Hexagon OPE Resummation and Multi-Regge Kinematics

We analyse the OPE contribution of gluon bound states in the double scaling limit of the hexagonal Wilson loop in planar N=4 super Yang-Mills theory. We provide a systematic procedure for perturbatively resumming the contributions from single-particle bound states of gluons and expressing the result order by order in terms of two-variable polylogarithms. We also analyse certain contributions from two-particle gluon bound states and find that, after analytic continuation to the $2\to 4$ Mandelstam region and passing to multi-Regge kinematics (MRK), only the single-particle gluon bound states contribute. From this double-scaled version of MRK we are able to reconstruct the full hexagon remainder function in MRK up to five loops by invoking single-valuedness of the results.

==> anc/boundstatesN2.m <==
(************************************************************************)
(* Ancillary file attached to arXiv submission of “Hexagon OPE          *)
(* Resummation and Multi-Regge Kinematics” by J.M.Drummond and          *)
(* G.Papathanasiou.                                                     *)
(*                                                                      *)
(* This file contains several contributions \mathcal{W}_{2[a,b]}^{(l)}  *)
(* of two bound states of a and b gluons at l loops, see appendix       *)
(* B and eq.(B.1). The particular cases considered are (a=b=1),         *)
(* (a=2,b=1) at l=4,5 and (a=3,b=1),(a=b=2) at l=4.                     *)
(*                                                                      *)
(* The notations are:                                                   *)
(* boundstateN2[a,b,l] = \mathcal{W}_{2[a,b]}^{(l)}                     *)
(* Li[{m1,...,mk},{x1,...,xk}] = Multiple polylogarithm defined in C.1  *)
(* HPL[{m1,...,mk},x] = Li[{m1,...,mk},{x,1,...,1}] Harmonic polylog    *)
(*                                                                      *)
(************************************************************************)

boundstateN2[1, 1, 4] = (-((Pi^4 - 24*\[Sigma]^2*(Pi^2 + 2*\[Sigma]^2))/
        E^(2*\[Sigma])) - 24*(1 + E^(-2*\[Sigma]))*\[Sigma]*
       (Pi^2 + 4*\[Sigma]^2)*HPL[{1}, -E^(-2*\[Sigma])] - 
      12*((1 + E^(-2*\[Sigma]))*Pi^2 + 2*\[Sigma]*
         (Pi^2 + 6*(1 + E^(-2*\[Sigma]))*\[Sigma] + 4*\[Sigma]^2))*
       HPL[{2}, -E^(-2*\[Sigma])] - 36*(E^(-\[Sigma]) + E^\[Sigma])^2*
       HPL[{2}, -E^(-2*\[Sigma])]^2 - 
      12*(Pi^2 + 12*\[Sigma]*(1 + E^(-2*\[Sigma]) + \[Sigma]) - 
        6*(E^(-\[Sigma]) + E^\[Sigma])^2*HPL[{1}, -E^(-2*\[Sigma])])*
       HPL[{3}, -E^(-2*\[Sigma])])/(36*E^(2*\[Tau]))
 
boundstateN2[1, 1, 5] = (8*E^(-2*\[Sigma] - 2*\[Tau])*Pi^4)/9 +
     (11*E^(-2*\[Sigma] - 2*\[Tau])*Pi^6)/135 - 
     (64*E^(-2*\[Sigma] - 2*\[Tau])*Pi^2*\[Sigma]^2)/3 - 
     (76*E^(-2*\[Sigma] - 2*\[Tau])*Pi^4*\[Sigma]^2)/45 - 
     (128*E^(-2*\[Sigma] - 2*\[Tau])*\[Sigma]^4)/3 - 
     (32*E^(-2*\[Sigma] - 2*\[Tau])*Pi^2*\[Sigma]^4)/9 + 
     (4*E^(-2*\[Sigma] - 2*\[Tau])*Pi^4*\[Tau])/9 - 
     (32*E^(-2*\[Sigma] - 2*\[Tau])*Pi^2*\[Sigma]^2*\[Tau])/3 - 
     (64*E^(-2*\[Sigma] - 2*\[Tau])*\[Sigma]^4*\[Tau])/3 + 
     (2*E^(-2*\[Sigma] - 2*\[Tau])*Pi^4*HPL[{1}, -E^(-2*\[Sigma])])/9 + 
     (2*Pi^4*HPL[{1}, -E^(-2*\[Sigma])])/(9*E^(2*\[Tau])) + 
     (64*E^(-2*\[Sigma] - 2*\[Tau])*Pi^2*\[Sigma]*HPL[{1}, -E^(-2*\[Sigma])])/
      3 + (64*Pi^2*\[Sigma]*HPL[{1}, -E^(-2*\[Sigma])])/(3*E^(2*\[Tau])) + 
     (4*E^(-2*\[Sigma] - 2*\[Tau])*Pi^4*\[Sigma]*HPL[{1}, -E^(-2*\[Sigma])])/
      3 + (4*Pi^4*\[Sigma]*HPL[{1}, -E^(-2*\[Sigma])])/(3*E^(2*\[Tau])) - 
     (16*E^(-2*\[Sigma] - 2*\[Tau])*Pi^2*\[Sigma]^2*
       HPL[{1}, -E^(-2*\[Sigma])])/3 - 
     (16*Pi^2*\[Sigma]^2*HPL[{1}, -E^(-2*\[Sigma])])/(3*E^(2*\[Tau])) + 
     (256*E^(-2*\[Sigma] - 2*\[Tau])*\[Sigma]^3*HPL[{1}, -E^(-2*\[Sigma])])/
      3 + (256*\[Sigma]^3*HPL[{1}, -E^(-2*\[Sigma])])/(3*E^(2*\[Tau])) + 
     (16*E^(-2*\[Sigma] - 2*\[Tau])*Pi^2*\[Sigma]^3*
       HPL[{1}, -E^(-2*\[Sigma])])/3 + 
     (16*Pi^2*\[Sigma]^3*HPL[{1}, -E^(-2*\[Sigma])])/(3*E^(2*\[Tau])) - 
     (32*E^(-2*\[Sigma] - 2*\[Tau])*\[Sigma]^4*HPL[{1}, -E^(-2*\[Sigma])])/
      3 - (32*\[Sigma]^4*HPL[{1}, -E^(-2*\[Sigma])])/(3*E^(2*\[Tau])) + 
     (E^(-2*\[Sigma] - 2*\[Tau])*Pi^4*\[Tau]*HPL[{1}, -E^(-2*\[Sigma])])/9 + 
     (Pi^4*\[Tau]*HPL[{1}, -E^(-2*\[Sigma])])/(9*E^(2*\[Tau])) + 
     (32*E^(-2*\[Sigma] - 2*\[Tau])*Pi^2*\[Sigma]*\[Tau]*
       HPL[{1}, -E^(-2*\[Sigma])])/3 + (32*Pi^2*\[Sigma]*\[Tau]*
       HPL[{1}, -E^(-2*\[Sigma])])/(3*E^(2*\[Tau])) - 
     (8*E^(-2*\[Sigma] - 2*\[Tau])*Pi^2*\[Sigma]^2*\[Tau]*
       HPL[{1}, -E^(-2*\[Sigma])])/3 - (8*Pi^2*\[Sigma]^2*\[Tau]*
       HPL[{1}, -E^(-2*\[Sigma])])/(3*E^(2*\[Tau])) + 
     (128*E^(-2*\[Sigma] - 2*\[Tau])*\[Sigma]^3*\[Tau]*
       HPL[{1}, -E^(-2*\[Sigma])])/3 + 
     (128*\[Sigma]^3*\[Tau]*HPL[{1}, -E^(-2*\[Sigma])])/(3*E^(2*\[Tau])) - 
     (16*E^(-2*\[Sigma] - 2*\[Tau])*\[Sigma]^4*\[Tau]*
       HPL[{1}, -E^(-2*\[Sigma])])/3 - 
     (16*\[Sigma]^4*\[Tau]*HPL[{1}, -E^(-2*\[Sigma])])/(3*E^(2*\[Tau])) + 
     (32*E^(-2*\[Sigma] - 2*\[Tau])*Pi^2*HPL[{2}, -E^(-2*\[Sigma])])/3 + 
     (32*Pi^2*HPL[{2}, -E^(-2*\[Sigma])])/(3*E^(2*\[Tau])) + 
     (22*E^(-2*\[Sigma] - 2*\[Tau])*Pi^4*HPL[{2}, -E^(-2*\[Sigma])])/45 + 
     (3*Pi^4*HPL[{2}, -E^(-2*\[Sigma])])/(5*E^(2*\[Tau])) + 
     (32*Pi^2*\[Sigma]*HPL[{2}, -E^(-2*\[Sigma])])/(3*E^(2*\[Tau])) + 
     (4*Pi^4*\[Sigma]*HPL[{2}, -E^(-2*\[Sigma])])/(3*E^(2*\[Tau])) + 
     128*E^(-2*\[Sigma] - 2*\[Tau])*\[Sigma]^2*HPL[{2}, -E^(-2*\[Sigma])] + 
     (128*\[Sigma]^2*HPL[{2}, -E^(-2*\[Sigma])])/E^(2*\[Tau]) + 
     (16*E^(-2*\[Sigma] - 2*\[Tau])*Pi^2*\[Sigma]^2*
       HPL[{2}, -E^(-2*\[Sigma])])/3 + 
     (8*Pi^2*\[Sigma]^2*HPL[{2}, -E^(-2*\[Sigma])])/(3*E^(2*\[Tau])) + 
     (128*\[Sigma]^3*HPL[{2}, -E^(-2*\[Sigma])])/(3*E^(2*\[Tau])) + 
     (16*Pi^2*\[Sigma]^3*HPL[{2}, -E^(-2*\[Sigma])])/(3*E^(2*\[Tau])) - 
     (16*\[Sigma]^4*HPL[{2}, -E^(-2*\[Sigma])])/(3*E^(2*\[Tau])) + 
     (16*E^(-2*\[Sigma] - 2*\[Tau])*Pi^2*\[Tau]*HPL[{2}, -E^(-2*\[Sigma])])/
      3 + (16*Pi^2*\[Tau]*HPL[{2}, -E^(-2*\[Sigma])])/(3*E^(2*\[Tau])) + 
     (Pi^4*\[Tau]*HPL[{2}, -E^(-2*\[Sigma])])/(9*E^(2*\[Tau])) + 
     (16*Pi^2*\[Sigma]*\[Tau]*HPL[{2}, -E^(-2*\[Sigma])])/(3*E^(2*\[Tau])) + 
     64*E^(-2*\[Sigma] - 2*\[Tau])*\[Sigma]^2*\[Tau]*
      HPL[{2}, -E^(-2*\[Sigma])] + (64*\[Sigma]^2*\[Tau]*
       HPL[{2}, -E^(-2*\[Sigma])])/E^(2*\[Tau]) - 
     (8*Pi^2*\[Sigma]^2*\[Tau]*HPL[{2}, -E^(-2*\[Sigma])])/(3*E^(2*\[Tau])) + 
     (64*\[Sigma]^3*\[Tau]*HPL[{2}, -E^(-2*\[Sigma])])/(3*E^(2*\[Tau])) - 
     (16*\[Sigma]^4*\[Tau]*HPL[{2}, -E^(-2*\[Sigma])])/(3*E^(2*\[Tau])) + 
     32*E^(-2*\[Sigma] - 2*\[Tau])*HPL[{2}, -E^(-2*\[Sigma])]^2 + 
     32*E^(2*\[Sigma] - 2*\[Tau])*HPL[{2}, -E^(-2*\[Sigma])]^2 + 
     (64*HPL[{2}, -E^(-2*\[Sigma])]^2)/E^(2*\[Tau]) - 
     16*E^(-2*\[Sigma] - 2*\[Tau])*\[Sigma]*HPL[{2}, -E^(-2*\[Sigma])]^2 - 
     16*E^(2*\[Sigma] - 2*\[Tau])*\[Sigma]*HPL[{2}, -E^(-2*\[Sigma])]^2 - 
     (32*\[Sigma]*HPL[{2}, -E^(-2*\[Sigma])]^2)/E^(2*\[Tau]) + 
     16*E^(-2*\[Sigma] - 2*\[Tau])*\[Tau]*HPL[{2}, -E^(-2*\[Sigma])]^2 + 
     16*E^(2*\[Sigma] - 2*\[Tau])*\[Tau]*HPL[{2}, -E^(-2*\[Sigma])]^2 + 
     (32*\[Tau]*HPL[{2}, -E^(-2*\[Sigma])]^2)/E^(2*\[Tau]) - 
     8*E^(-2*\[Sigma] - 2*\[Tau])*\[Sigma]*\[Tau]*HPL[{2}, -E^(-2*\[Sigma])]^
       2 - 8*E^(2*\[Sigma] - 2*\[Tau])*\[Sigma]*\[Tau]*
      HPL[{2}, -E^(-2*\[Sigma])]^2 - 
     (16*\[Sigma]*\[Tau]*HPL[{2}, -E^(-2*\[Sigma])]^2)/E^(2*\[Tau]) + 
     (16*Pi^2*HPL[{3}, -E^(-2*\[Sigma])])/(3*E^(2*\[Tau])) + 
     (19*Pi^4*HPL[{3}, -E^(-2*\[Sigma])])/(60*E^(2*\[Tau])) + 
     128*E^(-2*\[Sigma] - 2*\[Tau])*\[Sigma]*HPL[{3}, -E^(-2*\[Sigma])] + 
     (128*\[Sigma]*HPL[{3}, -E^(-2*\[Sigma])])/E^(2*\[Tau]) + 
     (16*E^(-2*\[Sigma] - 2*\[Tau])*Pi^2*\[Sigma]*HPL[{3}, -E^(-2*\[Sigma])])/
      3 + (8*Pi^2*\[Sigma]*HPL[{3}, -E^(-2*\[Sigma])])/(3*E^(2*\[Tau])) + 
     (64*\[Sigma]^2*HPL[{3}, -E^(-2*\[Sigma])])/E^(2*\[Tau]) + 
     (14*Pi^2*\[Sigma]^2*HPL[{3}, -E^(-2*\[Sigma])])/(3*E^(2*\[Tau])) + 
     (32*E^(-2*\[Sigma] - 2*\[Tau])*\[Sigma]^3*HPL[{3}, -E^(-2*\[Sigma])])/
      3 - (4*\[Sigma]^4*HPL[{3}, -E^(-2*\[Sigma])])/(3*E^(2*\[Tau])) + 
     (8*Pi^2*\[Tau]*HPL[{3}, -E^(-2*\[Sigma])])/(3*E^(2*\[Tau])) + 
     64*E^(-2*\[Sigma] - 2*\[Tau])*\[Sigma]*\[Tau]*
      HPL[{3}, -E^(-2*\[Sigma])] + (64*\[Sigma]*\[Tau]*
       HPL[{3}, -E^(-2*\[Sigma])])/E^(2*\[Tau]) - 
     (8*Pi^2*\[Sigma]*\[Tau]*HPL[{3}, -E^(-2*\[Sigma])])/(3*E^(2*\[Tau])) + 
     (32*\[Sigma]^2*\[Tau]*HPL[{3}, -E^(-2*\[Sigma])])/E^(2*\[Tau]) - 
     (32*\[Sigma]^3*\[Tau]*HPL[{3}, -E^(-2*\[Sigma])])/(3*E^(2*\[Tau])) - 
     64*E^(-2*\[Sigma] - 2*\[Tau])*HPL[{1}, -E^(-2*\[Sigma])]*
      HPL[{3}, -E^(-2*\[Sigma])] - 64*E^(2*\[Sigma] - 2*\[Tau])*
      HPL[{1}, -E^(-2*\[Sigma])]*HPL[{3}, -E^(-2*\[Sigma])] - 
     (128*HPL[{1}, -E^(-2*\[Sigma])]*HPL[{3}, -E^(-2*\[Sigma])])/
      E^(2*\[Tau]) + 32*E^(-2*\[Sigma] - 2*\[Tau])*\[Sigma]*
      HPL[{1}, -E^(-2*\[Sigma])]*HPL[{3}, -E^(-2*\[Sigma])] + 
     32*E^(2*\[Sigma] - 2*\[Tau])*\[Sigma]*HPL[{1}, -E^(-2*\[Sigma])]*
      HPL[{3}, -E^(-2*\[Sigma])] + (64*\[Sigma]*HPL[{1}, -E^(-2*\[Sigma])]*
       HPL[{3}, -E^(-2*\[Sigma])])/E^(2*\[Tau]) - 
     32*E^(-2*\[Sigma] - 2*\[Tau])*\[Tau]*HPL[{1}, -E^(-2*\[Sigma])]*
      HPL[{3}, -E^(-2*\[Sigma])] - 32*E^(2*\[Sigma] - 2*\[Tau])*\[Tau]*
      HPL[{1}, -E^(-2*\[Sigma])]*HPL[{3}, -E^(-2*\[Sigma])] - 
     (64*\[Tau]*HPL[{1}, -E^(-2*\[Sigma])]*HPL[{3}, -E^(-2*\[Sigma])])/
      E^(2*\[Tau]) + 16*E^(-2*\[Sigma] - 2*\[Tau])*\[Sigma]*\[Tau]*
      HPL[{1}, -E^(-2*\[Sigma])]*HPL[{3}, -E^(-2*\[Sigma])] + 
     16*E^(2*\[Sigma] - 2*\[Tau])*\[Sigma]*\[Tau]*HPL[{1}, -E^(-2*\[Sigma])]*
      HPL[{3}, -E^(-2*\[Sigma])] + (32*\[Sigma]*\[Tau]*
       HPL[{1}, -E^(-2*\[Sigma])]*HPL[{3}, -E^(-2*\[Sigma])])/E^(2*\[Tau]) - 
     10*E^(-2*\[Sigma] - 2*\[Tau])*HPL[{3}, -E^(-2*\[Sigma])]^2 - 
     10*E^(2*\[Sigma] - 2*\[Tau])*HPL[{3}, -E^(-2*\[Sigma])]^2 - 
     (20*HPL[{3}, -E^(-2*\[Sigma])]^2)/E^(2*\[Tau]) + 
     4*E^(-2*\[Sigma] - 2*\[Tau])*Pi^2*HPL[{4}, -E^(-2*\[Sigma])] + 
     (4*Pi^2*HPL[{4}, -E^(-2*\[Sigma])])/E^(2*\[Tau]) + 
     (6*Pi^2*\[Sigma]*HPL[{4}, -E^(-2*\[Sigma])])/E^(2*\[Tau]) + 
     48*E^(-2*\[Sigma] - 2*\[Tau])*\[Sigma]^2*HPL[{4}, -E^(-2*\[Sigma])] + 
     (48*\[Sigma]^2*HPL[{4}, -E^(-2*\[Sigma])])/E^(2*\[Tau]) + 
     (24*\[Sigma]^3*HPL[{4}, -E^(-2*\[Sigma])])/E^(2*\[Tau]) + 
     24*E^(-2*\[Sigma] - 2*\[Tau])*HPL[{2}, -E^(-2*\[Sigma])]*
      HPL[{4}, -E^(-2*\[Sigma])] + 24*E^(2*\[Sigma] - 2*\[Tau])*
      HPL[{2}, -E^(-2*\[Sigma])]*HPL[{4}, -E^(-2*\[Sigma])] + 
     (48*HPL[{2}, -E^(-2*\[Sigma])]*HPL[{4}, -E^(-2*\[Sigma])])/
      E^(2*\[Tau]) + (6*Pi^2*HPL[{5}, -E^(-2*\[Sigma])])/E^(2*\[Tau]) + 
     72*E^(-2*\[Sigma] - 2*\[Tau])*\[Sigma]*HPL[{5}, -E^(-2*\[Sigma])] + 
     (72*\[Sigma]*HPL[{5}, -E^(-2*\[Sigma])])/E^(2*\[Tau]) + 
     (72*\[Sigma]^2*HPL[{5}, -E^(-2*\[Sigma])])/E^(2*\[Tau]) - 
     36*E^(-2*\[Sigma] - 2*\[Tau])*HPL[{1}, -E^(-2*\[Sigma])]*
      HPL[{5}, -E^(-2*\[Sigma])] - 36*E^(2*\[Sigma] - 2*\[Tau])*
      HPL[{1}, -E^(-2*\[Sigma])]*HPL[{5}, -E^(-2*\[Sigma])] - 
     (72*HPL[{1}, -E^(-2*\[Sigma])]*HPL[{5}, -E^(-2*\[Sigma])])/
      E^(2*\[Tau]) + (E^(-2*\[Sigma] - 2*\[Tau])*Pi^4*
       HPL[{1, 1}, -E^(-2*\[Sigma])])/9 + 
     (Pi^4*HPL[{1, 1}, -E^(-2*\[Sigma])])/(9*E^(2*\[Tau])) + 
     (32*E^(-2*\[Sigma] - 2*\[Tau])*Pi^2*\[Sigma]*
       HPL[{1, 1}, -E^(-2*\[Sigma])])/3 + 
     (32*Pi^2*\[Sigma]*HPL[{1, 1}, -E^(-2*\[Sigma])])/(3*E^(2*\[Tau])) - 
     (8*E^(-2*\[Sigma] - 2*\[Tau])*Pi^2*\[Sigma]^2*
       HPL[{1, 1}, -E^(-2*\[Sigma])])/3 - 
     (8*Pi^2*\[Sigma]^2*HPL[{1, 1}, -E^(-2*\[Sigma])])/(3*E^(2*\[Tau])) + 
     (128*E^(-2*\[Sigma] - 2*\[Tau])*\[Sigma]^3*HPL[{1, 1}, 
        -E^(-2*\[Sigma])])/3 + (128*\[Sigma]^3*HPL[{1, 1}, -E^(-2*\[Sigma])])/
      (3*E^(2*\[Tau])) - (16*E^(-2*\[Sigma] - 2*\[Tau])*\[Sigma]^4*
       HPL[{1, 1}, -E^(-2*\[Sigma])])/3 - 
     (16*\[Sigma]^4*HPL[{1, 1}, -E^(-2*\[Sigma])])/(3*E^(2*\[Tau])) + 
     (16*E^(-2*\[Sigma] - 2*\[Tau])*Pi^2*\[Sigma]*\[Tau]*
       HPL[{1, 1}, -E^(-2*\[Sigma])])/3 + 
     (16*Pi^2*\[Sigma]*\[Tau]*HPL[{1, 1}, -E^(-2*\[Sigma])])/
      (3*E^(2*\[Tau])) + (64*E^(-2*\[Sigma] - 2*\[Tau])*\[Sigma]^3*\[Tau]*
       HPL[{1, 1}, -E^(-2*\[Sigma])])/3 + 
     (64*\[Sigma]^3*\[Tau]*HPL[{1, 1}, -E^(-2*\[Sigma])])/(3*E^(2*\[Tau])) - 
     32*E^(-2*\[Sigma] - 2*\[Tau])*HPL[{3}, -E^(-2*\[Sigma])]*
      HPL[{1, 1}, -E^(-2*\[Sigma])] - 32*E^(2*\[Sigma] - 2*\[Tau])*
      HPL[{3}, -E^(-2*\[Sigma])]*HPL[{1, 1}, -E^(-2*\[Sigma])] - 
     (64*HPL[{3}, -E^(-2*\[Sigma])]*HPL[{1, 1}, -E^(-2*\[Sigma])])/
      E^(2*\[Tau]) + 16*E^(-2*\[Sigma] - 2*\[Tau])*\[Sigma]*
      HPL[{3}, -E^(-2*\[Sigma])]*HPL[{1, 1}, -E^(-2*\[Sigma])] + 
     16*E^(2*\[Sigma] - 2*\[Tau])*\[Sigma]*HPL[{3}, -E^(-2*\[Sigma])]*
      HPL[{1, 1}, -E^(-2*\[Sigma])] + (32*\[Sigma]*HPL[{3}, -E^(-2*\[Sigma])]*
       HPL[{1, 1}, -E^(-2*\[Sigma])])/E^(2*\[Tau]) - 
     16*E^(-2*\[Sigma] - 2*\[Tau])*\[Tau]*HPL[{3}, -E^(-2*\[Sigma])]*
      HPL[{1, 1}, -E^(-2*\[Sigma])] - 16*E^(2*\[Sigma] - 2*\[Tau])*\[Tau]*
      HPL[{3}, -E^(-2*\[Sigma])]*HPL[{1, 1}, -E^(-2*\[Sigma])] - 
     (32*\[Tau]*HPL[{3}, -E^(-2*\[Sigma])]*HPL[{1, 1}, -E^(-2*\[Sigma])])/
      E^(2*\[Tau]) + (8*E^(-2*\[Sigma] - 2*\[Tau])*Pi^2*
       HPL[{1, 2}, -E^(-2*\[Sigma])])/3 + 
     (8*Pi^2*HPL[{1, 2}, -E^(-2*\[Sigma])])/(3*E^(2*\[Tau])) + 
     32*E^(-2*\[Sigma] - 2*\[Tau])*\[Sigma]^2*HPL[{1, 2}, -E^(-2*\[Sigma])] + 
     (32*\[Sigma]^2*HPL[{1, 2}, -E^(-2*\[Sigma])])/E^(2*\[Tau]) + 
     (4*E^(-2*\[Sigma] - 2*\[Tau])*Pi^2*\[Tau]*HPL[{1, 2}, -E^(-2*\[Sigma])])/
      3 + (4*Pi^2*\[Tau]*HPL[{1, 2}, -E^(-2*\[Sigma])])/(3*E^(2*\[Tau])) + 
     16*E^(-2*\[Sigma] - 2*\[Tau])*\[Sigma]^2*\[Tau]*
      HPL[{1, 2}, -E^(-2*\[Sigma])] + 
     (16*\[Sigma]^2*\[Tau]*HPL[{1, 2}, -E^(-2*\[Sigma])])/E^(2*\[Tau]) + 
     16*E^(-2*\[Sigma] - 2*\[Tau])*HPL[{2}, -E^(-2*\[Sigma])]*
      HPL[{1, 2}, -E^(-2*\[Sigma])] + 16*E^(2*\[Sigma] - 2*\[Tau])*
      HPL[{2}, -E^(-2*\[Sigma])]*HPL[{1, 2}, -E^(-2*\[Sigma])] + 
     (32*HPL[{2}, -E^(-2*\[Sigma])]*HPL[{1, 2}, -E^(-2*\[Sigma])])/
      E^(2*\[Tau]) - 8*E^(-2*\[Sigma] - 2*\[Tau])*\[Sigma]*
      HPL[{2}, -E^(-2*\[Sigma])]*HPL[{1, 2}, -E^(-2*\[Sigma])] - 
     8*E^(2*\[Sigma] - 2*\[Tau])*\[Sigma]*HPL[{2}, -E^(-2*\[Sigma])]*
      HPL[{1, 2}, -E^(-2*\[Sigma])] - (16*\[Sigma]*HPL[{2}, -E^(-2*\[Sigma])]*
       HPL[{1, 2}, -E^(-2*\[Sigma])])/E^(2*\[Tau]) + 
     8*E^(-2*\[Sigma] - 2*\[Tau])*\[Tau]*HPL[{2}, -E^(-2*\[Sigma])]*
      HPL[{1, 2}, -E^(-2*\[Sigma])] + 8*E^(2*\[Sigma] - 2*\[Tau])*\[Tau]*
      HPL[{2}, -E^(-2*\[Sigma])]*HPL[{1, 2}, -E^(-2*\[Sigma])] + 
     (16*\[Tau]*HPL[{2}, -E^(-2*\[Sigma])]*HPL[{1, 2}, -E^(-2*\[Sigma])])/
      E^(2*\[Tau]) - 4*E^(-2*\[Sigma] - 2*\[Tau])*HPL[{3}, -E^(-2*\[Sigma])]*
      HPL[{1, 2}, -E^(-2*\[Sigma])] - 4*E^(2*\[Sigma] - 2*\[Tau])*
      HPL[{3}, -E^(-2*\[Sigma])]*HPL[{1, 2}, -E^(-2*\[Sigma])] - 
     (8*HPL[{3}, -E^(-2*\[Sigma])]*HPL[{1, 2}, -E^(-2*\[Sigma])])/
      E^(2*\[Tau]) + (2*E^(-2*\[Sigma] - 2*\[Tau])*Pi^2*
       HPL[{1, 3}, -E^(-2*\[Sigma])])/3 + 
     (2*Pi^2*HPL[{1, 3}, -E^(-2*\[Sigma])])/(3*E^(2*\[Tau])) + 
     8*E^(-2*\[Sigma] - 2*\[Tau])*\[Sigma]^2*HPL[{1, 3}, -E^(-2*\[Sigma])] + 
     (8*\[Sigma]^2*HPL[{1, 3}, -E^(-2*\[Sigma])])/E^(2*\[Tau]) + 
     4*E^(-2*\[Sigma] - 2*\[Tau])*HPL[{2}, -E^(-2*\[Sigma])]*
      HPL[{1, 3}, -E^(-2*\[Sigma])] + 4*E^(2*\[Sigma] - 2*\[Tau])*
      HPL[{2}, -E^(-2*\[Sigma])]*HPL[{1, 3}, -E^(-2*\[Sigma])] + 
     (8*HPL[{2}, -E^(-2*\[Sigma])]*HPL[{1, 3}, -E^(-2*\[Sigma])])/
      E^(2*\[Tau]) + (16*E^(-2*\[Sigma] - 2*\[Tau])*Pi^2*
       HPL[{2, 1}, -E^(-2*\[Sigma])])/3 + 
     (16*Pi^2*HPL[{2, 1}, -E^(-2*\[Sigma])])/(3*E^(2*\[Tau])) + 
     (Pi^4*HPL[{2, 1}, -E^(-2*\[Sigma])])/(9*E^(2*\[Tau])) + 
     (16*Pi^2*\[Sigma]*HPL[{2, 1}, -E^(-2*\[Sigma])])/(3*E^(2*\[Tau])) + 
     64*E^(-2*\[Sigma] - 2*\[Tau])*\[Sigma]^2*HPL[{2, 1}, -E^(-2*\[Sigma])] + 
     (64*\[Sigma]^2*HPL[{2, 1}, -E^(-2*\[Sigma])])/E^(2*\[Tau]) - 
     (8*Pi^2*\[Sigma]^2*HPL[{2, 1}, -E^(-2*\[Sigma])])/(3*E^(2*\[Tau])) + 
     (64*\[Sigma]^3*HPL[{2, 1}, -E^(-2*\[Sigma])])/(3*E^(2*\[Tau])) - 
     (16*\[Sigma]^4*HPL[{2, 1}, -E^(-2*\[Sigma])])/(3*E^(2*\[Tau])) + 
     (8*E^(-2*\[Sigma] - 2*\[Tau])*Pi^2*\[Tau]*HPL[{2, 1}, -E^(-2*\[Sigma])])/
      3 + (8*Pi^2*\[Tau]*HPL[{2, 1}, -E^(-2*\[Sigma])])/(3*E^(2*\[Tau])) + 
     (16*Pi^2*\[Sigma]*\[Tau]*HPL[{2, 1}, -E^(-2*\[Sigma])])/
      (3*E^(2*\[Tau])) + 32*E^(-2*\[Sigma] - 2*\[Tau])*\[Sigma]^2*\[Tau]*
      HPL[{2, 1}, -E^(-2*\[Sigma])] + 
     (32*\[Sigma]^2*\[Tau]*HPL[{2, 1}, -E^(-2*\[Sigma])])/E^(2*\[Tau]) + 
     (64*\[Sigma]^3*\[Tau]*HPL[{2, 1}, -E^(-2*\[Sigma])])/(3*E^(2*\[Tau])) + 
     32*E^(-2*\[Sigma] - 2*\[Tau])*HPL[{2}, -E^(-2*\[Sigma])]*
      HPL[{2, 1}, -E^(-2*\[Sigma])] + 32*E^(2*\[Sigma] - 2*\[Tau])*
      HPL[{2}, -E^(-2*\[Sigma])]*HPL[{2, 1}, -E^(-2*\[Sigma])] + 
     (64*HPL[{2}, -E^(-2*\[Sigma])]*HPL[{2, 1}, -E^(-2*\[Sigma])])/
      E^(2*\[Tau]) - 16*E^(-2*\[Sigma] - 2*\[Tau])*\[Sigma]*
      HPL[{2}, -E^(-2*\[Sigma])]*HPL[{2, 1}, -E^(-2*\[Sigma])] - 
     16*E^(2*\[Sigma] - 2*\[Tau])*\[Sigma]*HPL[{2}, -E^(-2*\[Sigma])]*
      HPL[{2, 1}, -E^(-2*\[Sigma])] - (32*\[Sigma]*HPL[{2}, -E^(-2*\[Sigma])]*
       HPL[{2, 1}, -E^(-2*\[Sigma])])/E^(2*\[Tau]) + 
     16*E^(-2*\[Sigma] - 2*\[Tau])*\[Tau]*HPL[{2}, -E^(-2*\[Sigma])]*
      HPL[{2, 1}, -E^(-2*\[Sigma])] + 16*E^(2*\[Sigma] - 2*\[Tau])*\[Tau]*
      HPL[{2}, -E^(-2*\[Sigma])]*HPL[{2, 1}, -E^(-2*\[Sigma])] + 
     (32*\[Tau]*HPL[{2}, -E^(-2*\[Sigma])]*HPL[{2, 1}, -E^(-2*\[Sigma])])/
      E^(2*\[Tau]) + 8*E^(-2*\[Sigma] - 2*\[Tau])*
      HPL[{1, 2}, -E^(-2*\[Sigma])]*HPL[{2, 1}, -E^(-2*\[Sigma])] + 
     8*E^(2*\[Sigma] - 2*\[Tau])*HPL[{1, 2}, -E^(-2*\[Sigma])]*
      HPL[{2, 1}, -E^(-2*\[Sigma])] + (16*HPL[{1, 2}, -E^(-2*\[Sigma])]*
       HPL[{2, 1}, -E^(-2*\[Sigma])])/E^(2*\[Tau]) + 
     8*E^(-2*\[Sigma] - 2*\[Tau])*HPL[{2, 1}, -E^(-2*\[Sigma])]^2 + 
     8*E^(2*\[Sigma] - 2*\[Tau])*HPL[{2, 1}, -E^(-2*\[Sigma])]^2 + 
     (16*HPL[{2, 1}, -E^(-2*\[Sigma])]^2)/E^(2*\[Tau]) + 
     (2*E^(-2*\[Sigma] - 2*\[Tau])*Pi^2*HPL[{2, 2}, -E^(-2*\[Sigma])])/3 + 
     (2*Pi^2*HPL[{2, 2}, -E^(-2*\[Sigma])])/E^(2*\[Tau]) + 
     32*E^(-2*\[Sigma] - 2*\[Tau])*\[Sigma]*HPL[{2, 2}, -E^(-2*\[Sigma])] + 
     (32*\[Sigma]*HPL[{2, 2}, -E^(-2*\[Sigma])])/E^(2*\[Tau]) + 
     8*E^(-2*\[Sigma] - 2*\[Tau])*\[Sigma]^2*HPL[{2, 2}, -E^(-2*\[Sigma])] + 
     (24*\[Sigma]^2*HPL[{2, 2}, -E^(-2*\[Sigma])])/E^(2*\[Tau]) + 
     (4*Pi^2*\[Tau]*HPL[{2, 2}, -E^(-2*\[Sigma])])/(3*E^(2*\[Tau])) + 
     16*E^(-2*\[Sigma] - 2*\[Tau])*\[Sigma]*\[Tau]*
      HPL[{2, 2}, -E^(-2*\[Sigma])] + 
     (16*\[Sigma]*\[Tau]*HPL[{2, 2}, -E^(-2*\[Sigma])])/E^(2*\[Tau]) + 
     (16*\[Sigma]^2*\[Tau]*HPL[{2, 2}, -E^(-2*\[Sigma])])/E^(2*\[Tau]) - 
     16*E^(-2*\[Sigma] - 2*\[Tau])*HPL[{1}, -E^(-2*\[Sigma])]*
      HPL[{2, 2}, -E^(-2*\[Sigma])] - 16*E^(2*\[Sigma] - 2*\[Tau])*
      HPL[{1}, -E^(-2*\[Sigma])]*HPL[{2, 2}, -E^(-2*\[Sigma])] - 
     (32*HPL[{1}, -E^(-2*\[Sigma])]*HPL[{2, 2}, -E^(-2*\[Sigma])])/
      E^(2*\[Tau]) + 8*E^(-2*\[Sigma] - 2*\[Tau])*\[Sigma]*
      HPL[{1}, -E^(-2*\[Sigma])]*HPL[{2, 2}, -E^(-2*\[Sigma])] + 
     8*E^(2*\[Sigma] - 2*\[Tau])*\[Sigma]*HPL[{1}, -E^(-2*\[Sigma])]*
      HPL[{2, 2}, -E^(-2*\[Sigma])] + (16*\[Sigma]*HPL[{1}, -E^(-2*\[Sigma])]*
       HPL[{2, 2}, -E^(-2*\[Sigma])])/E^(2*\[Tau]) - 
     8*E^(-2*\[Sigma] - 2*\[Tau])*\[Tau]*HPL[{1}, -E^(-2*\[Sigma])]*
      HPL[{2, 2}, -E^(-2*\[Sigma])] - 8*E^(2*\[Sigma] - 2*\[Tau])*\[Tau]*
      HPL[{1}, -E^(-2*\[Sigma])]*HPL[{2, 2}, -E^(-2*\[Sigma])] - 
     (16*\[Tau]*HPL[{1}, -E^(-2*\[Sigma])]*HPL[{2, 2}, -E^(-2*\[Sigma])])/
      E^(2*\[Tau]) + 4*E^(-2*\[Sigma] - 2*\[Tau])*HPL[{2}, -E^(-2*\[Sigma])]*
      HPL[{2, 2}, -E^(-2*\[Sigma])] + 4*E^(2*\[Sigma] - 2*\[Tau])*
      HPL[{2}, -E^(-2*\[Sigma])]*HPL[{2, 2}, -E^(-2*\[Sigma])] + 
     (8*HPL[{2}, -E^(-2*\[Sigma])]*HPL[{2, 2}, -E^(-2*\[Sigma])])/
      E^(2*\[Tau]) - 8*E^(-2*\[Sigma] - 2*\[Tau])*
      HPL[{1, 1}, -E^(-2*\[Sigma])]*HPL[{2, 2}, -E^(-2*\[Sigma])] - 
     8*E^(2*\[Sigma] - 2*\[Tau])*HPL[{1, 1}, -E^(-2*\[Sigma])]*
      HPL[{2, 2}, -E^(-2*\[Sigma])] - (16*HPL[{1, 1}, -E^(-2*\[Sigma])]*
       HPL[{2, 2}, -E^(-2*\[Sigma])])/E^(2*\[Tau]) + 
     (2*Pi^2*HPL[{2, 3}, -E^(-2*\[Sigma])])/(3*E^(2*\[Tau])) + 
     8*E^(-2*\[Sigma] - 2*\[Tau])*\[Sigma]*HPL[{2, 3}, -E^(-2*\[Sigma])] + 
     (8*\[Sigma]*HPL[{2, 3}, -E^(-2*\[Sigma])])/E^(2*\[Tau]) + 
     (8*\[Sigma]^2*HPL[{2, 3}, -E^(-2*\[Sigma])])/E^(2*\[Tau]) - 
     4*E^(-2*\[Sigma] - 2*\[Tau])*HPL[{1}, -E^(-2*\[Sigma])]*
      HPL[{2, 3}, -E^(-2*\[Sigma])] - 4*E^(2*\[Sigma] - 2*\[Tau])*
      HPL[{1}, -E^(-2*\[Sigma])]*HPL[{2, 3}, -E^(-2*\[Sigma])] - 
     (8*HPL[{1}, -E^(-2*\[Sigma])]*HPL[{2, 3}, -E^(-2*\[Sigma])])/
      E^(2*\[Tau]) + (8*Pi^2*HPL[{3, 1}, -E^(-2*\[Sigma])])/
      (3*E^(2*\[Tau])) + 64*E^(-2*\[Sigma] - 2*\[Tau])*\[Sigma]*
      HPL[{3, 1}, -E^(-2*\[Sigma])] + 
     (64*\[Sigma]*HPL[{3, 1}, -E^(-2*\[Sigma])])/E^(2*\[Tau]) - 
     (8*Pi^2*\[Sigma]*HPL[{3, 1}, -E^(-2*\[Sigma])])/(3*E^(2*\[Tau])) + 
     (32*\[Sigma]^2*HPL[{3, 1}, -E^(-2*\[Sigma])])/E^(2*\[Tau]) - 
     (32*\[Sigma]^3*HPL[{3, 1}, -E^(-2*\[Sigma])])/(3*E^(2*\[Tau])) + 
     (8*Pi^2*\[Tau]*HPL[{3, 1}, -E^(-2*\[Sigma])])/(3*E^(2*\[Tau])) + 
     32*E^(-2*\[Sigma] - 2*\[Tau])*\[Sigma]*\[Tau]*
      HPL[{3, 1}, -E^(-2*\[Sigma])] + 
     (32*\[Sigma]*\[Tau]*HPL[{3, 1}, -E^(-2*\[Sigma])])/E^(2*\[Tau]) + 
     (32*\[Sigma]^2*\[Tau]*HPL[{3, 1}, -E^(-2*\[Sigma])])/E^(2*\[Tau]) - 
     32*E^(-2*\[Sigma] - 2*\[Tau])*HPL[{1}, -E^(-2*\[Sigma])]*
      HPL[{3, 1}, -E^(-2*\[Sigma])] - 32*E^(2*\[Sigma] - 2*\[Tau])*
      HPL[{1}, -E^(-2*\[Sigma])]*HPL[{3, 1}, -E^(-2*\[Sigma])] - 
     (64*HPL[{1}, -E^(-2*\[Sigma])]*HPL[{3, 1}, -E^(-2*\[Sigma])])/
      E^(2*\[Tau]) + 16*E^(-2*\[Sigma] - 2*\[Tau])*\[Sigma]*
      HPL[{1}, -E^(-2*\[Sigma])]*HPL[{3, 1}, -E^(-2*\[Sigma])] + 
     16*E^(2*\[Sigma] - 2*\[Tau])*\[Sigma]*HPL[{1}, -E^(-2*\[Sigma])]*
      HPL[{3, 1}, -E^(-2*\[Sigma])] + (32*\[Sigma]*HPL[{1}, -E^(-2*\[Sigma])]*
       HPL[{3, 1}, -E^(-2*\[Sigma])])/E^(2*\[Tau]) - 
     16*E^(-2*\[Sigma] - 2*\[Tau])*\[Tau]*HPL[{1}, -E^(-2*\[Sigma])]*
      HPL[{3, 1}, -E^(-2*\[Sigma])] - 16*E^(2*\[Sigma] - 2*\[Tau])*\[Tau]*
      HPL[{1}, -E^(-2*\[Sigma])]*HPL[{3, 1}, -E^(-2*\[Sigma])] - 
     (32*\[Tau]*HPL[{1}, -E^(-2*\[Sigma])]*HPL[{3, 1}, -E^(-2*\[Sigma])])/
      E^(2*\[Tau]) - 16*E^(-2*\[Sigma] - 2*\[Tau])*
      HPL[{1, 1}, -E^(-2*\[Sigma])]*HPL[{3, 1}, -E^(-2*\[Sigma])] - 
     16*E^(2*\[Sigma] - 2*\[Tau])*HPL[{1, 1}, -E^(-2*\[Sigma])]*
      HPL[{3, 1}, -E^(-2*\[Sigma])] - (32*HPL[{1, 1}, -E^(-2*\[Sigma])]*
       HPL[{3, 1}, -E^(-2*\[Sigma])])/E^(2*\[Tau]) + 
     (2*Pi^2*HPL[{3, 2}, -E^(-2*\[Sigma])])/(3*E^(2*\[Tau])) + 
     8*E^(-2*\[Sigma] - 2*\[Tau])*\[Sigma]*HPL[{3, 2}, -E^(-2*\[Sigma])] + 
     (8*\[Sigma]*HPL[{3, 2}, -E^(-2*\[Sigma])])/E^(2*\[Tau]) + 
     (8*\[Sigma]^2*HPL[{3, 2}, -E^(-2*\[Sigma])])/E^(2*\[Tau]) - 
     4*E^(-2*\[Sigma] - 2*\[Tau])*HPL[{1}, -E^(-2*\[Sigma])]*
      HPL[{3, 2}, -E^(-2*\[Sigma])] - 4*E^(2*\[Sigma] - 2*\[Tau])*
      HPL[{1}, -E^(-2*\[Sigma])]*HPL[{3, 2}, -E^(-2*\[Sigma])] - 
     (8*HPL[{1}, -E^(-2*\[Sigma])]*HPL[{3, 2}, -E^(-2*\[Sigma])])/
      E^(2*\[Tau]) + (16*E^(-2*\[Sigma] - 2*\[Tau])*Pi^2*\[Sigma]*
       HPL[{1, 1, 1}, -E^(-2*\[Sigma])])/3 + 
     (16*Pi^2*\[Sigma]*HPL[{1, 1, 1}, -E^(-2*\[Sigma])])/(3*E^(2*\[Tau])) + 
     (64*E^(-2*\[Sigma] - 2*\[Tau])*\[Sigma]^3*HPL[{1, 1, 1}, 
        -E^(-2*\[Sigma])])/3 + (64*\[Sigma]^3*HPL[{1, 1, 1}, 
        -E^(-2*\[Sigma])])/(3*E^(2*\[Tau])) - 16*E^(-2*\[Sigma] - 2*\[Tau])*
      HPL[{3}, -E^(-2*\[Sigma])]*HPL[{1, 1, 1}, -E^(-2*\[Sigma])] - 
     16*E^(2*\[Sigma] - 2*\[Tau])*HPL[{3}, -E^(-2*\[Sigma])]*
      HPL[{1, 1, 1}, -E^(-2*\[Sigma])] - (32*HPL[{3}, -E^(-2*\[Sigma])]*
       HPL[{1, 1, 1}, -E^(-2*\[Sigma])])/E^(2*\[Tau]) + 
     (4*E^(-2*\[Sigma] - 2*\[Tau])*Pi^2*HPL[{1, 1, 2}, -E^(-2*\[Sigma])])/3 + 
     (4*Pi^2*HPL[{1, 1, 2}, -E^(-2*\[Sigma])])/(3*E^(2*\[Tau])) + 
     16*E^(-2*\[Sigma] - 2*\[Tau])*\[Sigma]^2*HPL[{1, 1, 2}, 
       -E^(-2*\[Sigma])] + (16*\[Sigma]^2*HPL[{1, 1, 2}, -E^(-2*\[Sigma])])/
      E^(2*\[Tau]) + 8*E^(-2*\[Sigma] - 2*\[Tau])*HPL[{2}, -E^(-2*\[Sigma])]*
      HPL[{1, 1, 2}, -E^(-2*\[Sigma])] + 8*E^(2*\[Sigma] - 2*\[Tau])*
      HPL[{2}, -E^(-2*\[Sigma])]*HPL[{1, 1, 2}, -E^(-2*\[Sigma])] + 
     (16*HPL[{2}, -E^(-2*\[Sigma])]*HPL[{1, 1, 2}, -E^(-2*\[Sigma])])/
      E^(2*\[Tau]) + (4*E^(-2*\[Sigma] - 2*\[Tau])*Pi^2*
       HPL[{1, 2, 1}, -E^(-2*\[Sigma])])/3 + 
     (4*Pi^2*HPL[{1, 2, 1}, -E^(-2*\[Sigma])])/(3*E^(2*\[Tau])) + 
     16*E^(-2*\[Sigma] - 2*\[Tau])*\[Sigma]^2*HPL[{1, 2, 1}, 
       -E^(-2*\[Sigma])] + (16*\[Sigma]^2*HPL[{1, 2, 1}, -E^(-2*\[Sigma])])/
      E^(2*\[Tau]) + 8*E^(-2*\[Sigma] - 2*\[Tau])*HPL[{2}, -E^(-2*\[Sigma])]*
      HPL[{1, 2, 1}, -E^(-2*\[Sigma])] + 8*E^(2*\[Sigma] - 2*\[Tau])*
      HPL[{2}, -E^(-2*\[Sigma])]*HPL[{1, 2, 1}, -E^(-2*\[Sigma])] + 
     (16*HPL[{2}, -E^(-2*\[Sigma])]*HPL[{1, 2, 1}, -E^(-2*\[Sigma])])/
      E^(2*\[Tau]) + (8*E^(-2*\[Sigma] - 2*\[Tau])*Pi^2*
       HPL[{2, 1, 1}, -E^(-2*\[Sigma])])/3 + 
     (8*Pi^2*HPL[{2, 1, 1}, -E^(-2*\[Sigma])])/(3*E^(2*\[Tau])) + 
     (16*Pi^2*\[Sigma]*HPL[{2, 1, 1}, -E^(-2*\[Sigma])])/(3*E^(2*\[Tau])) + 
     32*E^(-2*\[Sigma] - 2*\[Tau])*\[Sigma]^2*HPL[{2, 1, 1}, 
       -E^(-2*\[Sigma])] + (32*\[Sigma]^2*HPL[{2, 1, 1}, -E^(-2*\[Sigma])])/
      E^(2*\[Tau]) + (64*\[Sigma]^3*HPL[{2, 1, 1}, -E^(-2*\[Sigma])])/
      (3*E^(2*\[Tau])) + 16*E^(-2*\[Sigma] - 2*\[Tau])*
      HPL[{2}, -E^(-2*\[Sigma])]*HPL[{2, 1, 1}, -E^(-2*\[Sigma])] + 
     16*E^(2*\[Sigma] - 2*\[Tau])*HPL[{2}, -E^(-2*\[Sigma])]*
      HPL[{2, 1, 1}, -E^(-2*\[Sigma])] + (32*HPL[{2}, -E^(-2*\[Sigma])]*
       HPL[{2, 1, 1}, -E^(-2*\[Sigma])])/E^(2*\[Tau]) + 
     (4*Pi^2*HPL[{2, 1, 2}, -E^(-2*\[Sigma])])/(3*E^(2*\[Tau])) + 
     16*E^(-2*\[Sigma] - 2*\[Tau])*\[Sigma]*HPL[{2, 1, 2}, 
       -E^(-2*\[Sigma])] + (16*\[Sigma]*HPL[{2, 1, 2}, -E^(-2*\[Sigma])])/
      E^(2*\[Tau]) + (16*\[Sigma]^2*HPL[{2, 1, 2}, -E^(-2*\[Sigma])])/
      E^(2*\[Tau]) - 8*E^(-2*\[Sigma] - 2*\[Tau])*HPL[{1}, -E^(-2*\[Sigma])]*
      HPL[{2, 1, 2}, -E^(-2*\[Sigma])] - 8*E^(2*\[Sigma] - 2*\[Tau])*
      HPL[{1}, -E^(-2*\[Sigma])]*HPL[{2, 1, 2}, -E^(-2*\[Sigma])] - 
     (16*HPL[{1}, -E^(-2*\[Sigma])]*HPL[{2, 1, 2}, -E^(-2*\[Sigma])])/
      E^(2*\[Tau]) + (4*Pi^2*HPL[{2, 2, 1}, -E^(-2*\[Sigma])])/
      (3*E^(2*\[Tau])) + 16*E^(-2*\[Sigma] - 2*\[Tau])*\[Sigma]*
      HPL[{2, 2, 1}, -E^(-2*\[Sigma])] + 
     (16*\[Sigma]*HPL[{2, 2, 1}, -E^(-2*\[Sigma])])/E^(2*\[Tau]) + 
     (16*\[Sigma]^2*HPL[{2, 2, 1}, -E^(-2*\[Sigma])])/E^(2*\[Tau]) - 
     8*E^(-2*\[Sigma] - 2*\[Tau])*HPL[{1}, -E^(-2*\[Sigma])]*
      HPL[{2, 2, 1}, -E^(-2*\[Sigma])] - 8*E^(2*\[Sigma] - 2*\[Tau])*
      HPL[{1}, -E^(-2*\[Sigma])]*HPL[{2, 2, 1}, -E^(-2*\[Sigma])] - 
     (16*HPL[{1}, -E^(-2*\[Sigma])]*HPL[{2, 2, 1}, -E^(-2*\[Sigma])])/
      E^(2*\[Tau]) + (8*Pi^2*HPL[{3, 1, 1}, -E^(-2*\[Sigma])])/
      (3*E^(2*\[Tau])) + 32*E^(-2*\[Sigma] - 2*\[Tau])*\[Sigma]*
      HPL[{3, 1, 1}, -E^(-2*\[Sigma])] + 
     (32*\[Sigma]*HPL[{3, 1, 1}, -E^(-2*\[Sigma])])/E^(2*\[Tau]) + 
     (32*\[Sigma]^2*HPL[{3, 1, 1}, -E^(-2*\[Sigma])])/E^(2*\[Tau]) - 
     16*E^(-2*\[Sigma] - 2*\[Tau])*HPL[{1}, -E^(-2*\[Sigma])]*
      HPL[{3, 1, 1}, -E^(-2*\[Sigma])] - 16*E^(2*\[Sigma] - 2*\[Tau])*
      HPL[{1}, -E^(-2*\[Sigma])]*HPL[{3, 1, 1}, -E^(-2*\[Sigma])] - 
     (32*HPL[{1}, -E^(-2*\[Sigma])]*HPL[{3, 1, 1}, -E^(-2*\[Sigma])])/
      E^(2*\[Tau]) - 8*E^(-2*\[Sigma] - 2*\[Tau])*HPL[{3}, -E^(-2*\[Sigma])]*
      Zeta[3] - (24*HPL[{3}, -E^(-2*\[Sigma])]*Zeta[3])/E^(2*\[Tau]) - 
     (16*\[Tau]*HPL[{3}, -E^(-2*\[Sigma])]*Zeta[3])/E^(2*\[Tau]) - 
     8*E^(-2*\[Sigma] - 2*\[Tau])*HPL[{1, 2}, -E^(-2*\[Sigma])]*Zeta[3] - 
     (8*HPL[{1, 2}, -E^(-2*\[Sigma])]*Zeta[3])/E^(2*\[Tau]) - 
     (8*HPL[{2, 2}, -E^(-2*\[Sigma])]*Zeta[3])/E^(2*\[Tau]) - 
     (16*HPL[{3, 1}, -E^(-2*\[Sigma])]*Zeta[3])/E^(2*\[Tau]) - 
     8*E^(-2*\[Sigma] - 2*\[Tau])*Zeta[3]^2
 
boundstateN2[2, 1, 4] = (E^(-\[Sigma] - 3*\[Tau])*Pi^2)/24 +
     (E^(-3*\[Sigma] - 3*\[Tau])*Pi^4)/48 + E^(-\[Sigma] - 3*\[Tau])*
      \[Sigma] + (E^(-\[Sigma] - 3*\[Tau])*\[Sigma]^2)/2 - 
     (E^(-3*\[Sigma] - 3*\[Tau])*Pi^2*\[Sigma]^2)/2 - 
     E^(-3*\[Sigma] - 3*\[Tau])*\[Sigma]^4 - 
     (E^(-\[Sigma] - 3*\[Tau])*HPL[{1}, -E^(-2*\[Sigma])])/2 - 
     (E^(\[Sigma] - 3*\[Tau])*HPL[{1}, -E^(-2*\[Sigma])])/2 - 
     (E^(-\[Sigma] - 3*\[Tau])*Pi^2*HPL[{1}, -E^(-2*\[Sigma])])/12 - 
     (E^(\[Sigma] - 3*\[Tau])*Pi^2*HPL[{1}, -E^(-2*\[Sigma])])/12 + 
     (E^(-3*\[Sigma] - 3*\[Tau])*Pi^2*\[Sigma]*HPL[{1}, -E^(-2*\[Sigma])])/
      2 + (E^(-\[Sigma] - 3*\[Tau])*Pi^2*\[Sigma]*HPL[{1}, -E^(-2*\[Sigma])])/
      3 - (E^(\[Sigma] - 3*\[Tau])*Pi^2*\[Sigma]*HPL[{1}, -E^(-2*\[Sigma])])/
      6 - E^(-\[Sigma] - 3*\[Tau])*\[Sigma]^2*HPL[{1}, -E^(-2*\[Sigma])] - 
     E^(\[Sigma] - 3*\[Tau])*\[Sigma]^2*HPL[{1}, -E^(-2*\[Sigma])] + 
     2*E^(-3*\[Sigma] - 3*\[Tau])*\[Sigma]^3*HPL[{1}, -E^(-2*\[Sigma])] + 
     (4*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]^3*HPL[{1}, -E^(-2*\[Sigma])])/3 - 
     (2*E^(\[Sigma] - 3*\[Tau])*\[Sigma]^3*HPL[{1}, -E^(-2*\[Sigma])])/3 + 
     (E^(-\[Sigma] - 3*\[Tau])*HPL[{2}, -E^(-2*\[Sigma])])/4 - 
     (E^(\[Sigma] - 3*\[Tau])*HPL[{2}, -E^(-2*\[Sigma])])/4 + 
     (E^(-3*\[Sigma] - 3*\[Tau])*Pi^2*HPL[{2}, -E^(-2*\[Sigma])])/4 + 
     (E^(-\[Sigma] - 3*\[Tau])*Pi^2*HPL[{2}, -E^(-2*\[Sigma])])/24 + 
     (E^(\[Sigma] - 3*\[Tau])*Pi^2*HPL[{2}, -E^(-2*\[Sigma])])/24 - 
     E^(-\[Sigma] - 3*\[Tau])*\[Sigma]*HPL[{2}, -E^(-2*\[Sigma])] - 
     E^(\[Sigma] - 3*\[Tau])*\[Sigma]*HPL[{2}, -E^(-2*\[Sigma])] + 
     (E^(-\[Sigma] - 3*\[Tau])*Pi^2*\[Sigma]*HPL[{2}, -E^(-2*\[Sigma])])/6 + 
     (E^(\[Sigma] - 3*\[Tau])*Pi^2*\[Sigma]*HPL[{2}, -E^(-2*\[Sigma])])/6 + 
     3*E^(-3*\[Sigma] - 3*\[Tau])*\[Sigma]^2*HPL[{2}, -E^(-2*\[Sigma])] + 
     (E^(-\[Sigma] - 3*\[Tau])*\[Sigma]^2*HPL[{2}, -E^(-2*\[Sigma])])/2 + 
     (E^(\[Sigma] - 3*\[Tau])*\[Sigma]^2*HPL[{2}, -E^(-2*\[Sigma])])/2 + 
     (2*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]^3*HPL[{2}, -E^(-2*\[Sigma])])/3 + 
     (2*E^(\[Sigma] - 3*\[Tau])*\[Sigma]^3*HPL[{2}, -E^(-2*\[Sigma])])/3 + 
     (3*E^(-3*\[Sigma] - 3*\[Tau])*HPL[{2}, -E^(-2*\[Sigma])]^2)/4 + 
     (E^(-\[Sigma] - 3*\[Tau])*HPL[{2}, -E^(-2*\[Sigma])]^2)/4 + 
     (E^(\[Sigma] - 3*\[Tau])*HPL[{2}, -E^(-2*\[Sigma])]^2)/4 + 
     (3*E^(3*\[Sigma] - 3*\[Tau])*HPL[{2}, -E^(-2*\[Sigma])]^2)/4 + 
     (E^(-\[Sigma] - 3*\[Tau])*Pi^2*HPL[{3}, -E^(-2*\[Sigma])])/12 + 
     (E^(\[Sigma] - 3*\[Tau])*Pi^2*HPL[{3}, -E^(-2*\[Sigma])])/12 + 
     3*E^(-3*\[Sigma] - 3*\[Tau])*\[Sigma]*HPL[{3}, -E^(-2*\[Sigma])] - 
     E^(-\[Sigma] - 3*\[Tau])*\[Sigma]*HPL[{3}, -E^(-2*\[Sigma])] + 
     2*E^(\[Sigma] - 3*\[Tau])*\[Sigma]*HPL[{3}, -E^(-2*\[Sigma])] + 
     E^(-\[Sigma] - 3*\[Tau])*\[Sigma]^2*HPL[{3}, -E^(-2*\[Sigma])] + 
     E^(\[Sigma] - 3*\[Tau])*\[Sigma]^2*HPL[{3}, -E^(-2*\[Sigma])] - 
     (3*E^(-3*\[Sigma] - 3*\[Tau])*HPL[{1}, -E^(-2*\[Sigma])]*
       HPL[{3}, -E^(-2*\[Sigma])])/2 - (E^(-\[Sigma] - 3*\[Tau])*
       HPL[{1}, -E^(-2*\[Sigma])]*HPL[{3}, -E^(-2*\[Sigma])])/2 - 
     (E^(\[Sigma] - 3*\[Tau])*HPL[{1}, -E^(-2*\[Sigma])]*
       HPL[{3}, -E^(-2*\[Sigma])])/2 - (3*E^(3*\[Sigma] - 3*\[Tau])*
       HPL[{1}, -E^(-2*\[Sigma])]*HPL[{3}, -E^(-2*\[Sigma])])/2
 
boundstateN2[2, 1, 5] = (-7*E^(-\[Sigma] - 3*\[Tau])*Pi^2)/16 -
     (9*E^(-3*\[Sigma] - 3*\[Tau])*Pi^4)/32 - 
     (151*E^(-\[Sigma] - 3*\[Tau])*Pi^4)/2880 - 
     (11*E^(-3*\[Sigma] - 3*\[Tau])*Pi^6)/360 - 
     (39*E^(-\[Sigma] - 3*\[Tau])*\[Sigma])/2 - 
     (2*E^(-\[Sigma] - 3*\[Tau])*Pi^2*\[Sigma])/3 - 
     (11*E^(-3*\[Sigma] - 3*\[Tau])*Pi^4*\[Sigma])/180 - 
     (21*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]^2)/4 + 
     (27*E^(-3*\[Sigma] - 3*\[Tau])*Pi^2*\[Sigma]^2)/4 - 
     (17*E^(-\[Sigma] - 3*\[Tau])*Pi^2*\[Sigma]^2)/24 + 
     (19*E^(-3*\[Sigma] - 3*\[Tau])*Pi^4*\[Sigma]^2)/30 - 
     (4*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]^3)/3 - 
     (10*E^(-3*\[Sigma] - 3*\[Tau])*Pi^2*\[Sigma]^3)/9 + 
     (27*E^(-3*\[Sigma] - 3*\[Tau])*\[Sigma]^4)/2 - 
     (3*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]^4)/4 + 
     (4*E^(-3*\[Sigma] - 3*\[Tau])*Pi^2*\[Sigma]^4)/3 - 
     (4*E^(-3*\[Sigma] - 3*\[Tau])*\[Sigma]^5)/3 - 
     (5*E^(-\[Sigma] - 3*\[Tau])*Pi^2*\[Tau])/24 - 
     (7*E^(-3*\[Sigma] - 3*\[Tau])*Pi^4*\[Tau])/48 - 
     9*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]*\[Tau] - 
     (5*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]^2*\[Tau])/2 + 
     (7*E^(-3*\[Sigma] - 3*\[Tau])*Pi^2*\[Sigma]^2*\[Tau])/2 + 
     7*E^(-3*\[Sigma] - 3*\[Tau])*\[Sigma]^4*\[Tau] + 
     (39*E^(-\[Sigma] - 3*\[Tau])*HPL[{1}, -E^(-2*\[Sigma])])/4 + 
     (39*E^(\[Sigma] - 3*\[Tau])*HPL[{1}, -E^(-2*\[Sigma])])/4 + 
     (29*E^(-\[Sigma] - 3*\[Tau])*Pi^2*HPL[{1}, -E^(-2*\[Sigma])])/24 + 
     (29*E^(\[Sigma] - 3*\[Tau])*Pi^2*HPL[{1}, -E^(-2*\[Sigma])])/24 - 
     (7*E^(-3*\[Sigma] - 3*\[Tau])*Pi^4*HPL[{1}, -E^(-2*\[Sigma])])/480 + 
     (103*E^(-\[Sigma] - 3*\[Tau])*Pi^4*HPL[{1}, -E^(-2*\[Sigma])])/1440 + 
     (31*E^(\[Sigma] - 3*\[Tau])*Pi^4*HPL[{1}, -E^(-2*\[Sigma])])/360 - 
     (9*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]*HPL[{1}, -E^(-2*\[Sigma])])/2 - 
     (9*E^(\[Sigma] - 3*\[Tau])*\[Sigma]*HPL[{1}, -E^(-2*\[Sigma])])/2 - 
     (27*E^(-3*\[Sigma] - 3*\[Tau])*Pi^2*\[Sigma]*HPL[{1}, -E^(-2*\[Sigma])])/
      4 - (11*E^(-\[Sigma] - 3*\[Tau])*Pi^2*\[Sigma]*
       HPL[{1}, -E^(-2*\[Sigma])])/2 + (5*E^(\[Sigma] - 3*\[Tau])*Pi^2*
       \[Sigma]*HPL[{1}, -E^(-2*\[Sigma])])/4 - 
     (E^(-3*\[Sigma] - 3*\[Tau])*Pi^4*\[Sigma]*HPL[{1}, -E^(-2*\[Sigma])])/
      2 - (E^(-\[Sigma] - 3*\[Tau])*Pi^4*\[Sigma]*HPL[{1}, -E^(-2*\[Sigma])])/
      3 + (E^(\[Sigma] - 3*\[Tau])*Pi^4*\[Sigma]*HPL[{1}, -E^(-2*\[Sigma])])/
      6 + (29*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]^2*HPL[{1}, -E^(-2*\[Sigma])])/
      2 + (29*E^(\[Sigma] - 3*\[Tau])*\[Sigma]^2*HPL[{1}, -E^(-2*\[Sigma])])/
      2 + (11*E^(-3*\[Sigma] - 3*\[Tau])*Pi^2*\[Sigma]^2*
       HPL[{1}, -E^(-2*\[Sigma])])/4 + (41*E^(-\[Sigma] - 3*\[Tau])*Pi^2*
       \[Sigma]^2*HPL[{1}, -E^(-2*\[Sigma])])/12 + 
     (2*E^(\[Sigma] - 3*\[Tau])*Pi^2*\[Sigma]^2*HPL[{1}, -E^(-2*\[Sigma])])/
      3 - 27*E^(-3*\[Sigma] - 3*\[Tau])*\[Sigma]^3*
      HPL[{1}, -E^(-2*\[Sigma])] - 22*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]^3*
      HPL[{1}, -E^(-2*\[Sigma])] + 5*E^(\[Sigma] - 3*\[Tau])*\[Sigma]^3*
      HPL[{1}, -E^(-2*\[Sigma])] - 2*E^(-3*\[Sigma] - 3*\[Tau])*Pi^2*
      \[Sigma]^3*HPL[{1}, -E^(-2*\[Sigma])] - 
     (4*E^(-\[Sigma] - 3*\[Tau])*Pi^2*\[Sigma]^3*HPL[{1}, -E^(-2*\[Sigma])])/
      3 + (2*E^(\[Sigma] - 3*\[Tau])*Pi^2*\[Sigma]^3*
       HPL[{1}, -E^(-2*\[Sigma])])/3 + (11*E^(-3*\[Sigma] - 3*\[Tau])*
       \[Sigma]^4*HPL[{1}, -E^(-2*\[Sigma])])/2 + 
     (11*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]^4*HPL[{1}, -E^(-2*\[Sigma])])/2 + 
     (9*E^(-\[Sigma] - 3*\[Tau])*\[Tau]*HPL[{1}, -E^(-2*\[Sigma])])/2 + 
     (9*E^(\[Sigma] - 3*\[Tau])*\[Tau]*HPL[{1}, -E^(-2*\[Sigma])])/2 + 
     (7*E^(-\[Sigma] - 3*\[Tau])*Pi^2*\[Tau]*HPL[{1}, -E^(-2*\[Sigma])])/12 + 
     (7*E^(\[Sigma] - 3*\[Tau])*Pi^2*\[Tau]*HPL[{1}, -E^(-2*\[Sigma])])/12 - 
     (E^(-3*\[Sigma] - 3*\[Tau])*Pi^4*\[Tau]*HPL[{1}, -E^(-2*\[Sigma])])/24 - 
     (E^(-\[Sigma] - 3*\[Tau])*Pi^4*\[Tau]*HPL[{1}, -E^(-2*\[Sigma])])/36 + 
     (E^(\[Sigma] - 3*\[Tau])*Pi^4*\[Tau]*HPL[{1}, -E^(-2*\[Sigma])])/72 - 
     2*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]*\[Tau]*HPL[{1}, -E^(-2*\[Sigma])] - 
     2*E^(\[Sigma] - 3*\[Tau])*\[Sigma]*\[Tau]*HPL[{1}, -E^(-2*\[Sigma])] - 
     (7*E^(-3*\[Sigma] - 3*\[Tau])*Pi^2*\[Sigma]*\[Tau]*
       HPL[{1}, -E^(-2*\[Sigma])])/2 - 3*E^(-\[Sigma] - 3*\[Tau])*Pi^2*
      \[Sigma]*\[Tau]*HPL[{1}, -E^(-2*\[Sigma])] + 
     (E^(\[Sigma] - 3*\[Tau])*Pi^2*\[Sigma]*\[Tau]*
       HPL[{1}, -E^(-2*\[Sigma])])/2 + 7*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]^2*
      \[Tau]*HPL[{1}, -E^(-2*\[Sigma])] + 7*E^(\[Sigma] - 3*\[Tau])*
      \[Sigma]^2*\[Tau]*HPL[{1}, -E^(-2*\[Sigma])] + 
     E^(-3*\[Sigma] - 3*\[Tau])*Pi^2*\[Sigma]^2*\[Tau]*
      HPL[{1}, -E^(-2*\[Sigma])] + (2*E^(-\[Sigma] - 3*\[Tau])*Pi^2*
       \[Sigma]^2*\[Tau]*HPL[{1}, -E^(-2*\[Sigma])])/3 - 
     (E^(\[Sigma] - 3*\[Tau])*Pi^2*\[Sigma]^2*\[Tau]*
       HPL[{1}, -E^(-2*\[Sigma])])/3 - 14*E^(-3*\[Sigma] - 3*\[Tau])*
      \[Sigma]^3*\[Tau]*HPL[{1}, -E^(-2*\[Sigma])] - 
     12*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]^3*\[Tau]*
      HPL[{1}, -E^(-2*\[Sigma])] + 2*E^(\[Sigma] - 3*\[Tau])*\[Sigma]^3*
      \[Tau]*HPL[{1}, -E^(-2*\[Sigma])] + 2*E^(-3*\[Sigma] - 3*\[Tau])*
      \[Sigma]^4*\[Tau]*HPL[{1}, -E^(-2*\[Sigma])] + 
     (4*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]^4*\[Tau]*
       HPL[{1}, -E^(-2*\[Sigma])])/3 - (2*E^(\[Sigma] - 3*\[Tau])*\[Sigma]^4*
       \[Tau]*HPL[{1}, -E^(-2*\[Sigma])])/3 - 
     (21*E^(-\[Sigma] - 3*\[Tau])*HPL[{2}, -E^(-2*\[Sigma])])/8 + 
     (21*E^(\[Sigma] - 3*\[Tau])*HPL[{2}, -E^(-2*\[Sigma])])/8 - 
     (27*E^(-3*\[Sigma] - 3*\[Tau])*Pi^2*HPL[{2}, -E^(-2*\[Sigma])])/8 - 
     (17*E^(-\[Sigma] - 3*\[Tau])*Pi^2*HPL[{2}, -E^(-2*\[Sigma])])/16 - 
     (17*E^(\[Sigma] - 3*\[Tau])*Pi^2*HPL[{2}, -E^(-2*\[Sigma])])/16 - 
     (11*E^(-3*\[Sigma] - 3*\[Tau])*Pi^4*HPL[{2}, -E^(-2*\[Sigma])])/60 + 
     (E^(-\[Sigma] - 3*\[Tau])*Pi^4*HPL[{2}, -E^(-2*\[Sigma])])/320 - 
     (19*E^(\[Sigma] - 3*\[Tau])*Pi^4*HPL[{2}, -E^(-2*\[Sigma])])/192 + 
     (63*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]*HPL[{2}, -E^(-2*\[Sigma])])/4 + 
     (53*E^(\[Sigma] - 3*\[Tau])*\[Sigma]*HPL[{2}, -E^(-2*\[Sigma])])/4 + 
     (E^(-3*\[Sigma] - 3*\[Tau])*Pi^2*\[Sigma]*HPL[{2}, -E^(-2*\[Sigma])])/
      3 - (11*E^(-\[Sigma] - 3*\[Tau])*Pi^2*\[Sigma]*
       HPL[{2}, -E^(-2*\[Sigma])])/12 - (5*E^(\[Sigma] - 3*\[Tau])*Pi^2*
       \[Sigma]*HPL[{2}, -E^(-2*\[Sigma])])/4 - 
     (E^(-\[Sigma] - 3*\[Tau])*Pi^4*\[Sigma]*HPL[{2}, -E^(-2*\[Sigma])])/6 - 
     (E^(\[Sigma] - 3*\[Tau])*Pi^4*\[Sigma]*HPL[{2}, -E^(-2*\[Sigma])])/6 - 
     (81*E^(-3*\[Sigma] - 3*\[Tau])*\[Sigma]^2*HPL[{2}, -E^(-2*\[Sigma])])/
      2 - (51*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]^2*HPL[{2}, -E^(-2*\[Sigma])])/
      4 - (51*E^(\[Sigma] - 3*\[Tau])*\[Sigma]^2*HPL[{2}, -E^(-2*\[Sigma])])/
      4 - 2*E^(-3*\[Sigma] - 3*\[Tau])*Pi^2*\[Sigma]^2*
      HPL[{2}, -E^(-2*\[Sigma])] + (23*E^(-\[Sigma] - 3*\[Tau])*Pi^2*
       \[Sigma]^2*HPL[{2}, -E^(-2*\[Sigma])])/24 - 
     (19*E^(\[Sigma] - 3*\[Tau])*Pi^2*\[Sigma]^2*HPL[{2}, -E^(-2*\[Sigma])])/
      24 + (4*E^(-3*\[Sigma] - 3*\[Tau])*\[Sigma]^3*
       HPL[{2}, -E^(-2*\[Sigma])])/3 - 5*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]^3*
      HPL[{2}, -E^(-2*\[Sigma])] - (19*E^(\[Sigma] - 3*\[Tau])*\[Sigma]^3*
       HPL[{2}, -E^(-2*\[Sigma])])/3 - (2*E^(-\[Sigma] - 3*\[Tau])*Pi^2*
       \[Sigma]^3*HPL[{2}, -E^(-2*\[Sigma])])/3 - 
     (2*E^(\[Sigma] - 3*\[Tau])*Pi^2*\[Sigma]^3*HPL[{2}, -E^(-2*\[Sigma])])/
      3 + (31*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]^4*HPL[{2}, -E^(-2*\[Sigma])])/
      12 - (11*E^(\[Sigma] - 3*\[Tau])*\[Sigma]^4*HPL[{2}, -E^(-2*\[Sigma])])/
      12 - (5*E^(-\[Sigma] - 3*\[Tau])*\[Tau]*HPL[{2}, -E^(-2*\[Sigma])])/4 + 
     (5*E^(\[Sigma] - 3*\[Tau])*\[Tau]*HPL[{2}, -E^(-2*\[Sigma])])/4 - 
     (7*E^(-3*\[Sigma] - 3*\[Tau])*Pi^2*\[Tau]*HPL[{2}, -E^(-2*\[Sigma])])/
      4 - (5*E^(-\[Sigma] - 3*\[Tau])*Pi^2*\[Tau]*HPL[{2}, -E^(-2*\[Sigma])])/
      8 - (5*E^(\[Sigma] - 3*\[Tau])*Pi^2*\[Tau]*HPL[{2}, -E^(-2*\[Sigma])])/
      8 - (E^(-\[Sigma] - 3*\[Tau])*Pi^4*\[Tau]*HPL[{2}, -E^(-2*\[Sigma])])/
      72 - (E^(\[Sigma] - 3*\[Tau])*Pi^4*\[Tau]*HPL[{2}, -E^(-2*\[Sigma])])/
      72 + 8*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]*\[Tau]*
      HPL[{2}, -E^(-2*\[Sigma])] + 6*E^(\[Sigma] - 3*\[Tau])*\[Sigma]*\[Tau]*
      HPL[{2}, -E^(-2*\[Sigma])] - (5*E^(-\[Sigma] - 3*\[Tau])*Pi^2*\[Sigma]*
       \[Tau]*HPL[{2}, -E^(-2*\[Sigma])])/6 - 
     (5*E^(\[Sigma] - 3*\[Tau])*Pi^2*\[Sigma]*\[Tau]*
       HPL[{2}, -E^(-2*\[Sigma])])/6 - 21*E^(-3*\[Sigma] - 3*\[Tau])*
      \[Sigma]^2*\[Tau]*HPL[{2}, -E^(-2*\[Sigma])] - 
     (15*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]^2*\[Tau]*
       HPL[{2}, -E^(-2*\[Sigma])])/2 - (15*E^(\[Sigma] - 3*\[Tau])*\[Sigma]^2*
       \[Tau]*HPL[{2}, -E^(-2*\[Sigma])])/2 + 
     (E^(-\[Sigma] - 3*\[Tau])*Pi^2*\[Sigma]^2*\[Tau]*
       HPL[{2}, -E^(-2*\[Sigma])])/3 + (E^(\[Sigma] - 3*\[Tau])*Pi^2*
       \[Sigma]^2*\[Tau]*HPL[{2}, -E^(-2*\[Sigma])])/3 - 
     (10*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]^3*\[Tau]*
       HPL[{2}, -E^(-2*\[Sigma])])/3 - (10*E^(\[Sigma] - 3*\[Tau])*\[Sigma]^3*
       \[Tau]*HPL[{2}, -E^(-2*\[Sigma])])/3 + 
     (2*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]^4*\[Tau]*
       HPL[{2}, -E^(-2*\[Sigma])])/3 + (2*E^(\[Sigma] - 3*\[Tau])*\[Sigma]^4*
       \[Tau]*HPL[{2}, -E^(-2*\[Sigma])])/3 - 
     (81*E^(-3*\[Sigma] - 3*\[Tau])*HPL[{2}, -E^(-2*\[Sigma])]^2)/8 - 
     (51*E^(-\[Sigma] - 3*\[Tau])*HPL[{2}, -E^(-2*\[Sigma])]^2)/8 - 
     (51*E^(\[Sigma] - 3*\[Tau])*HPL[{2}, -E^(-2*\[Sigma])]^2)/8 - 
     (81*E^(3*\[Sigma] - 3*\[Tau])*HPL[{2}, -E^(-2*\[Sigma])]^2)/8 + 
     (21*E^(-3*\[Sigma] - 3*\[Tau])*\[Sigma]*HPL[{2}, -E^(-2*\[Sigma])]^2)/
      4 + (15*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]*HPL[{2}, -E^(-2*\[Sigma])]^2)/
      4 + (15*E^(\[Sigma] - 3*\[Tau])*\[Sigma]*HPL[{2}, -E^(-2*\[Sigma])]^2)/
      4 + (21*E^(3*\[Sigma] - 3*\[Tau])*\[Sigma]*HPL[{2}, -E^(-2*\[Sigma])]^
        2)/4 - (21*E^(-3*\[Sigma] - 3*\[Tau])*\[Tau]*
       HPL[{2}, -E^(-2*\[Sigma])]^2)/4 - (15*E^(-\[Sigma] - 3*\[Tau])*\[Tau]*
       HPL[{2}, -E^(-2*\[Sigma])]^2)/4 - (15*E^(\[Sigma] - 3*\[Tau])*\[Tau]*
       HPL[{2}, -E^(-2*\[Sigma])]^2)/4 - (21*E^(3*\[Sigma] - 3*\[Tau])*\[Tau]*
       HPL[{2}, -E^(-2*\[Sigma])]^2)/4 + 3*E^(-3*\[Sigma] - 3*\[Tau])*
      \[Sigma]*\[Tau]*HPL[{2}, -E^(-2*\[Sigma])]^2 + 
     E^(-\[Sigma] - 3*\[Tau])*\[Sigma]*\[Tau]*HPL[{2}, -E^(-2*\[Sigma])]^2 + 
     E^(\[Sigma] - 3*\[Tau])*\[Sigma]*\[Tau]*HPL[{2}, -E^(-2*\[Sigma])]^2 + 
     3*E^(3*\[Sigma] - 3*\[Tau])*\[Sigma]*\[Tau]*HPL[{2}, -E^(-2*\[Sigma])]^
       2 + (21*E^(-\[Sigma] - 3*\[Tau])*HPL[{3}, -E^(-2*\[Sigma])])/8 + 
     (11*E^(\[Sigma] - 3*\[Tau])*HPL[{3}, -E^(-2*\[Sigma])])/8 - 
     (E^(-3*\[Sigma] - 3*\[Tau])*Pi^2*HPL[{3}, -E^(-2*\[Sigma])])/6 - 
     (17*E^(-\[Sigma] - 3*\[Tau])*Pi^2*HPL[{3}, -E^(-2*\[Sigma])])/16 - 
     (E^(\[Sigma] - 3*\[Tau])*Pi^2*HPL[{3}, -E^(-2*\[Sigma])])/48 - 
     (19*E^(-\[Sigma] - 3*\[Tau])*Pi^4*HPL[{3}, -E^(-2*\[Sigma])])/480 - 
     (19*E^(\[Sigma] - 3*\[Tau])*Pi^4*HPL[{3}, -E^(-2*\[Sigma])])/480 - 
     (81*E^(-3*\[Sigma] - 3*\[Tau])*\[Sigma]*HPL[{3}, -E^(-2*\[Sigma])])/2 + 
     (21*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]*HPL[{3}, -E^(-2*\[Sigma])])/2 - 
     29*E^(\[Sigma] - 3*\[Tau])*\[Sigma]*HPL[{3}, -E^(-2*\[Sigma])] - 
     2*E^(-3*\[Sigma] - 3*\[Tau])*Pi^2*\[Sigma]*HPL[{3}, -E^(-2*\[Sigma])] + 
     (E^(-\[Sigma] - 3*\[Tau])*Pi^2*\[Sigma]*HPL[{3}, -E^(-2*\[Sigma])])/12 + 
     (E^(\[Sigma] - 3*\[Tau])*Pi^2*\[Sigma]*HPL[{3}, -E^(-2*\[Sigma])])/12 - 
     2*E^(-3*\[Sigma] - 3*\[Tau])*\[Sigma]^2*HPL[{3}, -E^(-2*\[Sigma])] - 
     (51*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]^2*HPL[{3}, -E^(-2*\[Sigma])])/4 - 
     (E^(\[Sigma] - 3*\[Tau])*\[Sigma]^2*HPL[{3}, -E^(-2*\[Sigma])])/4 - 
     (7*E^(-\[Sigma] - 3*\[Tau])*Pi^2*\[Sigma]^2*HPL[{3}, -E^(-2*\[Sigma])])/
      12 - (7*E^(\[Sigma] - 3*\[Tau])*Pi^2*\[Sigma]^2*
       HPL[{3}, -E^(-2*\[Sigma])])/12 - 4*E^(-3*\[Sigma] - 3*\[Tau])*
      \[Sigma]^3*HPL[{3}, -E^(-2*\[Sigma])] - E^(-\[Sigma] - 3*\[Tau])*
      \[Sigma]^3*HPL[{3}, -E^(-2*\[Sigma])] + 3*E^(\[Sigma] - 3*\[Tau])*
      \[Sigma]^3*HPL[{3}, -E^(-2*\[Sigma])] + 
     (E^(-\[Sigma] - 3*\[Tau])*\[Sigma]^4*HPL[{3}, -E^(-2*\[Sigma])])/6 + 
     (E^(\[Sigma] - 3*\[Tau])*\[Sigma]^4*HPL[{3}, -E^(-2*\[Sigma])])/6 + 
     (E^(-\[Sigma] - 3*\[Tau])*\[Tau]*HPL[{3}, -E^(-2*\[Sigma])])/2 - 
     (E^(\[Sigma] - 3*\[Tau])*\[Tau]*HPL[{3}, -E^(-2*\[Sigma])])/2 - 
     (2*E^(-\[Sigma] - 3*\[Tau])*Pi^2*\[Tau]*HPL[{3}, -E^(-2*\[Sigma])])/3 - 
     (E^(\[Sigma] - 3*\[Tau])*Pi^2*\[Tau]*HPL[{3}, -E^(-2*\[Sigma])])/6 - 
     21*E^(-3*\[Sigma] - 3*\[Tau])*\[Sigma]*\[Tau]*
      HPL[{3}, -E^(-2*\[Sigma])] + 5*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]*\[Tau]*
      HPL[{3}, -E^(-2*\[Sigma])] - 16*E^(\[Sigma] - 3*\[Tau])*\[Sigma]*\[Tau]*
      HPL[{3}, -E^(-2*\[Sigma])] + (E^(-\[Sigma] - 3*\[Tau])*Pi^2*\[Sigma]*
       \[Tau]*HPL[{3}, -E^(-2*\[Sigma])])/3 + 
     (E^(\[Sigma] - 3*\[Tau])*Pi^2*\[Sigma]*\[Tau]*
       HPL[{3}, -E^(-2*\[Sigma])])/3 - 8*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]^2*
      \[Tau]*HPL[{3}, -E^(-2*\[Sigma])] - 2*E^(\[Sigma] - 3*\[Tau])*
      \[Sigma]^2*\[Tau]*HPL[{3}, -E^(-2*\[Sigma])] + 
     (4*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]^3*\[Tau]*
       HPL[{3}, -E^(-2*\[Sigma])])/3 + (4*E^(\[Sigma] - 3*\[Tau])*\[Sigma]^3*
       \[Tau]*HPL[{3}, -E^(-2*\[Sigma])])/3 + 
     (81*E^(-3*\[Sigma] - 3*\[Tau])*HPL[{1}, -E^(-2*\[Sigma])]*
       HPL[{3}, -E^(-2*\[Sigma])])/4 + (51*E^(-\[Sigma] - 3*\[Tau])*
       HPL[{1}, -E^(-2*\[Sigma])]*HPL[{3}, -E^(-2*\[Sigma])])/4 + 
     (51*E^(\[Sigma] - 3*\[Tau])*HPL[{1}, -E^(-2*\[Sigma])]*
       HPL[{3}, -E^(-2*\[Sigma])])/4 + (81*E^(3*\[Sigma] - 3*\[Tau])*
       HPL[{1}, -E^(-2*\[Sigma])]*HPL[{3}, -E^(-2*\[Sigma])])/4 - 
     (21*E^(-3*\[Sigma] - 3*\[Tau])*\[Sigma]*HPL[{1}, -E^(-2*\[Sigma])]*
       HPL[{3}, -E^(-2*\[Sigma])])/2 - (15*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]*
       HPL[{1}, -E^(-2*\[Sigma])]*HPL[{3}, -E^(-2*\[Sigma])])/2 - 
     (15*E^(\[Sigma] - 3*\[Tau])*\[Sigma]*HPL[{1}, -E^(-2*\[Sigma])]*
       HPL[{3}, -E^(-2*\[Sigma])])/2 - (21*E^(3*\[Sigma] - 3*\[Tau])*\[Sigma]*
       HPL[{1}, -E^(-2*\[Sigma])]*HPL[{3}, -E^(-2*\[Sigma])])/2 + 
     (21*E^(-3*\[Sigma] - 3*\[Tau])*\[Tau]*HPL[{1}, -E^(-2*\[Sigma])]*
       HPL[{3}, -E^(-2*\[Sigma])])/2 + (15*E^(-\[Sigma] - 3*\[Tau])*\[Tau]*
       HPL[{1}, -E^(-2*\[Sigma])]*HPL[{3}, -E^(-2*\[Sigma])])/2 + 
     (15*E^(\[Sigma] - 3*\[Tau])*\[Tau]*HPL[{1}, -E^(-2*\[Sigma])]*
       HPL[{3}, -E^(-2*\[Sigma])])/2 + (21*E^(3*\[Sigma] - 3*\[Tau])*\[Tau]*
       HPL[{1}, -E^(-2*\[Sigma])]*HPL[{3}, -E^(-2*\[Sigma])])/2 - 
     6*E^(-3*\[Sigma] - 3*\[Tau])*\[Sigma]*\[Tau]*HPL[{1}, -E^(-2*\[Sigma])]*
      HPL[{3}, -E^(-2*\[Sigma])] - 2*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]*\[Tau]*
      HPL[{1}, -E^(-2*\[Sigma])]*HPL[{3}, -E^(-2*\[Sigma])] - 
     2*E^(\[Sigma] - 3*\[Tau])*\[Sigma]*\[Tau]*HPL[{1}, -E^(-2*\[Sigma])]*
      HPL[{3}, -E^(-2*\[Sigma])] - 6*E^(3*\[Sigma] - 3*\[Tau])*\[Sigma]*
      \[Tau]*HPL[{1}, -E^(-2*\[Sigma])]*HPL[{3}, -E^(-2*\[Sigma])] - 
     E^(-3*\[Sigma] - 3*\[Tau])*HPL[{2}, -E^(-2*\[Sigma])]*
      HPL[{3}, -E^(-2*\[Sigma])] - E^(-\[Sigma] - 3*\[Tau])*
      HPL[{2}, -E^(-2*\[Sigma])]*HPL[{3}, -E^(-2*\[Sigma])] + 
     E^(\[Sigma] - 3*\[Tau])*HPL[{2}, -E^(-2*\[Sigma])]*
      HPL[{3}, -E^(-2*\[Sigma])] + E^(3*\[Sigma] - 3*\[Tau])*
      HPL[{2}, -E^(-2*\[Sigma])]*HPL[{3}, -E^(-2*\[Sigma])] + 
     (15*E^(-3*\[Sigma] - 3*\[Tau])*HPL[{3}, -E^(-2*\[Sigma])]^2)/4 + 
     (5*E^(-\[Sigma] - 3*\[Tau])*HPL[{3}, -E^(-2*\[Sigma])]^2)/4 + 
     (5*E^(\[Sigma] - 3*\[Tau])*HPL[{3}, -E^(-2*\[Sigma])]^2)/4 + 
     (15*E^(3*\[Sigma] - 3*\[Tau])*HPL[{3}, -E^(-2*\[Sigma])]^2)/4 - 
     (21*E^(-\[Sigma] - 3*\[Tau])*HPL[{4}, -E^(-2*\[Sigma])])/8 + 
     (21*E^(\[Sigma] - 3*\[Tau])*HPL[{4}, -E^(-2*\[Sigma])])/8 - 
     (3*E^(-3*\[Sigma] - 3*\[Tau])*Pi^2*HPL[{4}, -E^(-2*\[Sigma])])/2 - 
     (11*E^(-\[Sigma] - 3*\[Tau])*Pi^2*HPL[{4}, -E^(-2*\[Sigma])])/16 + 
     (3*E^(\[Sigma] - 3*\[Tau])*Pi^2*HPL[{4}, -E^(-2*\[Sigma])])/16 - 
     6*E^(-3*\[Sigma] - 3*\[Tau])*\[Sigma]*HPL[{4}, -E^(-2*\[Sigma])] + 
     (15*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]*HPL[{4}, -E^(-2*\[Sigma])])/2 + 
     (27*E^(\[Sigma] - 3*\[Tau])*\[Sigma]*HPL[{4}, -E^(-2*\[Sigma])])/2 - 
     (3*E^(-\[Sigma] - 3*\[Tau])*Pi^2*\[Sigma]*HPL[{4}, -E^(-2*\[Sigma])])/
      4 - (3*E^(\[Sigma] - 3*\[Tau])*Pi^2*\[Sigma]*
       HPL[{4}, -E^(-2*\[Sigma])])/4 - 18*E^(-3*\[Sigma] - 3*\[Tau])*
      \[Sigma]^2*HPL[{4}, -E^(-2*\[Sigma])] - 
     (33*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]^2*HPL[{4}, -E^(-2*\[Sigma])])/4 + 
     (9*E^(\[Sigma] - 3*\[Tau])*\[Sigma]^2*HPL[{4}, -E^(-2*\[Sigma])])/4 - 
     3*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]^3*HPL[{4}, -E^(-2*\[Sigma])] - 
     3*E^(\[Sigma] - 3*\[Tau])*\[Sigma]^3*HPL[{4}, -E^(-2*\[Sigma])] + 
     3*E^(-3*\[Sigma] - 3*\[Tau])*HPL[{1}, -E^(-2*\[Sigma])]*
      HPL[{4}, -E^(-2*\[Sigma])] + 3*E^(-\[Sigma] - 3*\[Tau])*
      HPL[{1}, -E^(-2*\[Sigma])]*HPL[{4}, -E^(-2*\[Sigma])] - 
     3*E^(\[Sigma] - 3*\[Tau])*HPL[{1}, -E^(-2*\[Sigma])]*
      HPL[{4}, -E^(-2*\[Sigma])] - 3*E^(3*\[Sigma] - 3*\[Tau])*
      HPL[{1}, -E^(-2*\[Sigma])]*HPL[{4}, -E^(-2*\[Sigma])] - 
     9*E^(-3*\[Sigma] - 3*\[Tau])*HPL[{2}, -E^(-2*\[Sigma])]*
      HPL[{4}, -E^(-2*\[Sigma])] - 3*E^(-\[Sigma] - 3*\[Tau])*
      HPL[{2}, -E^(-2*\[Sigma])]*HPL[{4}, -E^(-2*\[Sigma])] - 
     3*E^(\[Sigma] - 3*\[Tau])*HPL[{2}, -E^(-2*\[Sigma])]*
      HPL[{4}, -E^(-2*\[Sigma])] - 9*E^(3*\[Sigma] - 3*\[Tau])*
      HPL[{2}, -E^(-2*\[Sigma])]*HPL[{4}, -E^(-2*\[Sigma])] - 
     (3*E^(-\[Sigma] - 3*\[Tau])*Pi^2*HPL[{5}, -E^(-2*\[Sigma])])/4 - 
     (3*E^(\[Sigma] - 3*\[Tau])*Pi^2*HPL[{5}, -E^(-2*\[Sigma])])/4 - 
     27*E^(-3*\[Sigma] - 3*\[Tau])*\[Sigma]*HPL[{5}, -E^(-2*\[Sigma])] + 
     9*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]*HPL[{5}, -E^(-2*\[Sigma])] - 
     18*E^(\[Sigma] - 3*\[Tau])*\[Sigma]*HPL[{5}, -E^(-2*\[Sigma])] - 
     9*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]^2*HPL[{5}, -E^(-2*\[Sigma])] - 
     9*E^(\[Sigma] - 3*\[Tau])*\[Sigma]^2*HPL[{5}, -E^(-2*\[Sigma])] + 
     (27*E^(-3*\[Sigma] - 3*\[Tau])*HPL[{1}, -E^(-2*\[Sigma])]*
       HPL[{5}, -E^(-2*\[Sigma])])/2 + (9*E^(-\[Sigma] - 3*\[Tau])*
       HPL[{1}, -E^(-2*\[Sigma])]*HPL[{5}, -E^(-2*\[Sigma])])/2 + 
     (9*E^(\[Sigma] - 3*\[Tau])*HPL[{1}, -E^(-2*\[Sigma])]*
       HPL[{5}, -E^(-2*\[Sigma])])/2 + (27*E^(3*\[Sigma] - 3*\[Tau])*
       HPL[{1}, -E^(-2*\[Sigma])]*HPL[{5}, -E^(-2*\[Sigma])])/2 + 
     (9*E^(-\[Sigma] - 3*\[Tau])*HPL[{1, 1}, -E^(-2*\[Sigma])])/2 + 
     (9*E^(\[Sigma] - 3*\[Tau])*HPL[{1, 1}, -E^(-2*\[Sigma])])/2 + 
     (7*E^(-\[Sigma] - 3*\[Tau])*Pi^2*HPL[{1, 1}, -E^(-2*\[Sigma])])/12 + 
     (7*E^(\[Sigma] - 3*\[Tau])*Pi^2*HPL[{1, 1}, -E^(-2*\[Sigma])])/12 - 
     (E^(-3*\[Sigma] - 3*\[Tau])*Pi^4*HPL[{1, 1}, -E^(-2*\[Sigma])])/24 - 
     (E^(-\[Sigma] - 3*\[Tau])*Pi^4*HPL[{1, 1}, -E^(-2*\[Sigma])])/36 + 
     (E^(\[Sigma] - 3*\[Tau])*Pi^4*HPL[{1, 1}, -E^(-2*\[Sigma])])/72 - 
     2*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]*HPL[{1, 1}, -E^(-2*\[Sigma])] - 
     2*E^(\[Sigma] - 3*\[Tau])*\[Sigma]*HPL[{1, 1}, -E^(-2*\[Sigma])] - 
     (7*E^(-3*\[Sigma] - 3*\[Tau])*Pi^2*\[Sigma]*
       HPL[{1, 1}, -E^(-2*\[Sigma])])/2 - 3*E^(-\[Sigma] - 3*\[Tau])*Pi^2*
      \[Sigma]*HPL[{1, 1}, -E^(-2*\[Sigma])] + 
     (E^(\[Sigma] - 3*\[Tau])*Pi^2*\[Sigma]*HPL[{1, 1}, -E^(-2*\[Sigma])])/
      2 + 7*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]^2*
      HPL[{1, 1}, -E^(-2*\[Sigma])] + 7*E^(\[Sigma] - 3*\[Tau])*\[Sigma]^2*
      HPL[{1, 1}, -E^(-2*\[Sigma])] + E^(-3*\[Sigma] - 3*\[Tau])*Pi^2*
      \[Sigma]^2*HPL[{1, 1}, -E^(-2*\[Sigma])] + 
     (2*E^(-\[Sigma] - 3*\[Tau])*Pi^2*\[Sigma]^2*
       HPL[{1, 1}, -E^(-2*\[Sigma])])/3 - 
     (E^(\[Sigma] - 3*\[Tau])*Pi^2*\[Sigma]^2*HPL[{1, 1}, -E^(-2*\[Sigma])])/
      3 - 14*E^(-3*\[Sigma] - 3*\[Tau])*\[Sigma]^3*
      HPL[{1, 1}, -E^(-2*\[Sigma])] - 12*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]^3*
      HPL[{1, 1}, -E^(-2*\[Sigma])] + 2*E^(\[Sigma] - 3*\[Tau])*\[Sigma]^3*
      HPL[{1, 1}, -E^(-2*\[Sigma])] + 2*E^(-3*\[Sigma] - 3*\[Tau])*\[Sigma]^4*
      HPL[{1, 1}, -E^(-2*\[Sigma])] + (4*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]^4*
       HPL[{1, 1}, -E^(-2*\[Sigma])])/3 - 
     (2*E^(\[Sigma] - 3*\[Tau])*\[Sigma]^4*HPL[{1, 1}, -E^(-2*\[Sigma])])/3 + 
     2*E^(-\[Sigma] - 3*\[Tau])*\[Tau]*HPL[{1, 1}, -E^(-2*\[Sigma])] + 
     2*E^(\[Sigma] - 3*\[Tau])*\[Tau]*HPL[{1, 1}, -E^(-2*\[Sigma])] + 
     (E^(-\[Sigma] - 3*\[Tau])*Pi^2*\[Tau]*HPL[{1, 1}, -E^(-2*\[Sigma])])/3 + 
     (E^(\[Sigma] - 3*\[Tau])*Pi^2*\[Tau]*HPL[{1, 1}, -E^(-2*\[Sigma])])/3 - 
     2*E^(-3*\[Sigma] - 3*\[Tau])*Pi^2*\[Sigma]*\[Tau]*
      HPL[{1, 1}, -E^(-2*\[Sigma])] - (4*E^(-\[Sigma] - 3*\[Tau])*Pi^2*
       \[Sigma]*\[Tau]*HPL[{1, 1}, -E^(-2*\[Sigma])])/3 + 
     (2*E^(\[Sigma] - 3*\[Tau])*Pi^2*\[Sigma]*\[Tau]*
       HPL[{1, 1}, -E^(-2*\[Sigma])])/3 + 4*E^(-\[Sigma] - 3*\[Tau])*
      \[Sigma]^2*\[Tau]*HPL[{1, 1}, -E^(-2*\[Sigma])] + 
     4*E^(\[Sigma] - 3*\[Tau])*\[Sigma]^2*\[Tau]*
      HPL[{1, 1}, -E^(-2*\[Sigma])] - 8*E^(-3*\[Sigma] - 3*\[Tau])*\[Sigma]^3*
      \[Tau]*HPL[{1, 1}, -E^(-2*\[Sigma])] - 
     (16*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]^3*\[Tau]*
       HPL[{1, 1}, -E^(-2*\[Sigma])])/3 + 
     (8*E^(\[Sigma] - 3*\[Tau])*\[Sigma]^3*\[Tau]*
       HPL[{1, 1}, -E^(-2*\[Sigma])])/3 + 
     (21*E^(-3*\[Sigma] - 3*\[Tau])*HPL[{3}, -E^(-2*\[Sigma])]*
       HPL[{1, 1}, -E^(-2*\[Sigma])])/2 + 
     (15*E^(-\[Sigma] - 3*\[Tau])*HPL[{3}, -E^(-2*\[Sigma])]*
       HPL[{1, 1}, -E^(-2*\[Sigma])])/2 + 
     (15*E^(\[Sigma] - 3*\[Tau])*HPL[{3}, -E^(-2*\[Sigma])]*
       HPL[{1, 1}, -E^(-2*\[Sigma])])/2 + 
     (21*E^(3*\[Sigma] - 3*\[Tau])*HPL[{3}, -E^(-2*\[Sigma])]*
       HPL[{1, 1}, -E^(-2*\[Sigma])])/2 - 6*E^(-3*\[Sigma] - 3*\[Tau])*
      \[Sigma]*HPL[{3}, -E^(-2*\[Sigma])]*HPL[{1, 1}, -E^(-2*\[Sigma])] - 
     2*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]*HPL[{3}, -E^(-2*\[Sigma])]*
      HPL[{1, 1}, -E^(-2*\[Sigma])] - 2*E^(\[Sigma] - 3*\[Tau])*\[Sigma]*
      HPL[{3}, -E^(-2*\[Sigma])]*HPL[{1, 1}, -E^(-2*\[Sigma])] - 
     6*E^(3*\[Sigma] - 3*\[Tau])*\[Sigma]*HPL[{3}, -E^(-2*\[Sigma])]*
      HPL[{1, 1}, -E^(-2*\[Sigma])] + 6*E^(-3*\[Sigma] - 3*\[Tau])*\[Tau]*
      HPL[{3}, -E^(-2*\[Sigma])]*HPL[{1, 1}, -E^(-2*\[Sigma])] + 
     2*E^(-\[Sigma] - 3*\[Tau])*\[Tau]*HPL[{3}, -E^(-2*\[Sigma])]*
      HPL[{1, 1}, -E^(-2*\[Sigma])] + 2*E^(\[Sigma] - 3*\[Tau])*\[Tau]*
      HPL[{3}, -E^(-2*\[Sigma])]*HPL[{1, 1}, -E^(-2*\[Sigma])] + 
     6*E^(3*\[Sigma] - 3*\[Tau])*\[Tau]*HPL[{3}, -E^(-2*\[Sigma])]*
      HPL[{1, 1}, -E^(-2*\[Sigma])] - (7*E^(-3*\[Sigma] - 3*\[Tau])*Pi^2*
       HPL[{1, 2}, -E^(-2*\[Sigma])])/8 - 
     (3*E^(-\[Sigma] - 3*\[Tau])*Pi^2*HPL[{1, 2}, -E^(-2*\[Sigma])])/4 + 
     (E^(\[Sigma] - 3*\[Tau])*Pi^2*HPL[{1, 2}, -E^(-2*\[Sigma])])/8 + 
     7*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]*HPL[{1, 2}, -E^(-2*\[Sigma])] + 
     7*E^(\[Sigma] - 3*\[Tau])*\[Sigma]*HPL[{1, 2}, -E^(-2*\[Sigma])] - 
     (21*E^(-3*\[Sigma] - 3*\[Tau])*\[Sigma]^2*HPL[{1, 2}, -E^(-2*\[Sigma])])/
      2 - 9*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]^2*
      HPL[{1, 2}, -E^(-2*\[Sigma])] + (3*E^(\[Sigma] - 3*\[Tau])*\[Sigma]^2*
       HPL[{1, 2}, -E^(-2*\[Sigma])])/2 - 
     (E^(-3*\[Sigma] - 3*\[Tau])*Pi^2*\[Tau]*HPL[{1, 2}, -E^(-2*\[Sigma])])/
      2 - (E^(-\[Sigma] - 3*\[Tau])*Pi^2*\[Tau]*HPL[{1, 2}, 
        -E^(-2*\[Sigma])])/3 + (E^(\[Sigma] - 3*\[Tau])*Pi^2*\[Tau]*
       HPL[{1, 2}, -E^(-2*\[Sigma])])/6 + 4*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]*
      \[Tau]*HPL[{1, 2}, -E^(-2*\[Sigma])] + 4*E^(\[Sigma] - 3*\[Tau])*
      \[Sigma]*\[Tau]*HPL[{1, 2}, -E^(-2*\[Sigma])] - 
     6*E^(-3*\[Sigma] - 3*\[Tau])*\[Sigma]^2*\[Tau]*
      HPL[{1, 2}, -E^(-2*\[Sigma])] - 4*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]^2*
      \[Tau]*HPL[{1, 2}, -E^(-2*\[Sigma])] + 2*E^(\[Sigma] - 3*\[Tau])*
      \[Sigma]^2*\[Tau]*HPL[{1, 2}, -E^(-2*\[Sigma])] - 
     (21*E^(-3*\[Sigma] - 3*\[Tau])*HPL[{2}, -E^(-2*\[Sigma])]*
       HPL[{1, 2}, -E^(-2*\[Sigma])])/4 - 
     (15*E^(-\[Sigma] - 3*\[Tau])*HPL[{2}, -E^(-2*\[Sigma])]*
       HPL[{1, 2}, -E^(-2*\[Sigma])])/4 - 
     (15*E^(\[Sigma] - 3*\[Tau])*HPL[{2}, -E^(-2*\[Sigma])]*
       HPL[{1, 2}, -E^(-2*\[Sigma])])/4 - 
     (21*E^(3*\[Sigma] - 3*\[Tau])*HPL[{2}, -E^(-2*\[Sigma])]*
       HPL[{1, 2}, -E^(-2*\[Sigma])])/4 + 3*E^(-3*\[Sigma] - 3*\[Tau])*
      \[Sigma]*HPL[{2}, -E^(-2*\[Sigma])]*HPL[{1, 2}, -E^(-2*\[Sigma])] + 
     E^(-\[Sigma] - 3*\[Tau])*\[Sigma]*HPL[{2}, -E^(-2*\[Sigma])]*
      HPL[{1, 2}, -E^(-2*\[Sigma])] + E^(\[Sigma] - 3*\[Tau])*\[Sigma]*
      HPL[{2}, -E^(-2*\[Sigma])]*HPL[{1, 2}, -E^(-2*\[Sigma])] + 
     3*E^(3*\[Sigma] - 3*\[Tau])*\[Sigma]*HPL[{2}, -E^(-2*\[Sigma])]*
      HPL[{1, 2}, -E^(-2*\[Sigma])] - 3*E^(-3*\[Sigma] - 3*\[Tau])*\[Tau]*
      HPL[{2}, -E^(-2*\[Sigma])]*HPL[{1, 2}, -E^(-2*\[Sigma])] - 
     E^(-\[Sigma] - 3*\[Tau])*\[Tau]*HPL[{2}, -E^(-2*\[Sigma])]*
      HPL[{1, 2}, -E^(-2*\[Sigma])] - E^(\[Sigma] - 3*\[Tau])*\[Tau]*
      HPL[{2}, -E^(-2*\[Sigma])]*HPL[{1, 2}, -E^(-2*\[Sigma])] - 
     3*E^(3*\[Sigma] - 3*\[Tau])*\[Tau]*HPL[{2}, -E^(-2*\[Sigma])]*
      HPL[{1, 2}, -E^(-2*\[Sigma])] + (3*E^(-3*\[Sigma] - 3*\[Tau])*
       HPL[{3}, -E^(-2*\[Sigma])]*HPL[{1, 2}, -E^(-2*\[Sigma])])/2 + 
     (E^(-\[Sigma] - 3*\[Tau])*HPL[{3}, -E^(-2*\[Sigma])]*
       HPL[{1, 2}, -E^(-2*\[Sigma])])/2 + 
     (E^(\[Sigma] - 3*\[Tau])*HPL[{3}, -E^(-2*\[Sigma])]*
       HPL[{1, 2}, -E^(-2*\[Sigma])])/2 + 
     (3*E^(3*\[Sigma] - 3*\[Tau])*HPL[{3}, -E^(-2*\[Sigma])]*
       HPL[{1, 2}, -E^(-2*\[Sigma])])/2 - 
     (E^(-3*\[Sigma] - 3*\[Tau])*Pi^2*HPL[{1, 3}, -E^(-2*\[Sigma])])/4 - 
     (E^(-\[Sigma] - 3*\[Tau])*Pi^2*HPL[{1, 3}, -E^(-2*\[Sigma])])/6 + 
     (E^(\[Sigma] - 3*\[Tau])*Pi^2*HPL[{1, 3}, -E^(-2*\[Sigma])])/12 + 
     2*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]*HPL[{1, 3}, -E^(-2*\[Sigma])] + 
     2*E^(\[Sigma] - 3*\[Tau])*\[Sigma]*HPL[{1, 3}, -E^(-2*\[Sigma])] - 
     3*E^(-3*\[Sigma] - 3*\[Tau])*\[Sigma]^2*HPL[{1, 3}, -E^(-2*\[Sigma])] - 
     2*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]^2*HPL[{1, 3}, -E^(-2*\[Sigma])] + 
     E^(\[Sigma] - 3*\[Tau])*\[Sigma]^2*HPL[{1, 3}, -E^(-2*\[Sigma])] - 
     (3*E^(-3*\[Sigma] - 3*\[Tau])*HPL[{2}, -E^(-2*\[Sigma])]*
       HPL[{1, 3}, -E^(-2*\[Sigma])])/2 - 
     (E^(-\[Sigma] - 3*\[Tau])*HPL[{2}, -E^(-2*\[Sigma])]*
       HPL[{1, 3}, -E^(-2*\[Sigma])])/2 - 
     (E^(\[Sigma] - 3*\[Tau])*HPL[{2}, -E^(-2*\[Sigma])]*
       HPL[{1, 3}, -E^(-2*\[Sigma])])/2 - 
     (3*E^(3*\[Sigma] - 3*\[Tau])*HPL[{2}, -E^(-2*\[Sigma])]*
       HPL[{1, 3}, -E^(-2*\[Sigma])])/2 - 
     (5*E^(-\[Sigma] - 3*\[Tau])*HPL[{2, 1}, -E^(-2*\[Sigma])])/4 + 
     (5*E^(\[Sigma] - 3*\[Tau])*HPL[{2, 1}, -E^(-2*\[Sigma])])/4 - 
     (7*E^(-3*\[Sigma] - 3*\[Tau])*Pi^2*HPL[{2, 1}, -E^(-2*\[Sigma])])/4 - 
     (5*E^(-\[Sigma] - 3*\[Tau])*Pi^2*HPL[{2, 1}, -E^(-2*\[Sigma])])/8 - 
     (5*E^(\[Sigma] - 3*\[Tau])*Pi^2*HPL[{2, 1}, -E^(-2*\[Sigma])])/8 - 
     (E^(-\[Sigma] - 3*\[Tau])*Pi^4*HPL[{2, 1}, -E^(-2*\[Sigma])])/72 - 
     (E^(\[Sigma] - 3*\[Tau])*Pi^4*HPL[{2, 1}, -E^(-2*\[Sigma])])/72 + 
     8*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]*HPL[{2, 1}, -E^(-2*\[Sigma])] + 
     6*E^(\[Sigma] - 3*\[Tau])*\[Sigma]*HPL[{2, 1}, -E^(-2*\[Sigma])] - 
     (5*E^(-\[Sigma] - 3*\[Tau])*Pi^2*\[Sigma]*HPL[{2, 1}, -E^(-2*\[Sigma])])/
      6 - (5*E^(\[Sigma] - 3*\[Tau])*Pi^2*\[Sigma]*
       HPL[{2, 1}, -E^(-2*\[Sigma])])/6 - 21*E^(-3*\[Sigma] - 3*\[Tau])*
      \[Sigma]^2*HPL[{2, 1}, -E^(-2*\[Sigma])] - 
     (15*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]^2*HPL[{2, 1}, -E^(-2*\[Sigma])])/
      2 - (15*E^(\[Sigma] - 3*\[Tau])*\[Sigma]^2*
       HPL[{2, 1}, -E^(-2*\[Sigma])])/2 + 
     (E^(-\[Sigma] - 3*\[Tau])*Pi^2*\[Sigma]^2*HPL[{2, 1}, -E^(-2*\[Sigma])])/
      3 + (E^(\[Sigma] - 3*\[Tau])*Pi^2*\[Sigma]^2*
       HPL[{2, 1}, -E^(-2*\[Sigma])])/3 - 
     (10*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]^3*HPL[{2, 1}, -E^(-2*\[Sigma])])/
      3 - (10*E^(\[Sigma] - 3*\[Tau])*\[Sigma]^3*
       HPL[{2, 1}, -E^(-2*\[Sigma])])/3 + 
     (2*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]^4*HPL[{2, 1}, -E^(-2*\[Sigma])])/
      3 + (2*E^(\[Sigma] - 3*\[Tau])*\[Sigma]^4*HPL[{2, 1}, 
        -E^(-2*\[Sigma])])/3 - E^(-\[Sigma] - 3*\[Tau])*\[Tau]*
      HPL[{2, 1}, -E^(-2*\[Sigma])] + E^(\[Sigma] - 3*\[Tau])*\[Tau]*
      HPL[{2, 1}, -E^(-2*\[Sigma])] - E^(-3*\[Sigma] - 3*\[Tau])*Pi^2*\[Tau]*
      HPL[{2, 1}, -E^(-2*\[Sigma])] - (E^(-\[Sigma] - 3*\[Tau])*Pi^2*\[Tau]*
       HPL[{2, 1}, -E^(-2*\[Sigma])])/6 - 
     (E^(\[Sigma] - 3*\[Tau])*Pi^2*\[Tau]*HPL[{2, 1}, -E^(-2*\[Sigma])])/6 + 
     4*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]*\[Tau]*
      HPL[{2, 1}, -E^(-2*\[Sigma])] + 4*E^(\[Sigma] - 3*\[Tau])*\[Sigma]*
      \[Tau]*HPL[{2, 1}, -E^(-2*\[Sigma])] - 
     (2*E^(-\[Sigma] - 3*\[Tau])*Pi^2*\[Sigma]*\[Tau]*
       HPL[{2, 1}, -E^(-2*\[Sigma])])/3 - 
     (2*E^(\[Sigma] - 3*\[Tau])*Pi^2*\[Sigma]*\[Tau]*
       HPL[{2, 1}, -E^(-2*\[Sigma])])/3 - 12*E^(-3*\[Sigma] - 3*\[Tau])*
      \[Sigma]^2*\[Tau]*HPL[{2, 1}, -E^(-2*\[Sigma])] - 
     2*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]^2*\[Tau]*
      HPL[{2, 1}, -E^(-2*\[Sigma])] - 2*E^(\[Sigma] - 3*\[Tau])*\[Sigma]^2*
      \[Tau]*HPL[{2, 1}, -E^(-2*\[Sigma])] - 
     (8*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]^3*\[Tau]*
       HPL[{2, 1}, -E^(-2*\[Sigma])])/3 - 
     (8*E^(\[Sigma] - 3*\[Tau])*\[Sigma]^3*\[Tau]*
       HPL[{2, 1}, -E^(-2*\[Sigma])])/3 - 
     (21*E^(-3*\[Sigma] - 3*\[Tau])*HPL[{2}, -E^(-2*\[Sigma])]*
       HPL[{2, 1}, -E^(-2*\[Sigma])])/2 - 
     (15*E^(-\[Sigma] - 3*\[Tau])*HPL[{2}, -E^(-2*\[Sigma])]*
       HPL[{2, 1}, -E^(-2*\[Sigma])])/2 - 
     (15*E^(\[Sigma] - 3*\[Tau])*HPL[{2}, -E^(-2*\[Sigma])]*
       HPL[{2, 1}, -E^(-2*\[Sigma])])/2 - 
     (21*E^(3*\[Sigma] - 3*\[Tau])*HPL[{2}, -E^(-2*\[Sigma])]*
       HPL[{2, 1}, -E^(-2*\[Sigma])])/2 + 6*E^(-3*\[Sigma] - 3*\[Tau])*
      \[Sigma]*HPL[{2}, -E^(-2*\[Sigma])]*HPL[{2, 1}, -E^(-2*\[Sigma])] + 
     2*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]*HPL[{2}, -E^(-2*\[Sigma])]*
      HPL[{2, 1}, -E^(-2*\[Sigma])] + 2*E^(\[Sigma] - 3*\[Tau])*\[Sigma]*
      HPL[{2}, -E^(-2*\[Sigma])]*HPL[{2, 1}, -E^(-2*\[Sigma])] + 
     6*E^(3*\[Sigma] - 3*\[Tau])*\[Sigma]*HPL[{2}, -E^(-2*\[Sigma])]*
      HPL[{2, 1}, -E^(-2*\[Sigma])] - 6*E^(-3*\[Sigma] - 3*\[Tau])*\[Tau]*
      HPL[{2}, -E^(-2*\[Sigma])]*HPL[{2, 1}, -E^(-2*\[Sigma])] - 
     2*E^(-\[Sigma] - 3*\[Tau])*\[Tau]*HPL[{2}, -E^(-2*\[Sigma])]*
      HPL[{2, 1}, -E^(-2*\[Sigma])] - 2*E^(\[Sigma] - 3*\[Tau])*\[Tau]*
      HPL[{2}, -E^(-2*\[Sigma])]*HPL[{2, 1}, -E^(-2*\[Sigma])] - 
     6*E^(3*\[Sigma] - 3*\[Tau])*\[Tau]*HPL[{2}, -E^(-2*\[Sigma])]*
      HPL[{2, 1}, -E^(-2*\[Sigma])] - 3*E^(-3*\[Sigma] - 3*\[Tau])*
      HPL[{1, 2}, -E^(-2*\[Sigma])]*HPL[{2, 1}, -E^(-2*\[Sigma])] - 
     E^(-\[Sigma] - 3*\[Tau])*HPL[{1, 2}, -E^(-2*\[Sigma])]*
      HPL[{2, 1}, -E^(-2*\[Sigma])] - E^(\[Sigma] - 3*\[Tau])*
      HPL[{1, 2}, -E^(-2*\[Sigma])]*HPL[{2, 1}, -E^(-2*\[Sigma])] - 
     3*E^(3*\[Sigma] - 3*\[Tau])*HPL[{1, 2}, -E^(-2*\[Sigma])]*
      HPL[{2, 1}, -E^(-2*\[Sigma])] - 3*E^(-3*\[Sigma] - 3*\[Tau])*
      HPL[{2, 1}, -E^(-2*\[Sigma])]^2 - E^(-\[Sigma] - 3*\[Tau])*
      HPL[{2, 1}, -E^(-2*\[Sigma])]^2 - E^(\[Sigma] - 3*\[Tau])*
      HPL[{2, 1}, -E^(-2*\[Sigma])]^2 - 3*E^(3*\[Sigma] - 3*\[Tau])*
      HPL[{2, 1}, -E^(-2*\[Sigma])]^2 - (E^(-3*\[Sigma] - 3*\[Tau])*Pi^2*
       HPL[{2, 2}, -E^(-2*\[Sigma])])/4 - 
     (3*E^(-\[Sigma] - 3*\[Tau])*Pi^2*HPL[{2, 2}, -E^(-2*\[Sigma])])/8 - 
     (E^(\[Sigma] - 3*\[Tau])*Pi^2*HPL[{2, 2}, -E^(-2*\[Sigma])])/8 - 
     (21*E^(-3*\[Sigma] - 3*\[Tau])*\[Sigma]*HPL[{2, 2}, -E^(-2*\[Sigma])])/
      2 + (7*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]*HPL[{2, 2}, -E^(-2*\[Sigma])])/
      2 - 7*E^(\[Sigma] - 3*\[Tau])*\[Sigma]*HPL[{2, 2}, -E^(-2*\[Sigma])] - 
     3*E^(-3*\[Sigma] - 3*\[Tau])*\[Sigma]^2*HPL[{2, 2}, -E^(-2*\[Sigma])] - 
     (9*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]^2*HPL[{2, 2}, -E^(-2*\[Sigma])])/
      2 - (3*E^(\[Sigma] - 3*\[Tau])*\[Sigma]^2*HPL[{2, 2}, 
        -E^(-2*\[Sigma])])/2 - (E^(-\[Sigma] - 3*\[Tau])*Pi^2*\[Tau]*
       HPL[{2, 2}, -E^(-2*\[Sigma])])/6 - 
     (E^(\[Sigma] - 3*\[Tau])*Pi^2*\[Tau]*HPL[{2, 2}, -E^(-2*\[Sigma])])/6 - 
     6*E^(-3*\[Sigma] - 3*\[Tau])*\[Sigma]*\[Tau]*
      HPL[{2, 2}, -E^(-2*\[Sigma])] + 2*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]*
      \[Tau]*HPL[{2, 2}, -E^(-2*\[Sigma])] - 4*E^(\[Sigma] - 3*\[Tau])*
      \[Sigma]*\[Tau]*HPL[{2, 2}, -E^(-2*\[Sigma])] - 
     2*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]^2*\[Tau]*
      HPL[{2, 2}, -E^(-2*\[Sigma])] - 2*E^(\[Sigma] - 3*\[Tau])*\[Sigma]^2*
      \[Tau]*HPL[{2, 2}, -E^(-2*\[Sigma])] + 
     (21*E^(-3*\[Sigma] - 3*\[Tau])*HPL[{1}, -E^(-2*\[Sigma])]*
       HPL[{2, 2}, -E^(-2*\[Sigma])])/4 + 
     (15*E^(-\[Sigma] - 3*\[Tau])*HPL[{1}, -E^(-2*\[Sigma])]*
       HPL[{2, 2}, -E^(-2*\[Sigma])])/4 + 
     (15*E^(\[Sigma] - 3*\[Tau])*HPL[{1}, -E^(-2*\[Sigma])]*
       HPL[{2, 2}, -E^(-2*\[Sigma])])/4 + 
     (21*E^(3*\[Sigma] - 3*\[Tau])*HPL[{1}, -E^(-2*\[Sigma])]*
       HPL[{2, 2}, -E^(-2*\[Sigma])])/4 - 3*E^(-3*\[Sigma] - 3*\[Tau])*
      \[Sigma]*HPL[{1}, -E^(-2*\[Sigma])]*HPL[{2, 2}, -E^(-2*\[Sigma])] - 
     E^(-\[Sigma] - 3*\[Tau])*\[Sigma]*HPL[{1}, -E^(-2*\[Sigma])]*
      HPL[{2, 2}, -E^(-2*\[Sigma])] - E^(\[Sigma] - 3*\[Tau])*\[Sigma]*
      HPL[{1}, -E^(-2*\[Sigma])]*HPL[{2, 2}, -E^(-2*\[Sigma])] - 
     3*E^(3*\[Sigma] - 3*\[Tau])*\[Sigma]*HPL[{1}, -E^(-2*\[Sigma])]*
      HPL[{2, 2}, -E^(-2*\[Sigma])] + 3*E^(-3*\[Sigma] - 3*\[Tau])*\[Tau]*
      HPL[{1}, -E^(-2*\[Sigma])]*HPL[{2, 2}, -E^(-2*\[Sigma])] + 
     E^(-\[Sigma] - 3*\[Tau])*\[Tau]*HPL[{1}, -E^(-2*\[Sigma])]*
      HPL[{2, 2}, -E^(-2*\[Sigma])] + E^(\[Sigma] - 3*\[Tau])*\[Tau]*
      HPL[{1}, -E^(-2*\[Sigma])]*HPL[{2, 2}, -E^(-2*\[Sigma])] + 
     3*E^(3*\[Sigma] - 3*\[Tau])*\[Tau]*HPL[{1}, -E^(-2*\[Sigma])]*
      HPL[{2, 2}, -E^(-2*\[Sigma])] - (3*E^(-3*\[Sigma] - 3*\[Tau])*
       HPL[{2}, -E^(-2*\[Sigma])]*HPL[{2, 2}, -E^(-2*\[Sigma])])/2 - 
     (E^(-\[Sigma] - 3*\[Tau])*HPL[{2}, -E^(-2*\[Sigma])]*
       HPL[{2, 2}, -E^(-2*\[Sigma])])/2 - 
     (E^(\[Sigma] - 3*\[Tau])*HPL[{2}, -E^(-2*\[Sigma])]*
       HPL[{2, 2}, -E^(-2*\[Sigma])])/2 - 
     (3*E^(3*\[Sigma] - 3*\[Tau])*HPL[{2}, -E^(-2*\[Sigma])]*
       HPL[{2, 2}, -E^(-2*\[Sigma])])/2 + 3*E^(-3*\[Sigma] - 3*\[Tau])*
      HPL[{1, 1}, -E^(-2*\[Sigma])]*HPL[{2, 2}, -E^(-2*\[Sigma])] + 
     E^(-\[Sigma] - 3*\[Tau])*HPL[{1, 1}, -E^(-2*\[Sigma])]*
      HPL[{2, 2}, -E^(-2*\[Sigma])] + E^(\[Sigma] - 3*\[Tau])*
      HPL[{1, 1}, -E^(-2*\[Sigma])]*HPL[{2, 2}, -E^(-2*\[Sigma])] + 
     3*E^(3*\[Sigma] - 3*\[Tau])*HPL[{1, 1}, -E^(-2*\[Sigma])]*
      HPL[{2, 2}, -E^(-2*\[Sigma])] - (E^(-\[Sigma] - 3*\[Tau])*Pi^2*
       HPL[{2, 3}, -E^(-2*\[Sigma])])/12 - 
     (E^(\[Sigma] - 3*\[Tau])*Pi^2*HPL[{2, 3}, -E^(-2*\[Sigma])])/12 - 
     3*E^(-3*\[Sigma] - 3*\[Tau])*\[Sigma]*HPL[{2, 3}, -E^(-2*\[Sigma])] + 
     E^(-\[Sigma] - 3*\[Tau])*\[Sigma]*HPL[{2, 3}, -E^(-2*\[Sigma])] - 
     2*E^(\[Sigma] - 3*\[Tau])*\[Sigma]*HPL[{2, 3}, -E^(-2*\[Sigma])] - 
     E^(-\[Sigma] - 3*\[Tau])*\[Sigma]^2*HPL[{2, 3}, -E^(-2*\[Sigma])] - 
     E^(\[Sigma] - 3*\[Tau])*\[Sigma]^2*HPL[{2, 3}, -E^(-2*\[Sigma])] + 
     (3*E^(-3*\[Sigma] - 3*\[Tau])*HPL[{1}, -E^(-2*\[Sigma])]*
       HPL[{2, 3}, -E^(-2*\[Sigma])])/2 + 
     (E^(-\[Sigma] - 3*\[Tau])*HPL[{1}, -E^(-2*\[Sigma])]*
       HPL[{2, 3}, -E^(-2*\[Sigma])])/2 + 
     (E^(\[Sigma] - 3*\[Tau])*HPL[{1}, -E^(-2*\[Sigma])]*
       HPL[{2, 3}, -E^(-2*\[Sigma])])/2 + 
     (3*E^(3*\[Sigma] - 3*\[Tau])*HPL[{1}, -E^(-2*\[Sigma])]*
       HPL[{2, 3}, -E^(-2*\[Sigma])])/2 + 
     (E^(-\[Sigma] - 3*\[Tau])*HPL[{3, 1}, -E^(-2*\[Sigma])])/2 - 
     (E^(\[Sigma] - 3*\[Tau])*HPL[{3, 1}, -E^(-2*\[Sigma])])/2 - 
     (2*E^(-\[Sigma] - 3*\[Tau])*Pi^2*HPL[{3, 1}, -E^(-2*\[Sigma])])/3 - 
     (E^(\[Sigma] - 3*\[Tau])*Pi^2*HPL[{3, 1}, -E^(-2*\[Sigma])])/6 - 
     21*E^(-3*\[Sigma] - 3*\[Tau])*\[Sigma]*HPL[{3, 1}, -E^(-2*\[Sigma])] + 
     5*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]*HPL[{3, 1}, -E^(-2*\[Sigma])] - 
     16*E^(\[Sigma] - 3*\[Tau])*\[Sigma]*HPL[{3, 1}, -E^(-2*\[Sigma])] + 
     (E^(-\[Sigma] - 3*\[Tau])*Pi^2*\[Sigma]*HPL[{3, 1}, -E^(-2*\[Sigma])])/
      3 + (E^(\[Sigma] - 3*\[Tau])*Pi^2*\[Sigma]*
       HPL[{3, 1}, -E^(-2*\[Sigma])])/3 - 8*E^(-\[Sigma] - 3*\[Tau])*
      \[Sigma]^2*HPL[{3, 1}, -E^(-2*\[Sigma])] - 2*E^(\[Sigma] - 3*\[Tau])*
      \[Sigma]^2*HPL[{3, 1}, -E^(-2*\[Sigma])] + 
     (4*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]^3*HPL[{3, 1}, -E^(-2*\[Sigma])])/
      3 + (4*E^(\[Sigma] - 3*\[Tau])*\[Sigma]^3*HPL[{3, 1}, 
        -E^(-2*\[Sigma])])/3 - (E^(-\[Sigma] - 3*\[Tau])*Pi^2*\[Tau]*
       HPL[{3, 1}, -E^(-2*\[Sigma])])/3 - 
     (E^(\[Sigma] - 3*\[Tau])*Pi^2*\[Tau]*HPL[{3, 1}, -E^(-2*\[Sigma])])/3 - 
     12*E^(-3*\[Sigma] - 3*\[Tau])*\[Sigma]*\[Tau]*
      HPL[{3, 1}, -E^(-2*\[Sigma])] + 4*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]*
      \[Tau]*HPL[{3, 1}, -E^(-2*\[Sigma])] - 8*E^(\[Sigma] - 3*\[Tau])*
      \[Sigma]*\[Tau]*HPL[{3, 1}, -E^(-2*\[Sigma])] - 
     4*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]^2*\[Tau]*
      HPL[{3, 1}, -E^(-2*\[Sigma])] - 4*E^(\[Sigma] - 3*\[Tau])*\[Sigma]^2*
      \[Tau]*HPL[{3, 1}, -E^(-2*\[Sigma])] + 
     (21*E^(-3*\[Sigma] - 3*\[Tau])*HPL[{1}, -E^(-2*\[Sigma])]*
       HPL[{3, 1}, -E^(-2*\[Sigma])])/2 + 
     (15*E^(-\[Sigma] - 3*\[Tau])*HPL[{1}, -E^(-2*\[Sigma])]*
       HPL[{3, 1}, -E^(-2*\[Sigma])])/2 + 
     (15*E^(\[Sigma] - 3*\[Tau])*HPL[{1}, -E^(-2*\[Sigma])]*
       HPL[{3, 1}, -E^(-2*\[Sigma])])/2 + 
     (21*E^(3*\[Sigma] - 3*\[Tau])*HPL[{1}, -E^(-2*\[Sigma])]*
       HPL[{3, 1}, -E^(-2*\[Sigma])])/2 - 6*E^(-3*\[Sigma] - 3*\[Tau])*
      \[Sigma]*HPL[{1}, -E^(-2*\[Sigma])]*HPL[{3, 1}, -E^(-2*\[Sigma])] - 
     2*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]*HPL[{1}, -E^(-2*\[Sigma])]*
      HPL[{3, 1}, -E^(-2*\[Sigma])] - 2*E^(\[Sigma] - 3*\[Tau])*\[Sigma]*
      HPL[{1}, -E^(-2*\[Sigma])]*HPL[{3, 1}, -E^(-2*\[Sigma])] - 
     6*E^(3*\[Sigma] - 3*\[Tau])*\[Sigma]*HPL[{1}, -E^(-2*\[Sigma])]*
      HPL[{3, 1}, -E^(-2*\[Sigma])] + 6*E^(-3*\[Sigma] - 3*\[Tau])*\[Tau]*
      HPL[{1}, -E^(-2*\[Sigma])]*HPL[{3, 1}, -E^(-2*\[Sigma])] + 
     2*E^(-\[Sigma] - 3*\[Tau])*\[Tau]*HPL[{1}, -E^(-2*\[Sigma])]*
      HPL[{3, 1}, -E^(-2*\[Sigma])] + 2*E^(\[Sigma] - 3*\[Tau])*\[Tau]*
      HPL[{1}, -E^(-2*\[Sigma])]*HPL[{3, 1}, -E^(-2*\[Sigma])] + 
     6*E^(3*\[Sigma] - 3*\[Tau])*\[Tau]*HPL[{1}, -E^(-2*\[Sigma])]*
      HPL[{3, 1}, -E^(-2*\[Sigma])] + 6*E^(-3*\[Sigma] - 3*\[Tau])*
      HPL[{1, 1}, -E^(-2*\[Sigma])]*HPL[{3, 1}, -E^(-2*\[Sigma])] + 
     2*E^(-\[Sigma] - 3*\[Tau])*HPL[{1, 1}, -E^(-2*\[Sigma])]*
      HPL[{3, 1}, -E^(-2*\[Sigma])] + 2*E^(\[Sigma] - 3*\[Tau])*
      HPL[{1, 1}, -E^(-2*\[Sigma])]*HPL[{3, 1}, -E^(-2*\[Sigma])] + 
     6*E^(3*\[Sigma] - 3*\[Tau])*HPL[{1, 1}, -E^(-2*\[Sigma])]*
      HPL[{3, 1}, -E^(-2*\[Sigma])] - (E^(-\[Sigma] - 3*\[Tau])*Pi^2*
       HPL[{3, 2}, -E^(-2*\[Sigma])])/12 - 
     (E^(\[Sigma] - 3*\[Tau])*Pi^2*HPL[{3, 2}, -E^(-2*\[Sigma])])/12 - 
     3*E^(-3*\[Sigma] - 3*\[Tau])*\[Sigma]*HPL[{3, 2}, -E^(-2*\[Sigma])] + 
     E^(-\[Sigma] - 3*\[Tau])*\[Sigma]*HPL[{3, 2}, -E^(-2*\[Sigma])] - 
     2*E^(\[Sigma] - 3*\[Tau])*\[Sigma]*HPL[{3, 2}, -E^(-2*\[Sigma])] - 
     E^(-\[Sigma] - 3*\[Tau])*\[Sigma]^2*HPL[{3, 2}, -E^(-2*\[Sigma])] - 
     E^(\[Sigma] - 3*\[Tau])*\[Sigma]^2*HPL[{3, 2}, -E^(-2*\[Sigma])] + 
     (3*E^(-3*\[Sigma] - 3*\[Tau])*HPL[{1}, -E^(-2*\[Sigma])]*
       HPL[{3, 2}, -E^(-2*\[Sigma])])/2 + 
     (E^(-\[Sigma] - 3*\[Tau])*HPL[{1}, -E^(-2*\[Sigma])]*
       HPL[{3, 2}, -E^(-2*\[Sigma])])/2 + 
     (E^(\[Sigma] - 3*\[Tau])*HPL[{1}, -E^(-2*\[Sigma])]*
       HPL[{3, 2}, -E^(-2*\[Sigma])])/2 + 
     (3*E^(3*\[Sigma] - 3*\[Tau])*HPL[{1}, -E^(-2*\[Sigma])]*
       HPL[{3, 2}, -E^(-2*\[Sigma])])/2 + 2*E^(-\[Sigma] - 3*\[Tau])*
      HPL[{1, 1, 1}, -E^(-2*\[Sigma])] + 2*E^(\[Sigma] - 3*\[Tau])*
      HPL[{1, 1, 1}, -E^(-2*\[Sigma])] + (E^(-\[Sigma] - 3*\[Tau])*Pi^2*
       HPL[{1, 1, 1}, -E^(-2*\[Sigma])])/3 + 
     (E^(\[Sigma] - 3*\[Tau])*Pi^2*HPL[{1, 1, 1}, -E^(-2*\[Sigma])])/3 - 
     2*E^(-3*\[Sigma] - 3*\[Tau])*Pi^2*\[Sigma]*HPL[{1, 1, 1}, 
       -E^(-2*\[Sigma])] - (4*E^(-\[Sigma] - 3*\[Tau])*Pi^2*\[Sigma]*
       HPL[{1, 1, 1}, -E^(-2*\[Sigma])])/3 + 
     (2*E^(\[Sigma] - 3*\[Tau])*Pi^2*\[Sigma]*HPL[{1, 1, 1}, 
        -E^(-2*\[Sigma])])/3 + 4*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]^2*
      HPL[{1, 1, 1}, -E^(-2*\[Sigma])] + 4*E^(\[Sigma] - 3*\[Tau])*\[Sigma]^2*
      HPL[{1, 1, 1}, -E^(-2*\[Sigma])] - 8*E^(-3*\[Sigma] - 3*\[Tau])*
      \[Sigma]^3*HPL[{1, 1, 1}, -E^(-2*\[Sigma])] - 
     (16*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]^3*HPL[{1, 1, 1}, 
        -E^(-2*\[Sigma])])/3 + (8*E^(\[Sigma] - 3*\[Tau])*\[Sigma]^3*
       HPL[{1, 1, 1}, -E^(-2*\[Sigma])])/3 + 6*E^(-3*\[Sigma] - 3*\[Tau])*
      HPL[{3}, -E^(-2*\[Sigma])]*HPL[{1, 1, 1}, -E^(-2*\[Sigma])] + 
     2*E^(-\[Sigma] - 3*\[Tau])*HPL[{3}, -E^(-2*\[Sigma])]*
      HPL[{1, 1, 1}, -E^(-2*\[Sigma])] + 2*E^(\[Sigma] - 3*\[Tau])*
      HPL[{3}, -E^(-2*\[Sigma])]*HPL[{1, 1, 1}, -E^(-2*\[Sigma])] + 
     6*E^(3*\[Sigma] - 3*\[Tau])*HPL[{3}, -E^(-2*\[Sigma])]*
      HPL[{1, 1, 1}, -E^(-2*\[Sigma])] - (E^(-3*\[Sigma] - 3*\[Tau])*Pi^2*
       HPL[{1, 1, 2}, -E^(-2*\[Sigma])])/2 - 
     (E^(-\[Sigma] - 3*\[Tau])*Pi^2*HPL[{1, 1, 2}, -E^(-2*\[Sigma])])/3 + 
     (E^(\[Sigma] - 3*\[Tau])*Pi^2*HPL[{1, 1, 2}, -E^(-2*\[Sigma])])/6 + 
     4*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]*HPL[{1, 1, 2}, -E^(-2*\[Sigma])] + 
     4*E^(\[Sigma] - 3*\[Tau])*\[Sigma]*HPL[{1, 1, 2}, -E^(-2*\[Sigma])] - 
     6*E^(-3*\[Sigma] - 3*\[Tau])*\[Sigma]^2*HPL[{1, 1, 2}, 
       -E^(-2*\[Sigma])] - 4*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]^2*
      HPL[{1, 1, 2}, -E^(-2*\[Sigma])] + 2*E^(\[Sigma] - 3*\[Tau])*\[Sigma]^2*
      HPL[{1, 1, 2}, -E^(-2*\[Sigma])] - 3*E^(-3*\[Sigma] - 3*\[Tau])*
      HPL[{2}, -E^(-2*\[Sigma])]*HPL[{1, 1, 2}, -E^(-2*\[Sigma])] - 
     E^(-\[Sigma] - 3*\[Tau])*HPL[{2}, -E^(-2*\[Sigma])]*
      HPL[{1, 1, 2}, -E^(-2*\[Sigma])] - E^(\[Sigma] - 3*\[Tau])*
      HPL[{2}, -E^(-2*\[Sigma])]*HPL[{1, 1, 2}, -E^(-2*\[Sigma])] - 
     3*E^(3*\[Sigma] - 3*\[Tau])*HPL[{2}, -E^(-2*\[Sigma])]*
      HPL[{1, 1, 2}, -E^(-2*\[Sigma])] - (E^(-3*\[Sigma] - 3*\[Tau])*Pi^2*
       HPL[{1, 2, 1}, -E^(-2*\[Sigma])])/2 - 
     (E^(-\[Sigma] - 3*\[Tau])*Pi^2*HPL[{1, 2, 1}, -E^(-2*\[Sigma])])/3 + 
     (E^(\[Sigma] - 3*\[Tau])*Pi^2*HPL[{1, 2, 1}, -E^(-2*\[Sigma])])/6 + 
     4*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]*HPL[{1, 2, 1}, -E^(-2*\[Sigma])] + 
     4*E^(\[Sigma] - 3*\[Tau])*\[Sigma]*HPL[{1, 2, 1}, -E^(-2*\[Sigma])] - 
     6*E^(-3*\[Sigma] - 3*\[Tau])*\[Sigma]^2*HPL[{1, 2, 1}, 
       -E^(-2*\[Sigma])] - 4*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]^2*
      HPL[{1, 2, 1}, -E^(-2*\[Sigma])] + 2*E^(\[Sigma] - 3*\[Tau])*\[Sigma]^2*
      HPL[{1, 2, 1}, -E^(-2*\[Sigma])] - 3*E^(-3*\[Sigma] - 3*\[Tau])*
      HPL[{2}, -E^(-2*\[Sigma])]*HPL[{1, 2, 1}, -E^(-2*\[Sigma])] - 
     E^(-\[Sigma] - 3*\[Tau])*HPL[{2}, -E^(-2*\[Sigma])]*
      HPL[{1, 2, 1}, -E^(-2*\[Sigma])] - E^(\[Sigma] - 3*\[Tau])*
      HPL[{2}, -E^(-2*\[Sigma])]*HPL[{1, 2, 1}, -E^(-2*\[Sigma])] - 
     3*E^(3*\[Sigma] - 3*\[Tau])*HPL[{2}, -E^(-2*\[Sigma])]*
      HPL[{1, 2, 1}, -E^(-2*\[Sigma])] - E^(-\[Sigma] - 3*\[Tau])*
      HPL[{2, 1, 1}, -E^(-2*\[Sigma])] + E^(\[Sigma] - 3*\[Tau])*
      HPL[{2, 1, 1}, -E^(-2*\[Sigma])] - E^(-3*\[Sigma] - 3*\[Tau])*Pi^2*
      HPL[{2, 1, 1}, -E^(-2*\[Sigma])] - (E^(-\[Sigma] - 3*\[Tau])*Pi^2*
       HPL[{2, 1, 1}, -E^(-2*\[Sigma])])/6 - 
     (E^(\[Sigma] - 3*\[Tau])*Pi^2*HPL[{2, 1, 1}, -E^(-2*\[Sigma])])/6 + 
     4*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]*HPL[{2, 1, 1}, -E^(-2*\[Sigma])] + 
     4*E^(\[Sigma] - 3*\[Tau])*\[Sigma]*HPL[{2, 1, 1}, -E^(-2*\[Sigma])] - 
     (2*E^(-\[Sigma] - 3*\[Tau])*Pi^2*\[Sigma]*HPL[{2, 1, 1}, 
        -E^(-2*\[Sigma])])/3 - (2*E^(\[Sigma] - 3*\[Tau])*Pi^2*\[Sigma]*
       HPL[{2, 1, 1}, -E^(-2*\[Sigma])])/3 - 12*E^(-3*\[Sigma] - 3*\[Tau])*
      \[Sigma]^2*HPL[{2, 1, 1}, -E^(-2*\[Sigma])] - 
     2*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]^2*HPL[{2, 1, 1}, -E^(-2*\[Sigma])] - 
     2*E^(\[Sigma] - 3*\[Tau])*\[Sigma]^2*HPL[{2, 1, 1}, -E^(-2*\[Sigma])] - 
     (8*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]^3*HPL[{2, 1, 1}, -E^(-2*\[Sigma])])/
      3 - (8*E^(\[Sigma] - 3*\[Tau])*\[Sigma]^3*HPL[{2, 1, 1}, 
        -E^(-2*\[Sigma])])/3 - 6*E^(-3*\[Sigma] - 3*\[Tau])*
      HPL[{2}, -E^(-2*\[Sigma])]*HPL[{2, 1, 1}, -E^(-2*\[Sigma])] - 
     2*E^(-\[Sigma] - 3*\[Tau])*HPL[{2}, -E^(-2*\[Sigma])]*
      HPL[{2, 1, 1}, -E^(-2*\[Sigma])] - 2*E^(\[Sigma] - 3*\[Tau])*
      HPL[{2}, -E^(-2*\[Sigma])]*HPL[{2, 1, 1}, -E^(-2*\[Sigma])] - 
     6*E^(3*\[Sigma] - 3*\[Tau])*HPL[{2}, -E^(-2*\[Sigma])]*
      HPL[{2, 1, 1}, -E^(-2*\[Sigma])] - (E^(-\[Sigma] - 3*\[Tau])*Pi^2*
       HPL[{2, 1, 2}, -E^(-2*\[Sigma])])/6 - 
     (E^(\[Sigma] - 3*\[Tau])*Pi^2*HPL[{2, 1, 2}, -E^(-2*\[Sigma])])/6 - 
     6*E^(-3*\[Sigma] - 3*\[Tau])*\[Sigma]*HPL[{2, 1, 2}, -E^(-2*\[Sigma])] + 
     2*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]*HPL[{2, 1, 2}, -E^(-2*\[Sigma])] - 
     4*E^(\[Sigma] - 3*\[Tau])*\[Sigma]*HPL[{2, 1, 2}, -E^(-2*\[Sigma])] - 
     2*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]^2*HPL[{2, 1, 2}, -E^(-2*\[Sigma])] - 
     2*E^(\[Sigma] - 3*\[Tau])*\[Sigma]^2*HPL[{2, 1, 2}, -E^(-2*\[Sigma])] + 
     3*E^(-3*\[Sigma] - 3*\[Tau])*HPL[{1}, -E^(-2*\[Sigma])]*
      HPL[{2, 1, 2}, -E^(-2*\[Sigma])] + E^(-\[Sigma] - 3*\[Tau])*
      HPL[{1}, -E^(-2*\[Sigma])]*HPL[{2, 1, 2}, -E^(-2*\[Sigma])] + 
     E^(\[Sigma] - 3*\[Tau])*HPL[{1}, -E^(-2*\[Sigma])]*
      HPL[{2, 1, 2}, -E^(-2*\[Sigma])] + 3*E^(3*\[Sigma] - 3*\[Tau])*
      HPL[{1}, -E^(-2*\[Sigma])]*HPL[{2, 1, 2}, -E^(-2*\[Sigma])] - 
     (E^(-\[Sigma] - 3*\[Tau])*Pi^2*HPL[{2, 2, 1}, -E^(-2*\[Sigma])])/6 - 
     (E^(\[Sigma] - 3*\[Tau])*Pi^2*HPL[{2, 2, 1}, -E^(-2*\[Sigma])])/6 - 
     6*E^(-3*\[Sigma] - 3*\[Tau])*\[Sigma]*HPL[{2, 2, 1}, -E^(-2*\[Sigma])] + 
     2*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]*HPL[{2, 2, 1}, -E^(-2*\[Sigma])] - 
     4*E^(\[Sigma] - 3*\[Tau])*\[Sigma]*HPL[{2, 2, 1}, -E^(-2*\[Sigma])] - 
     2*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]^2*HPL[{2, 2, 1}, -E^(-2*\[Sigma])] - 
     2*E^(\[Sigma] - 3*\[Tau])*\[Sigma]^2*HPL[{2, 2, 1}, -E^(-2*\[Sigma])] + 
     3*E^(-3*\[Sigma] - 3*\[Tau])*HPL[{1}, -E^(-2*\[Sigma])]*
      HPL[{2, 2, 1}, -E^(-2*\[Sigma])] + E^(-\[Sigma] - 3*\[Tau])*
      HPL[{1}, -E^(-2*\[Sigma])]*HPL[{2, 2, 1}, -E^(-2*\[Sigma])] + 
     E^(\[Sigma] - 3*\[Tau])*HPL[{1}, -E^(-2*\[Sigma])]*
      HPL[{2, 2, 1}, -E^(-2*\[Sigma])] + 3*E^(3*\[Sigma] - 3*\[Tau])*
      HPL[{1}, -E^(-2*\[Sigma])]*HPL[{2, 2, 1}, -E^(-2*\[Sigma])] - 
     (E^(-\[Sigma] - 3*\[Tau])*Pi^2*HPL[{3, 1, 1}, -E^(-2*\[Sigma])])/3 - 
     (E^(\[Sigma] - 3*\[Tau])*Pi^2*HPL[{3, 1, 1}, -E^(-2*\[Sigma])])/3 - 
     12*E^(-3*\[Sigma] - 3*\[Tau])*\[Sigma]*HPL[{3, 1, 1}, 
       -E^(-2*\[Sigma])] + 4*E^(-\[Sigma] - 3*\[Tau])*\[Sigma]*
      HPL[{3, 1, 1}, -E^(-2*\[Sigma])] - 8*E^(\[Sigma] - 3*\[Tau])*\[Sigma]*
      HPL[{3, 1, 1}, -E^(-2*\[Sigma])] - 4*E^(-\[Sigma] - 3*\[Tau])*
      \[Sigma]^2*HPL[{3, 1, 1}, -E^(-2*\[Sigma])] - 
     4*E^(\[Sigma] - 3*\[Tau])*\[Sigma]^2*HPL[{3, 1, 1}, -E^(-2*\[Sigma])] + 
     6*E^(-3*\[Sigma] - 3*\[Tau])*HPL[{1}, -E^(-2*\[Sigma])]*
      HPL[{3, 1, 1}, -E^(-2*\[Sigma])] + 2*E^(-\[Sigma] - 3*\[Tau])*
      HPL[{1}, -E^(-2*\[Sigma])]*HPL[{3, 1, 1}, -E^(-2*\[Sigma])] + 
     2*E^(\[Sigma] - 3*\[Tau])*HPL[{1}, -E^(-2*\[Sigma])]*
      HPL[{3, 1, 1}, -E^(-2*\[Sigma])] + 6*E^(3*\[Sigma] - 3*\[Tau])*
      HPL[{1}, -E^(-2*\[Sigma])]*HPL[{3, 1, 1}, -E^(-2*\[Sigma])] + 
     (5*E^(-\[Sigma] - 3*\[Tau])*Zeta[3])/4 + E^(-\[Sigma] - 3*\[Tau])*\[Tau]*
      Zeta[3] + (7*E^(-\[Sigma] - 3*\[Tau])*HPL[{1}, -E^(-2*\[Sigma])]*
       Zeta[3])/2 + (7*E^(\[Sigma] - 3*\[Tau])*HPL[{1}, -E^(-2*\[Sigma])]*
       Zeta[3])/2 + 2*E^(-\[Sigma] - 3*\[Tau])*\[Tau]*
      HPL[{1}, -E^(-2*\[Sigma])]*Zeta[3] + 2*E^(\[Sigma] - 3*\[Tau])*\[Tau]*
      HPL[{1}, -E^(-2*\[Sigma])]*Zeta[3] + 
     (21*E^(-\[Sigma] - 3*\[Tau])*HPL[{2}, -E^(-2*\[Sigma])]*Zeta[3])/4 - 
     (21*E^(\[Sigma] - 3*\[Tau])*HPL[{2}, -E^(-2*\[Sigma])]*Zeta[3])/4 + 
     3*E^(-\[Sigma] - 3*\[Tau])*\[Tau]*HPL[{2}, -E^(-2*\[Sigma])]*Zeta[3] - 
     3*E^(\[Sigma] - 3*\[Tau])*\[Tau]*HPL[{2}, -E^(-2*\[Sigma])]*Zeta[3] + 
     3*E^(-3*\[Sigma] - 3*\[Tau])*HPL[{3}, -E^(-2*\[Sigma])]*Zeta[3] + 
     3*E^(-\[Sigma] - 3*\[Tau])*HPL[{3}, -E^(-2*\[Sigma])]*Zeta[3] + 
     3*E^(\[Sigma] - 3*\[Tau])*HPL[{3}, -E^(-2*\[Sigma])]*Zeta[3] + 
     2*E^(-\[Sigma] - 3*\[Tau])*\[Tau]*HPL[{3}, -E^(-2*\[Sigma])]*Zeta[3] + 
     2*E^(\[Sigma] - 3*\[Tau])*\[Tau]*HPL[{3}, -E^(-2*\[Sigma])]*Zeta[3] + 
     2*E^(-\[Sigma] - 3*\[Tau])*HPL[{1, 1}, -E^(-2*\[Sigma])]*Zeta[3] + 
     2*E^(\[Sigma] - 3*\[Tau])*HPL[{1, 1}, -E^(-2*\[Sigma])]*Zeta[3] + 
     3*E^(-3*\[Sigma] - 3*\[Tau])*HPL[{1, 2}, -E^(-2*\[Sigma])]*Zeta[3] + 
     2*E^(-\[Sigma] - 3*\[Tau])*HPL[{1, 2}, -E^(-2*\[Sigma])]*Zeta[3] - 
     E^(\[Sigma] - 3*\[Tau])*HPL[{1, 2}, -E^(-2*\[Sigma])]*Zeta[3] + 
     3*E^(-\[Sigma] - 3*\[Tau])*HPL[{2, 1}, -E^(-2*\[Sigma])]*Zeta[3] - 
     3*E^(\[Sigma] - 3*\[Tau])*HPL[{2, 1}, -E^(-2*\[Sigma])]*Zeta[3] + 
     E^(-\[Sigma] - 3*\[Tau])*HPL[{2, 2}, -E^(-2*\[Sigma])]*Zeta[3] + 
     E^(\[Sigma] - 3*\[Tau])*HPL[{2, 2}, -E^(-2*\[Sigma])]*Zeta[3] + 
     2*E^(-\[Sigma] - 3*\[Tau])*HPL[{3, 1}, -E^(-2*\[Sigma])]*Zeta[3] + 
     2*E^(\[Sigma] - 3*\[Tau])*HPL[{3, 1}, -E^(-2*\[Sigma])]*Zeta[3] + 
     3*E^(-3*\[Sigma] - 3*\[Tau])*Zeta[3]^2
 
boundstateN2[3, 1, 4] = (E^(-4*\[Sigma] - 4*\[Tau])*Pi^2)/162 -
     (7*E^(-2*\[Sigma] - 4*\[Tau])*Pi^2)/162 - 
     (5*E^(2*\[Sigma] - 4*\[Tau])*Pi^2)/162 + (5*Pi^2)/(162*E^(4*\[Tau])) + 
     (7*E^(-6*\[Sigma] - 4*\[Tau])*Pi^4)/1620 - 
     (7*E^(-4*\[Sigma] - 4*\[Tau])*Pi^4)/486 - 
     (8*E^(-4*\[Sigma] - 4*\[Tau])*\[Sigma])/27 - 
     (4*E^(-2*\[Sigma] - 4*\[Tau])*\[Sigma])/27 - 
     (8*E^(2*\[Sigma] - 4*\[Tau])*\[Sigma])/27 - 
     (4*\[Sigma])/(27*E^(4*\[Tau])) + (E^(-6*\[Sigma] - 4*\[Tau])*Pi^2*
       \[Sigma])/27 + (E^(-4*\[Sigma] - 4*\[Tau])*Pi^2*\[Sigma])/27 - 
     (4*E^(-2*\[Sigma] - 4*\[Tau])*Pi^2*\[Sigma])/81 + 
     (5*Pi^2*\[Sigma])/(81*E^(4*\[Tau])) + 
     (2*E^(-4*\[Sigma] - 4*\[Tau])*\[Sigma]^2)/27 - 
     (14*E^(-2*\[Sigma] - 4*\[Tau])*\[Sigma]^2)/27 - 
     (10*E^(2*\[Sigma] - 4*\[Tau])*\[Sigma]^2)/27 + 
     (10*\[Sigma]^2)/(27*E^(4*\[Tau])) + (2*E^(-6*\[Sigma] - 4*\[Tau])*Pi^2*
       \[Sigma]^2)/27 + (28*E^(-4*\[Sigma] - 4*\[Tau])*Pi^2*\[Sigma]^2)/81 + 
     (4*E^(-6*\[Sigma] - 4*\[Tau])*\[Sigma]^3)/27 + 
     (4*E^(-4*\[Sigma] - 4*\[Tau])*\[Sigma]^3)/27 - 
     (16*E^(-2*\[Sigma] - 4*\[Tau])*\[Sigma]^3)/81 + 
     (20*\[Sigma]^3)/(81*E^(4*\[Tau])) + (4*E^(-6*\[Sigma] - 4*\[Tau])*
       \[Sigma]^4)/27 + (56*E^(-4*\[Sigma] - 4*\[Tau])*\[Sigma]^4)/81 - 
     (E^(-6*\[Sigma] - 4*\[Tau])*Pi^2*HPL[{1}, E^(-4*\[Sigma])])/81 + 
     (E^(6*\[Sigma] - 4*\[Tau])*Pi^2*HPL[{1}, E^(-4*\[Sigma])])/81 - 
     (4*E^(-6*\[Sigma] - 4*\[Tau])*\[Sigma]^2*HPL[{1}, E^(-4*\[Sigma])])/27 + 
     (4*E^(6*\[Sigma] - 4*\[Tau])*\[Sigma]^2*HPL[{1}, E^(-4*\[Sigma])])/27 + 
     (4*E^(-4*\[Sigma] - 4*\[Tau])*HPL[{1}, -E^(-2*\[Sigma])])/27 + 
     (2*E^(-2*\[Sigma] - 4*\[Tau])*HPL[{1}, -E^(-2*\[Sigma])])/9 + 
     (2*E^(2*\[Sigma] - 4*\[Tau])*HPL[{1}, -E^(-2*\[Sigma])])/9 + 
     (4*E^(4*\[Sigma] - 4*\[Tau])*HPL[{1}, -E^(-2*\[Sigma])])/27 + 
     (4*HPL[{1}, -E^(-2*\[Sigma])])/(27*E^(4*\[Tau])) + 
     (E^(-6*\[Sigma] - 4*\[Tau])*Pi^2*HPL[{1}, -E^(-2*\[Sigma])])/162 + 
     (13*E^(-2*\[Sigma] - 4*\[Tau])*Pi^2*HPL[{1}, -E^(-2*\[Sigma])])/162 + 
     (13*E^(2*\[Sigma] - 4*\[Tau])*Pi^2*HPL[{1}, -E^(-2*\[Sigma])])/162 + 
     (E^(-6*\[Sigma] - 4*\[Tau])*Pi^2*\[Sigma]*HPL[{1}, -E^(-2*\[Sigma])])/
      27 - (28*E^(-4*\[Sigma] - 4*\[Tau])*Pi^2*\[Sigma]*
       HPL[{1}, -E^(-2*\[Sigma])])/81 - (5*E^(-2*\[Sigma] - 4*\[Tau])*Pi^2*
       \[Sigma]*HPL[{1}, -E^(-2*\[Sigma])])/27 + 
     (11*E^(2*\[Sigma] - 4*\[Tau])*Pi^2*\[Sigma]*HPL[{1}, -E^(-2*\[Sigma])])/
      81 + (2*E^(-6*\[Sigma] - 4*\[Tau])*\[Sigma]^2*
       HPL[{1}, -E^(-2*\[Sigma])])/27 + (26*E^(-2*\[Sigma] - 4*\[Tau])*
       \[Sigma]^2*HPL[{1}, -E^(-2*\[Sigma])])/27 + 
     (26*E^(2*\[Sigma] - 4*\[Tau])*\[Sigma]^2*HPL[{1}, -E^(-2*\[Sigma])])/
      27 + (4*E^(-6*\[Sigma] - 4*\[Tau])*\[Sigma]^3*
       HPL[{1}, -E^(-2*\[Sigma])])/27 - (112*E^(-4*\[Sigma] - 4*\[Tau])*
       \[Sigma]^3*HPL[{1}, -E^(-2*\[Sigma])])/81 - 
     (20*E^(-2*\[Sigma] - 4*\[Tau])*\[Sigma]^3*HPL[{1}, -E^(-2*\[Sigma])])/
      27 + (44*E^(2*\[Sigma] - 4*\[Tau])*\[Sigma]^3*
       HPL[{1}, -E^(-2*\[Sigma])])/81 + (E^(-6*\[Sigma] - 4*\[Tau])*Pi^2*
       HPL[{2}, E^(-4*\[Sigma])])/54 + (E^(6*\[Sigma] - 4*\[Tau])*Pi^2*
       HPL[{2}, E^(-4*\[Sigma])])/54 - (2*E^(-6*\[Sigma] - 4*\[Tau])*\[Sigma]*
       HPL[{2}, E^(-4*\[Sigma])])/27 + (2*E^(6*\[Sigma] - 4*\[Tau])*\[Sigma]*
       HPL[{2}, E^(-4*\[Sigma])])/27 + (2*E^(-6*\[Sigma] - 4*\[Tau])*
       \[Sigma]^2*HPL[{2}, E^(-4*\[Sigma])])/9 + 
     (2*E^(6*\[Sigma] - 4*\[Tau])*\[Sigma]^2*HPL[{2}, E^(-4*\[Sigma])])/9 + 
     (E^(-6*\[Sigma] - 4*\[Tau])*HPL[{1}, -E^(-2*\[Sigma])]*
       HPL[{2}, E^(-4*\[Sigma])])/27 - (E^(6*\[Sigma] - 4*\[Tau])*
       HPL[{1}, -E^(-2*\[Sigma])]*HPL[{2}, E^(-4*\[Sigma])])/27 + 
     (E^(-4*\[Sigma] - 4*\[Tau])*HPL[{2}, -E^(-2*\[Sigma])])/27 - 
     (2*E^(-2*\[Sigma] - 4*\[Tau])*HPL[{2}, -E^(-2*\[Sigma])])/27 + 
     (2*E^(2*\[Sigma] - 4*\[Tau])*HPL[{2}, -E^(-2*\[Sigma])])/27 - 
     (E^(4*\[Sigma] - 4*\[Tau])*HPL[{2}, -E^(-2*\[Sigma])])/27 - 
     (14*E^(-4*\[Sigma] - 4*\[Tau])*Pi^2*HPL[{2}, -E^(-2*\[Sigma])])/81 - 
     (E^(-2*\[Sigma] - 4*\[Tau])*Pi^2*HPL[{2}, -E^(-2*\[Sigma])])/81 - 
     (E^(2*\[Sigma] - 4*\[Tau])*Pi^2*HPL[{2}, -E^(-2*\[Sigma])])/81 + 
     (2*E^(-6*\[Sigma] - 4*\[Tau])*\[Sigma]*HPL[{2}, -E^(-2*\[Sigma])])/27 + 
     (26*E^(-2*\[Sigma] - 4*\[Tau])*\[Sigma]*HPL[{2}, -E^(-2*\[Sigma])])/27 + 
     (26*E^(2*\[Sigma] - 4*\[Tau])*\[Sigma]*HPL[{2}, -E^(-2*\[Sigma])])/27 - 
     (2*E^(-2*\[Sigma] - 4*\[Tau])*Pi^2*\[Sigma]*HPL[{2}, -E^(-2*\[Sigma])])/
      27 - (2*E^(2*\[Sigma] - 4*\[Tau])*Pi^2*\[Sigma]*
       HPL[{2}, -E^(-2*\[Sigma])])/27 - (56*E^(-4*\[Sigma] - 4*\[Tau])*
       \[Sigma]^2*HPL[{2}, -E^(-2*\[Sigma])])/27 - 
     (4*E^(-2*\[Sigma] - 4*\[Tau])*\[Sigma]^2*HPL[{2}, -E^(-2*\[Sigma])])/
      27 - (4*E^(2*\[Sigma] - 4*\[Tau])*\[Sigma]^2*
       HPL[{2}, -E^(-2*\[Sigma])])/27 - (8*E^(-2*\[Sigma] - 4*\[Tau])*
       \[Sigma]^3*HPL[{2}, -E^(-2*\[Sigma])])/27 - 
     (8*E^(2*\[Sigma] - 4*\[Tau])*\[Sigma]^3*HPL[{2}, -E^(-2*\[Sigma])])/27 - 
     (2*E^(-6*\[Sigma] - 4*\[Tau])*HPL[{1}, E^(-4*\[Sigma])]*
       HPL[{2}, -E^(-2*\[Sigma])])/27 + (2*E^(6*\[Sigma] - 4*\[Tau])*
       HPL[{1}, E^(-4*\[Sigma])]*HPL[{2}, -E^(-2*\[Sigma])])/27 + 
     (E^(-6*\[Sigma] - 4*\[Tau])*HPL[{2}, E^(-4*\[Sigma])]*
       HPL[{2}, -E^(-2*\[Sigma])])/9 + (E^(6*\[Sigma] - 4*\[Tau])*
       HPL[{2}, E^(-4*\[Sigma])]*HPL[{2}, -E^(-2*\[Sigma])])/9 - 
     (14*E^(-4*\[Sigma] - 4*\[Tau])*HPL[{2}, -E^(-2*\[Sigma])]^2)/27 - 
     (2*E^(-2*\[Sigma] - 4*\[Tau])*HPL[{2}, -E^(-2*\[Sigma])]^2)/27 - 
     (2*E^(2*\[Sigma] - 4*\[Tau])*HPL[{2}, -E^(-2*\[Sigma])]^2)/27 - 
     (14*E^(4*\[Sigma] - 4*\[Tau])*HPL[{2}, -E^(-2*\[Sigma])]^2)/27 + 
     (2*E^(-6*\[Sigma] - 4*\[Tau])*\[Sigma]*HPL[{3}, E^(-4*\[Sigma])])/9 + 
     (2*E^(6*\[Sigma] - 4*\[Tau])*\[Sigma]*HPL[{3}, E^(-4*\[Sigma])])/9 - 
     (E^(-6*\[Sigma] - 4*\[Tau])*HPL[{1}, -E^(-2*\[Sigma])]*
       HPL[{3}, E^(-4*\[Sigma])])/9 - (E^(6*\[Sigma] - 4*\[Tau])*
       HPL[{1}, -E^(-2*\[Sigma])]*HPL[{3}, E^(-4*\[Sigma])])/9 - 
     (2*E^(-6*\[Sigma] - 4*\[Tau])*HPL[{3}, -E^(-2*\[Sigma])])/9 - 
     (E^(-4*\[Sigma] - 4*\[Tau])*HPL[{3}, -E^(-2*\[Sigma])])/9 + 
     (4*E^(-2*\[Sigma] - 4*\[Tau])*HPL[{3}, -E^(-2*\[Sigma])])/27 + 
     (4*E^(2*\[Sigma] - 4*\[Tau])*HPL[{3}, -E^(-2*\[Sigma])])/27 - 
     (E^(4*\[Sigma] - 4*\[Tau])*HPL[{3}, -E^(-2*\[Sigma])])/9 - 
     (10*HPL[{3}, -E^(-2*\[Sigma])])/(27*E^(4*\[Tau])) - 
     (E^(-2*\[Sigma] - 4*\[Tau])*Pi^2*HPL[{3}, -E^(-2*\[Sigma])])/27 - 
     (E^(2*\[Sigma] - 4*\[Tau])*Pi^2*HPL[{3}, -E^(-2*\[Sigma])])/27 - 
     (2*E^(-6*\[Sigma] - 4*\[Tau])*\[Sigma]*HPL[{3}, -E^(-2*\[Sigma])])/9 - 
     (56*E^(-4*\[Sigma] - 4*\[Tau])*\[Sigma]*HPL[{3}, -E^(-2*\[Sigma])])/27 + 
     (22*E^(-2*\[Sigma] - 4*\[Tau])*\[Sigma]*HPL[{3}, -E^(-2*\[Sigma])])/27 - 
     (10*E^(2*\[Sigma] - 4*\[Tau])*\[Sigma]*HPL[{3}, -E^(-2*\[Sigma])])/9 - 
     (4*E^(-2*\[Sigma] - 4*\[Tau])*\[Sigma]^2*HPL[{3}, -E^(-2*\[Sigma])])/9 - 
     (4*E^(2*\[Sigma] - 4*\[Tau])*\[Sigma]^2*HPL[{3}, -E^(-2*\[Sigma])])/9 + 
     (28*E^(-4*\[Sigma] - 4*\[Tau])*HPL[{1}, -E^(-2*\[Sigma])]*
       HPL[{3}, -E^(-2*\[Sigma])])/27 + (4*E^(-2*\[Sigma] - 4*\[Tau])*
       HPL[{1}, -E^(-2*\[Sigma])]*HPL[{3}, -E^(-2*\[Sigma])])/27 + 
     (4*E^(2*\[Sigma] - 4*\[Tau])*HPL[{1}, -E^(-2*\[Sigma])]*
       HPL[{3}, -E^(-2*\[Sigma])])/27 + (28*E^(4*\[Sigma] - 4*\[Tau])*
       HPL[{1}, -E^(-2*\[Sigma])]*HPL[{3}, -E^(-2*\[Sigma])])/27 + 
     (4*E^(-6*\[Sigma] - 4*\[Tau])*HPL[{4}, -E^(-2*\[Sigma])])/9 - 
     (2*E^(-6*\[Sigma] - 4*\[Tau])*Li[{1, 2}, {E^(-4*\[Sigma]), 
         -E^(2*\[Sigma])}])/27 + (2*E^(6*\[Sigma] - 4*\[Tau])*
       Li[{1, 2}, {E^(-4*\[Sigma]), -E^(2*\[Sigma])}])/27 - 
     (E^(-6*\[Sigma] - 4*\[Tau])*Li[{2, 1}, {E^(-4*\[Sigma]), 
         -E^(2*\[Sigma])}])/27 + (E^(6*\[Sigma] - 4*\[Tau])*
       Li[{2, 1}, {E^(-4*\[Sigma]), -E^(2*\[Sigma])}])/27 + 
     (E^(-6*\[Sigma] - 4*\[Tau])*Li[{2, 2}, {E^(-4*\[Sigma]), 
         -E^(2*\[Sigma])}])/9 + (E^(6*\[Sigma] - 4*\[Tau])*
       Li[{2, 2}, {E^(-4*\[Sigma]), -E^(2*\[Sigma])}])/9 + 
     (E^(-6*\[Sigma] - 4*\[Tau])*Li[{3, 1}, {E^(-4*\[Sigma]), 
         -E^(2*\[Sigma])}])/9 + (E^(6*\[Sigma] - 4*\[Tau])*
       Li[{3, 1}, {E^(-4*\[Sigma]), -E^(2*\[Sigma])}])/9
 
boundstateN2[2, 2, 4] = 5/(216*E^(4*\[Tau])) -
     (E^(-4*\[Sigma] - 4*\[Tau])*Pi^2)/81 - (E^(-2*\[Sigma] - 4*\[Tau])*Pi^2)/
      72 + (5*E^(2*\[Sigma] - 4*\[Tau])*Pi^2)/81 - 
     (7*E^(-6*\[Sigma] - 4*\[Tau])*Pi^4)/810 - 
     (E^(-4*\[Sigma] - 4*\[Tau])*Pi^4)/288 + 
     (16*E^(-4*\[Sigma] - 4*\[Tau])*\[Sigma])/27 + 
     (16*E^(2*\[Sigma] - 4*\[Tau])*\[Sigma])/27 - 
     (2*E^(-6*\[Sigma] - 4*\[Tau])*Pi^2*\[Sigma])/27 - 
     (2*E^(-4*\[Sigma] - 4*\[Tau])*Pi^2*\[Sigma])/27 - 
     (5*E^(-2*\[Sigma] - 4*\[Tau])*Pi^2*\[Sigma])/108 - 
     (4*E^(-4*\[Sigma] - 4*\[Tau])*\[Sigma]^2)/27 - 
     (E^(-2*\[Sigma] - 4*\[Tau])*\[Sigma]^2)/6 + 
     (20*E^(2*\[Sigma] - 4*\[Tau])*\[Sigma]^2)/27 - 
     (4*E^(-6*\[Sigma] - 4*\[Tau])*Pi^2*\[Sigma]^2)/27 + 
     (E^(-4*\[Sigma] - 4*\[Tau])*Pi^2*\[Sigma]^2)/12 - 
     (8*E^(-6*\[Sigma] - 4*\[Tau])*\[Sigma]^3)/27 - 
     (8*E^(-4*\[Sigma] - 4*\[Tau])*\[Sigma]^3)/27 - 
     (5*E^(-2*\[Sigma] - 4*\[Tau])*\[Sigma]^3)/27 - 
     (8*E^(-6*\[Sigma] - 4*\[Tau])*\[Sigma]^4)/27 + 
     (E^(-4*\[Sigma] - 4*\[Tau])*\[Sigma]^4)/6 + 
     (2*E^(-6*\[Sigma] - 4*\[Tau])*Pi^2*HPL[{1}, E^(-4*\[Sigma])])/81 - 
     (2*E^(6*\[Sigma] - 4*\[Tau])*Pi^2*HPL[{1}, E^(-4*\[Sigma])])/81 + 
     (8*E^(-6*\[Sigma] - 4*\[Tau])*\[Sigma]^2*HPL[{1}, E^(-4*\[Sigma])])/27 - 
     (8*E^(6*\[Sigma] - 4*\[Tau])*\[Sigma]^2*HPL[{1}, E^(-4*\[Sigma])])/27 - 
     (8*E^(-4*\[Sigma] - 4*\[Tau])*HPL[{1}, -E^(-2*\[Sigma])])/27 - 
     (8*E^(-2*\[Sigma] - 4*\[Tau])*HPL[{1}, -E^(-2*\[Sigma])])/27 - 
     (8*E^(2*\[Sigma] - 4*\[Tau])*HPL[{1}, -E^(-2*\[Sigma])])/27 - 
     (8*E^(4*\[Sigma] - 4*\[Tau])*HPL[{1}, -E^(-2*\[Sigma])])/27 - 
     (E^(-6*\[Sigma] - 4*\[Tau])*Pi^2*HPL[{1}, -E^(-2*\[Sigma])])/81 - 
     (Pi^2*HPL[{1}, -E^(-2*\[Sigma])])/(81*E^(4*\[Tau])) - 
     (2*E^(-6*\[Sigma] - 4*\[Tau])*Pi^2*\[Sigma]*HPL[{1}, -E^(-2*\[Sigma])])/
      27 - (E^(-4*\[Sigma] - 4*\[Tau])*Pi^2*\[Sigma]*
       HPL[{1}, -E^(-2*\[Sigma])])/12 + 
     (Pi^2*\[Sigma]*HPL[{1}, -E^(-2*\[Sigma])])/(108*E^(4*\[Tau])) - 
     (4*E^(-6*\[Sigma] - 4*\[Tau])*\[Sigma]^2*HPL[{1}, -E^(-2*\[Sigma])])/
      27 - (4*\[Sigma]^2*HPL[{1}, -E^(-2*\[Sigma])])/(27*E^(4*\[Tau])) - 
     (8*E^(-6*\[Sigma] - 4*\[Tau])*\[Sigma]^3*HPL[{1}, -E^(-2*\[Sigma])])/
      27 - (E^(-4*\[Sigma] - 4*\[Tau])*\[Sigma]^3*HPL[{1}, -E^(-2*\[Sigma])])/
      3 + (\[Sigma]^3*HPL[{1}, -E^(-2*\[Sigma])])/(27*E^(4*\[Tau])) - 
     (E^(-6*\[Sigma] - 4*\[Tau])*Pi^2*HPL[{2}, E^(-4*\[Sigma])])/27 - 
     (E^(6*\[Sigma] - 4*\[Tau])*Pi^2*HPL[{2}, E^(-4*\[Sigma])])/27 + 
     (4*E^(-6*\[Sigma] - 4*\[Tau])*\[Sigma]*HPL[{2}, E^(-4*\[Sigma])])/27 - 
     (4*E^(6*\[Sigma] - 4*\[Tau])*\[Sigma]*HPL[{2}, E^(-4*\[Sigma])])/27 - 
     (4*E^(-6*\[Sigma] - 4*\[Tau])*\[Sigma]^2*HPL[{2}, E^(-4*\[Sigma])])/9 - 
     (4*E^(6*\[Sigma] - 4*\[Tau])*\[Sigma]^2*HPL[{2}, E^(-4*\[Sigma])])/9 - 
     (2*E^(-4*\[Sigma] - 4*\[Tau])*HPL[{2}, -E^(-2*\[Sigma])])/27 - 
     (49*E^(-2*\[Sigma] - 4*\[Tau])*HPL[{2}, -E^(-2*\[Sigma])])/108 + 
     (49*E^(2*\[Sigma] - 4*\[Tau])*HPL[{2}, -E^(-2*\[Sigma])])/108 + 
     (2*E^(4*\[Sigma] - 4*\[Tau])*HPL[{2}, -E^(-2*\[Sigma])])/27 - 
     (E^(-4*\[Sigma] - 4*\[Tau])*Pi^2*HPL[{2}, -E^(-2*\[Sigma])])/24 + 
     (Pi^2*HPL[{2}, -E^(-2*\[Sigma])])/(216*E^(4*\[Tau])) - 
     (4*E^(-6*\[Sigma] - 4*\[Tau])*\[Sigma]*HPL[{2}, -E^(-2*\[Sigma])])/27 - 
     (4*\[Sigma]*HPL[{2}, -E^(-2*\[Sigma])])/(27*E^(4*\[Tau])) - 
     (Pi^2*\[Sigma]*HPL[{2}, -E^(-2*\[Sigma])])/(18*E^(4*\[Tau])) - 
     (E^(-4*\[Sigma] - 4*\[Tau])*\[Sigma]^2*HPL[{2}, -E^(-2*\[Sigma])])/2 + 
     (\[Sigma]^2*HPL[{2}, -E^(-2*\[Sigma])])/(18*E^(4*\[Tau])) - 
     (2*\[Sigma]^3*HPL[{2}, -E^(-2*\[Sigma])])/(9*E^(4*\[Tau])) - 
     (4*E^(-6*\[Sigma] - 4*\[Tau])*\[Sigma]*HPL[{3}, E^(-4*\[Sigma])])/9 - 
     (4*E^(6*\[Sigma] - 4*\[Tau])*\[Sigma]*HPL[{3}, E^(-4*\[Sigma])])/9 + 
     (4*E^(-6*\[Sigma] - 4*\[Tau])*HPL[{3}, -E^(-2*\[Sigma])])/9 + 
     (2*E^(-4*\[Sigma] - 4*\[Tau])*HPL[{3}, -E^(-2*\[Sigma])])/9 + 
     (5*E^(-2*\[Sigma] - 4*\[Tau])*HPL[{3}, -E^(-2*\[Sigma])])/36 + 
     (5*E^(2*\[Sigma] - 4*\[Tau])*HPL[{3}, -E^(-2*\[Sigma])])/36 + 
     (2*E^(4*\[Sigma] - 4*\[Tau])*HPL[{3}, -E^(-2*\[Sigma])])/9 - 
     (Pi^2*HPL[{3}, -E^(-2*\[Sigma])])/(36*E^(4*\[Tau])) + 
     (4*E^(-6*\[Sigma] - 4*\[Tau])*\[Sigma]*HPL[{3}, -E^(-2*\[Sigma])])/9 - 
     (E^(-4*\[Sigma] - 4*\[Tau])*\[Sigma]*HPL[{3}, -E^(-2*\[Sigma])])/2 + 
     (\[Sigma]*HPL[{3}, -E^(-2*\[Sigma])])/(18*E^(4*\[Tau])) - 
     (\[Sigma]^2*HPL[{3}, -E^(-2*\[Sigma])])/(3*E^(4*\[Tau])) + 
     (E^(-4*\[Sigma] - 4*\[Tau])*HPL[{4}, E^(-4*\[Sigma])])/8 + 
     (E^(4*\[Sigma] - 4*\[Tau])*HPL[{4}, E^(-4*\[Sigma])])/8 - 
     HPL[{4}, E^(-4*\[Sigma])]/(36*E^(4*\[Tau])) - 
     (8*E^(-6*\[Sigma] - 4*\[Tau])*HPL[{4}, -E^(-2*\[Sigma])])/9 + 
     (8*E^(-6*\[Sigma] - 4*\[Tau])*Li[{1, 2}, {E^(-4*\[Sigma]), 
         -E^(2*\[Sigma])}])/27 - (8*E^(6*\[Sigma] - 4*\[Tau])*
       Li[{1, 2}, {E^(-4*\[Sigma]), -E^(2*\[Sigma])}])/27 - 
     (2*E^(-6*\[Sigma] - 4*\[Tau])*Li[{1, 2}, {-E^(-2*\[Sigma]), 
         -E^(-2*\[Sigma])}])/27 + (2*E^(6*\[Sigma] - 4*\[Tau])*
       Li[{1, 2}, {-E^(-2*\[Sigma]), -E^(-2*\[Sigma])}])/27 + 
     (2*E^(-6*\[Sigma] - 4*\[Tau])*Li[{1, 3}, {-E^(-2*\[Sigma]), 
         -E^(-2*\[Sigma])}])/9 + (E^(-4*\[Sigma] - 4*\[Tau])*
       Li[{1, 3}, {-E^(-2*\[Sigma]), -E^(-2*\[Sigma])}])/4 + 
     (E^(4*\[Sigma] - 4*\[Tau])*Li[{1, 3}, {-E^(-2*\[Sigma]), 
         -E^(-2*\[Sigma])}])/4 + (2*E^(6*\[Sigma] - 4*\[Tau])*
       Li[{1, 3}, {-E^(-2*\[Sigma]), -E^(-2*\[Sigma])}])/9 - 
     Li[{1, 3}, {-E^(-2*\[Sigma]), -E^(-2*\[Sigma])}]/(18*E^(4*\[Tau])) + 
     (4*E^(-6*\[Sigma] - 4*\[Tau])*Li[{2, 1}, {E^(-4*\[Sigma]), 
         -E^(2*\[Sigma])}])/27 - (4*E^(6*\[Sigma] - 4*\[Tau])*
       Li[{2, 1}, {E^(-4*\[Sigma]), -E^(2*\[Sigma])}])/27 + 
     (2*E^(-6*\[Sigma] - 4*\[Tau])*Li[{2, 1}, {-E^(-2*\[Sigma]), 
         -E^(-2*\[Sigma])}])/27 - (2*E^(6*\[Sigma] - 4*\[Tau])*
       Li[{2, 1}, {-E^(-2*\[Sigma]), -E^(-2*\[Sigma])}])/27 - 
     (4*E^(-6*\[Sigma] - 4*\[Tau])*Li[{2, 2}, {E^(-4*\[Sigma]), 
         -E^(2*\[Sigma])}])/9 - (4*E^(6*\[Sigma] - 4*\[Tau])*
       Li[{2, 2}, {E^(-4*\[Sigma]), -E^(2*\[Sigma])}])/9 - 
     (E^(-4*\[Sigma] - 4*\[Tau])*Li[{2, 2}, {-E^(-2*\[Sigma]), 
         -E^(-2*\[Sigma])}])/4 - (E^(4*\[Sigma] - 4*\[Tau])*
       Li[{2, 2}, {-E^(-2*\[Sigma]), -E^(-2*\[Sigma])}])/4 + 
     Li[{2, 2}, {-E^(-2*\[Sigma]), -E^(-2*\[Sigma])}]/(18*E^(4*\[Tau])) - 
     (4*E^(-6*\[Sigma] - 4*\[Tau])*Li[{3, 1}, {E^(-4*\[Sigma]), 
         -E^(2*\[Sigma])}])/9 - (4*E^(6*\[Sigma] - 4*\[Tau])*
       Li[{3, 1}, {E^(-4*\[Sigma]), -E^(2*\[Sigma])}])/9 - 
     (2*E^(-6*\[Sigma] - 4*\[Tau])*Li[{3, 1}, {-E^(-2*\[Sigma]), 
         -E^(-2*\[Sigma])}])/9 + (E^(-4*\[Sigma] - 4*\[Tau])*
       Li[{3, 1}, {-E^(-2*\[Sigma]), -E^(-2*\[Sigma])}])/4 + 
     (E^(4*\[Sigma] - 4*\[Tau])*Li[{3, 1}, {-E^(-2*\[Sigma]), 
         -E^(-2*\[Sigma])}])/4 - (2*E^(6*\[Sigma] - 4*\[Tau])*
       Li[{3, 1}, {-E^(-2*\[Sigma]), -E^(-2*\[Sigma])}])/9 - 
     Li[{3, 1}, {-E^(-2*\[Sigma]), -E^(-2*\[Sigma])}]/(18*E^(4*\[Tau]))


==> anc/g50.m <==
(************************************************************************)
(* Ancillary file attached to arXiv submission of “Hexagon OPE          *)
(* Resummation and Multi-Regge Kinematics” by J.M.Drummond and          *)
(* G.Papathanasiou.                                                     *)
(*                                                                      *)
(* This file contains the N^4LLA contribution to the imaginary part of  *)
(* the 5-loop hexagon remainder function in multi-Regge kinematics      *)
(* g^{(5)}_0, see section 3.2 and eq.(3.7). We use variables x=-w,      *)
(* xb=-w^*, and we have also changed the loop expansion parameter       *)
(* g^2->a=2g^2 to make contact with the most common conventions.        *)
(*                                                                      *)
(************************************************************************)


g50 = (-811*Pi^6*HPL[{0}, xb]*HPL[{2}, x])/30240 - 
 (37*Pi^6*HPL[{1}, xb]*HPL[{2}, x])/945 - (811*Pi^6*HPL[{0}, x]*HPL[{2}, xb])/
  30240 - (37*Pi^6*HPL[{1}, x]*HPL[{2}, xb])/945 - 
 (373*Pi^6*HPL[{3}, x])/60480 + (4*Pi^4*HPL[{2}, xb]*HPL[{3}, x])/15 - 
 (373*Pi^6*HPL[{3}, xb])/60480 + (4*Pi^4*HPL[{2}, x]*HPL[{3}, xb])/15 + 
 (67*Pi^4*HPL[{0}, xb]*HPL[{4}, x])/960 + (19*Pi^4*HPL[{1}, xb]*HPL[{4}, x])/
  180 - (637*Pi^2*HPL[{3}, xb]*HPL[{4}, x])/192 + 
 (67*Pi^4*HPL[{0}, x]*HPL[{4}, xb])/960 + (19*Pi^4*HPL[{1}, x]*HPL[{4}, xb])/
  180 - (637*Pi^2*HPL[{3}, x]*HPL[{4}, xb])/192 + 
 (223*Pi^4*HPL[{5}, x])/11520 - (107*Pi^2*HPL[{2}, xb]*HPL[{5}, x])/192 + 
 (115*HPL[{4}, xb]*HPL[{5}, x])/32 + (223*Pi^4*HPL[{5}, xb])/11520 - 
 (107*Pi^2*HPL[{2}, x]*HPL[{5}, xb])/192 + (115*HPL[{4}, x]*HPL[{5}, xb])/
  32 - (373*Pi^6*HPL[{1}, xb]*HPL[{0, 0}, x])/60480 + 
 (17*Pi^4*HPL[{3}, xb]*HPL[{0, 0}, x])/128 - 
 (101*Pi^2*HPL[{5}, xb]*HPL[{0, 0}, x])/192 - 
 (373*Pi^6*HPL[{1}, x]*HPL[{0, 0}, xb])/60480 + 
 (17*Pi^4*HPL[{3}, x]*HPL[{0, 0}, xb])/128 - 
 (101*Pi^2*HPL[{5}, x]*HPL[{0, 0}, xb])/192 - 
 (373*Pi^6*HPL[{0}, xb]*HPL[{1, 0}, x])/60480 - 
 (37*Pi^6*HPL[{1}, xb]*HPL[{1, 0}, x])/945 + 
 (13*Pi^4*HPL[{3}, xb]*HPL[{1, 0}, x])/60 - 
 (65*Pi^2*HPL[{5}, xb]*HPL[{1, 0}, x])/192 - 
 (373*Pi^6*HPL[{0}, x]*HPL[{1, 0}, xb])/60480 - 
 (37*Pi^6*HPL[{1}, x]*HPL[{1, 0}, xb])/945 + 
 (13*Pi^4*HPL[{3}, x]*HPL[{1, 0}, xb])/60 - 
 (65*Pi^2*HPL[{5}, x]*HPL[{1, 0}, xb])/192 - 
 (37*Pi^6*HPL[{0}, xb]*HPL[{1, 1}, x])/945 - 
 (74*Pi^6*HPL[{1}, xb]*HPL[{1, 1}, x])/945 + 
 (23*Pi^4*HPL[{3}, xb]*HPL[{1, 1}, x])/60 - 
 (71*Pi^2*HPL[{5}, xb]*HPL[{1, 1}, x])/192 - 
 (37*Pi^6*HPL[{0}, x]*HPL[{1, 1}, xb])/945 - 
 (74*Pi^6*HPL[{1}, x]*HPL[{1, 1}, xb])/945 + 
 (23*Pi^4*HPL[{3}, x]*HPL[{1, 1}, xb])/60 - 
 (71*Pi^2*HPL[{5}, x]*HPL[{1, 1}, xb])/192 - (37*Pi^6*HPL[{1, 2}, x])/945 + 
 (13*Pi^4*HPL[{2}, xb]*HPL[{1, 2}, x])/20 - 
 (203*Pi^2*HPL[{4}, xb]*HPL[{1, 2}, x])/64 + 
 (13*Pi^4*HPL[{0, 0}, xb]*HPL[{1, 2}, x])/60 + 
 (3*Pi^4*HPL[{1, 0}, xb]*HPL[{1, 2}, x])/5 + 
 (6*Pi^4*HPL[{1, 1}, xb]*HPL[{1, 2}, x])/5 - (37*Pi^6*HPL[{1, 2}, xb])/945 + 
 (13*Pi^4*HPL[{2}, x]*HPL[{1, 2}, xb])/20 - 
 (203*Pi^2*HPL[{4}, x]*HPL[{1, 2}, xb])/64 + 
 (13*Pi^4*HPL[{0, 0}, x]*HPL[{1, 2}, xb])/60 + 
 (3*Pi^4*HPL[{1, 0}, x]*HPL[{1, 2}, xb])/5 + 
 (6*Pi^4*HPL[{1, 1}, x]*HPL[{1, 2}, xb])/5 + 
 (43*Pi^4*HPL[{0}, xb]*HPL[{1, 3}, x])/180 + 
 (673*Pi^4*HPL[{1}, xb]*HPL[{1, 3}, x])/1440 - 
 (431*Pi^2*HPL[{3}, xb]*HPL[{1, 3}, x])/64 + (81*HPL[{5}, xb]*HPL[{1, 3}, x])/
  32 - (1229*Pi^2*HPL[{1, 2}, xb]*HPL[{1, 3}, x])/96 + 
 (43*Pi^4*HPL[{0}, x]*HPL[{1, 3}, xb])/180 + 
 (673*Pi^4*HPL[{1}, x]*HPL[{1, 3}, xb])/1440 - 
 (431*Pi^2*HPL[{3}, x]*HPL[{1, 3}, xb])/64 + (81*HPL[{5}, x]*HPL[{1, 3}, xb])/
  32 - (1229*Pi^2*HPL[{1, 2}, x]*HPL[{1, 3}, xb])/96 + 
 (241*Pi^4*HPL[{1, 4}, x])/1440 - (737*Pi^2*HPL[{2}, xb]*HPL[{1, 4}, x])/
  192 + (81*HPL[{4}, xb]*HPL[{1, 4}, x])/16 - 
 (193*Pi^2*HPL[{0, 0}, xb]*HPL[{1, 4}, x])/192 - 
 (69*Pi^2*HPL[{1, 0}, xb]*HPL[{1, 4}, x])/32 - 
 (493*Pi^2*HPL[{1, 1}, xb]*HPL[{1, 4}, x])/96 + 
 (187*HPL[{1, 3}, xb]*HPL[{1, 4}, x])/32 + (241*Pi^4*HPL[{1, 4}, xb])/1440 - 
 (737*Pi^2*HPL[{2}, x]*HPL[{1, 4}, xb])/192 + 
 (81*HPL[{4}, x]*HPL[{1, 4}, xb])/16 - 
 (193*Pi^2*HPL[{0, 0}, x]*HPL[{1, 4}, xb])/192 - 
 (69*Pi^2*HPL[{1, 0}, x]*HPL[{1, 4}, xb])/32 - 
 (493*Pi^2*HPL[{1, 1}, x]*HPL[{1, 4}, xb])/96 + 
 (187*HPL[{1, 3}, x]*HPL[{1, 4}, xb])/32 - 
 (59*Pi^2*HPL[{0}, xb]*HPL[{1, 5}, x])/192 - 
 (41*Pi^2*HPL[{1}, xb]*HPL[{1, 5}, x])/96 + (55*HPL[{3}, xb]*HPL[{1, 5}, x])/
  32 + (39*HPL[{1, 2}, xb]*HPL[{1, 5}, x])/32 - 
 (59*Pi^2*HPL[{0}, x]*HPL[{1, 5}, xb])/192 - 
 (41*Pi^2*HPL[{1}, x]*HPL[{1, 5}, xb])/96 + (55*HPL[{3}, x]*HPL[{1, 5}, xb])/
  32 + (39*HPL[{1, 2}, x]*HPL[{1, 5}, xb])/32 - 
 (811*Pi^6*HPL[{2, 0}, x])/30240 + (149*Pi^4*HPL[{2}, xb]*HPL[{2, 0}, x])/
  480 - (97*Pi^2*HPL[{4}, xb]*HPL[{2, 0}, x])/48 + 
 (67*Pi^4*HPL[{0, 0}, xb]*HPL[{2, 0}, x])/960 + 
 (43*Pi^4*HPL[{1, 0}, xb]*HPL[{2, 0}, x])/180 + 
 (269*Pi^4*HPL[{1, 1}, xb]*HPL[{2, 0}, x])/480 - 
 (1019*Pi^2*HPL[{1, 3}, xb]*HPL[{2, 0}, x])/192 + 
 (33*HPL[{1, 5}, xb]*HPL[{2, 0}, x])/32 - (811*Pi^6*HPL[{2, 0}, xb])/30240 + 
 (149*Pi^4*HPL[{2}, x]*HPL[{2, 0}, xb])/480 - 
 (97*Pi^2*HPL[{4}, x]*HPL[{2, 0}, xb])/48 + 
 (67*Pi^4*HPL[{0, 0}, x]*HPL[{2, 0}, xb])/960 + 
 (43*Pi^4*HPL[{1, 0}, x]*HPL[{2, 0}, xb])/180 + 
 (269*Pi^4*HPL[{1, 1}, x]*HPL[{2, 0}, xb])/480 - 
 (1019*Pi^2*HPL[{1, 3}, x]*HPL[{2, 0}, xb])/192 + 
 (33*HPL[{1, 5}, x]*HPL[{2, 0}, xb])/32 - (37*Pi^6*HPL[{2, 1}, x])/945 + 
 (7*Pi^4*HPL[{2}, xb]*HPL[{2, 1}, x])/10 - 
 (71*Pi^2*HPL[{4}, xb]*HPL[{2, 1}, x])/16 + 
 (4*Pi^4*HPL[{0, 0}, xb]*HPL[{2, 1}, x])/15 + 
 (13*Pi^4*HPL[{1, 0}, xb]*HPL[{2, 1}, x])/20 + 
 (6*Pi^4*HPL[{1, 1}, xb]*HPL[{2, 1}, x])/5 - 
 (1543*Pi^2*HPL[{1, 3}, xb]*HPL[{2, 1}, x])/96 + 
 (57*HPL[{1, 5}, xb]*HPL[{2, 1}, x])/32 - (37*Pi^6*HPL[{2, 1}, xb])/945 + 
 (7*Pi^4*HPL[{2}, x]*HPL[{2, 1}, xb])/10 - 
 (71*Pi^2*HPL[{4}, x]*HPL[{2, 1}, xb])/16 + 
 (4*Pi^4*HPL[{0, 0}, x]*HPL[{2, 1}, xb])/15 + 
 (13*Pi^4*HPL[{1, 0}, x]*HPL[{2, 1}, xb])/20 + 
 (6*Pi^4*HPL[{1, 1}, x]*HPL[{2, 1}, xb])/5 - 
 (1543*Pi^2*HPL[{1, 3}, x]*HPL[{2, 1}, xb])/96 + 
 (57*HPL[{1, 5}, x]*HPL[{2, 1}, xb])/32 + 
 (149*Pi^4*HPL[{0}, xb]*HPL[{2, 2}, x])/480 + 
 (269*Pi^4*HPL[{1}, xb]*HPL[{2, 2}, x])/480 - 
 (299*Pi^2*HPL[{3}, xb]*HPL[{2, 2}, x])/32 + (97*HPL[{5}, xb]*HPL[{2, 2}, x])/
  32 - (1547*Pi^2*HPL[{1, 2}, xb]*HPL[{2, 2}, x])/96 + 
 (57*HPL[{1, 4}, xb]*HPL[{2, 2}, x])/8 - 
 (775*Pi^2*HPL[{2, 0}, xb]*HPL[{2, 2}, x])/96 - 
 (627*Pi^2*HPL[{2, 1}, xb]*HPL[{2, 2}, x])/32 + 
 (149*Pi^4*HPL[{0}, x]*HPL[{2, 2}, xb])/480 + 
 (269*Pi^4*HPL[{1}, x]*HPL[{2, 2}, xb])/480 - 
 (299*Pi^2*HPL[{3}, x]*HPL[{2, 2}, xb])/32 + (97*HPL[{5}, x]*HPL[{2, 2}, xb])/
  32 - (1547*Pi^2*HPL[{1, 2}, x]*HPL[{2, 2}, xb])/96 + 
 (57*HPL[{1, 4}, x]*HPL[{2, 2}, xb])/8 - 
 (775*Pi^2*HPL[{2, 0}, x]*HPL[{2, 2}, xb])/96 - 
 (627*Pi^2*HPL[{2, 1}, x]*HPL[{2, 2}, xb])/32 + 
 (43*Pi^4*HPL[{2, 3}, x])/180 - (629*Pi^2*HPL[{2}, xb]*HPL[{2, 3}, x])/96 + 
 6*HPL[{4}, xb]*HPL[{2, 3}, x] - (113*Pi^2*HPL[{0, 0}, xb]*HPL[{2, 3}, x])/
  48 - (829*Pi^2*HPL[{1, 0}, xb]*HPL[{2, 3}, x])/192 - 
 (829*Pi^2*HPL[{1, 1}, xb]*HPL[{2, 3}, x])/96 + 
 (121*HPL[{1, 3}, xb]*HPL[{2, 3}, x])/16 + 
 (285*HPL[{2, 2}, xb]*HPL[{2, 3}, x])/32 + (43*Pi^4*HPL[{2, 3}, xb])/180 - 
 (629*Pi^2*HPL[{2}, x]*HPL[{2, 3}, xb])/96 + 6*HPL[{4}, x]*HPL[{2, 3}, xb] - 
 (113*Pi^2*HPL[{0, 0}, x]*HPL[{2, 3}, xb])/48 - 
 (829*Pi^2*HPL[{1, 0}, x]*HPL[{2, 3}, xb])/192 - 
 (829*Pi^2*HPL[{1, 1}, x]*HPL[{2, 3}, xb])/96 + 
 (121*HPL[{1, 3}, x]*HPL[{2, 3}, xb])/16 + 
 (285*HPL[{2, 2}, x]*HPL[{2, 3}, xb])/32 - 
 (131*Pi^2*HPL[{0}, xb]*HPL[{2, 4}, x])/96 - 
 (347*Pi^2*HPL[{1}, xb]*HPL[{2, 4}, x])/192 + 
 (79*HPL[{3}, xb]*HPL[{2, 4}, x])/32 + (5*HPL[{1, 2}, xb]*HPL[{2, 4}, x])/2 + 
 (51*HPL[{2, 0}, xb]*HPL[{2, 4}, x])/32 + (49*HPL[{2, 1}, xb]*HPL[{2, 4}, x])/
  16 - (131*Pi^2*HPL[{0}, x]*HPL[{2, 4}, xb])/96 - 
 (347*Pi^2*HPL[{1}, x]*HPL[{2, 4}, xb])/192 + 
 (79*HPL[{3}, x]*HPL[{2, 4}, xb])/32 + (5*HPL[{1, 2}, x]*HPL[{2, 4}, xb])/2 + 
 (51*HPL[{2, 0}, x]*HPL[{2, 4}, xb])/32 + (49*HPL[{2, 1}, x]*HPL[{2, 4}, xb])/
  16 - (59*Pi^2*HPL[{2, 5}, x])/192 + (5*HPL[{1, 1}, xb]*HPL[{2, 5}, x])/32 - 
 (59*Pi^2*HPL[{2, 5}, xb])/192 + (5*HPL[{1, 1}, x]*HPL[{2, 5}, xb])/32 + 
 (17*Pi^4*HPL[{0}, xb]*HPL[{3, 0}, x])/128 + 
 (13*Pi^4*HPL[{1}, xb]*HPL[{3, 0}, x])/60 - 
 (7*Pi^2*HPL[{3}, xb]*HPL[{3, 0}, x])/2 + (71*HPL[{5}, xb]*HPL[{3, 0}, x])/
  32 - (967*Pi^2*HPL[{1, 2}, xb]*HPL[{3, 0}, x])/192 + 
 (123*HPL[{1, 4}, xb]*HPL[{3, 0}, x])/32 - 
 (113*Pi^2*HPL[{2, 0}, xb]*HPL[{3, 0}, x])/48 - 
 (43*Pi^2*HPL[{2, 1}, xb]*HPL[{3, 0}, x])/6 + 
 (149*HPL[{2, 3}, xb]*HPL[{3, 0}, x])/32 + 
 (17*Pi^4*HPL[{0}, x]*HPL[{3, 0}, xb])/128 + 
 (13*Pi^4*HPL[{1}, x]*HPL[{3, 0}, xb])/60 - 
 (7*Pi^2*HPL[{3}, x]*HPL[{3, 0}, xb])/2 + (71*HPL[{5}, x]*HPL[{3, 0}, xb])/
  32 - (967*Pi^2*HPL[{1, 2}, x]*HPL[{3, 0}, xb])/192 + 
 (123*HPL[{1, 4}, x]*HPL[{3, 0}, xb])/32 - 
 (113*Pi^2*HPL[{2, 0}, x]*HPL[{3, 0}, xb])/48 - 
 (43*Pi^2*HPL[{2, 1}, x]*HPL[{3, 0}, xb])/6 + 
 (149*HPL[{2, 3}, x]*HPL[{3, 0}, xb])/32 + 
 (4*Pi^4*HPL[{0}, xb]*HPL[{3, 1}, x])/15 + 
 (23*Pi^4*HPL[{1}, xb]*HPL[{3, 1}, x])/60 - 
 (1085*Pi^2*HPL[{3}, xb]*HPL[{3, 1}, x])/96 + 
 (127*HPL[{5}, xb]*HPL[{3, 1}, x])/32 - 
 (763*Pi^2*HPL[{1, 2}, xb]*HPL[{3, 1}, x])/48 + 
 (281*HPL[{1, 4}, xb]*HPL[{3, 1}, x])/32 - 
 (299*Pi^2*HPL[{2, 0}, xb]*HPL[{3, 1}, x])/32 - 
 (309*Pi^2*HPL[{2, 1}, xb]*HPL[{3, 1}, x])/16 + 
 (171*HPL[{2, 3}, xb]*HPL[{3, 1}, x])/16 + 
 (4*Pi^4*HPL[{0}, x]*HPL[{3, 1}, xb])/15 + 
 (23*Pi^4*HPL[{1}, x]*HPL[{3, 1}, xb])/60 - 
 (1085*Pi^2*HPL[{3}, x]*HPL[{3, 1}, xb])/96 + 
 (127*HPL[{5}, x]*HPL[{3, 1}, xb])/32 - 
 (763*Pi^2*HPL[{1, 2}, x]*HPL[{3, 1}, xb])/48 + 
 (281*HPL[{1, 4}, x]*HPL[{3, 1}, xb])/32 - 
 (299*Pi^2*HPL[{2, 0}, x]*HPL[{3, 1}, xb])/32 - 
 (309*Pi^2*HPL[{2, 1}, x]*HPL[{3, 1}, xb])/16 + 
 (171*HPL[{2, 3}, x]*HPL[{3, 1}, xb])/16 + (13*Pi^4*HPL[{3, 2}, x])/60 - 
 (43*Pi^2*HPL[{2}, xb]*HPL[{3, 2}, x])/6 + (235*HPL[{4}, xb]*HPL[{3, 2}, x])/
  32 - (7*Pi^2*HPL[{0, 0}, xb]*HPL[{3, 2}, x])/2 - 
 (967*Pi^2*HPL[{1, 0}, xb]*HPL[{3, 2}, x])/192 - 
 (203*Pi^2*HPL[{1, 1}, xb]*HPL[{3, 2}, x])/24 + 
 (153*HPL[{1, 3}, xb]*HPL[{3, 2}, x])/16 + 
 (355*HPL[{2, 2}, xb]*HPL[{3, 2}, x])/32 + 
 (193*HPL[{3, 0}, xb]*HPL[{3, 2}, x])/32 + 
 (103*HPL[{3, 1}, xb]*HPL[{3, 2}, x])/8 + (13*Pi^4*HPL[{3, 2}, xb])/60 - 
 (43*Pi^2*HPL[{2}, x]*HPL[{3, 2}, xb])/6 + (235*HPL[{4}, x]*HPL[{3, 2}, xb])/
  32 - (7*Pi^2*HPL[{0, 0}, x]*HPL[{3, 2}, xb])/2 - 
 (967*Pi^2*HPL[{1, 0}, x]*HPL[{3, 2}, xb])/192 - 
 (203*Pi^2*HPL[{1, 1}, x]*HPL[{3, 2}, xb])/24 + 
 (153*HPL[{1, 3}, x]*HPL[{3, 2}, xb])/16 + 
 (355*HPL[{2, 2}, x]*HPL[{3, 2}, xb])/32 + 
 (193*HPL[{3, 0}, x]*HPL[{3, 2}, xb])/32 + 
 (103*HPL[{3, 1}, x]*HPL[{3, 2}, xb])/8 - 
 (113*Pi^2*HPL[{0}, xb]*HPL[{3, 3}, x])/48 - 
 (533*Pi^2*HPL[{1}, xb]*HPL[{3, 3}, x])/192 + 4*HPL[{3}, xb]*HPL[{3, 3}, x] + 
 (19*HPL[{1, 2}, xb]*HPL[{3, 3}, x])/4 + 3*HPL[{2, 0}, xb]*HPL[{3, 3}, x] + 
 (11*HPL[{2, 1}, xb]*HPL[{3, 3}, x])/2 - 
 (113*Pi^2*HPL[{0}, x]*HPL[{3, 3}, xb])/48 - 
 (533*Pi^2*HPL[{1}, x]*HPL[{3, 3}, xb])/192 + 4*HPL[{3}, x]*HPL[{3, 3}, xb] + 
 (19*HPL[{1, 2}, x]*HPL[{3, 3}, xb])/4 + 3*HPL[{2, 0}, x]*HPL[{3, 3}, xb] + 
 (11*HPL[{2, 1}, x]*HPL[{3, 3}, xb])/2 - (193*Pi^2*HPL[{3, 4}, x])/192 + 
 (39*HPL[{2}, xb]*HPL[{3, 4}, x])/32 + (3*HPL[{0, 0}, xb]*HPL[{3, 4}, x])/8 + 
 (33*HPL[{1, 0}, xb]*HPL[{3, 4}, x])/32 + (63*HPL[{1, 1}, xb]*HPL[{3, 4}, x])/
  32 - (193*Pi^2*HPL[{3, 4}, xb])/192 + (39*HPL[{2}, x]*HPL[{3, 4}, xb])/32 + 
 (3*HPL[{0, 0}, x]*HPL[{3, 4}, xb])/8 + (33*HPL[{1, 0}, x]*HPL[{3, 4}, xb])/
  32 + (63*HPL[{1, 1}, x]*HPL[{3, 4}, xb])/32 + 
 (15*HPL[{1}, xb]*HPL[{3, 5}, x])/32 + (15*HPL[{1}, x]*HPL[{3, 5}, xb])/32 + 
 (67*Pi^4*HPL[{4, 0}, x])/960 - (97*Pi^2*HPL[{2}, xb]*HPL[{4, 0}, x])/48 + 
 (109*HPL[{4}, xb]*HPL[{4, 0}, x])/32 - 
 (23*Pi^2*HPL[{0, 0}, xb]*HPL[{4, 0}, x])/24 - 
 (65*Pi^2*HPL[{1, 0}, xb]*HPL[{4, 0}, x])/64 - 
 (121*Pi^2*HPL[{1, 1}, xb]*HPL[{4, 0}, x])/64 + 
 (31*HPL[{1, 3}, xb]*HPL[{4, 0}, x])/8 + (143*HPL[{2, 2}, xb]*HPL[{4, 0}, x])/
  32 + (31*HPL[{3, 0}, xb]*HPL[{4, 0}, x])/16 + 
 (175*HPL[{3, 1}, xb]*HPL[{4, 0}, x])/32 + (67*Pi^4*HPL[{4, 0}, xb])/960 - 
 (97*Pi^2*HPL[{2}, x]*HPL[{4, 0}, xb])/48 + (109*HPL[{4}, x]*HPL[{4, 0}, xb])/
  32 - (23*Pi^2*HPL[{0, 0}, x]*HPL[{4, 0}, xb])/24 - 
 (65*Pi^2*HPL[{1, 0}, x]*HPL[{4, 0}, xb])/64 - 
 (121*Pi^2*HPL[{1, 1}, x]*HPL[{4, 0}, xb])/64 + 
 (31*HPL[{1, 3}, x]*HPL[{4, 0}, xb])/8 + (143*HPL[{2, 2}, x]*HPL[{4, 0}, xb])/
  32 + (31*HPL[{3, 0}, x]*HPL[{4, 0}, xb])/16 + 
 (175*HPL[{3, 1}, x]*HPL[{4, 0}, xb])/32 + (19*Pi^4*HPL[{4, 1}, x])/180 - 
 (71*Pi^2*HPL[{2}, xb]*HPL[{4, 1}, x])/16 + (139*HPL[{4}, xb]*HPL[{4, 1}, x])/
  16 - (637*Pi^2*HPL[{0, 0}, xb]*HPL[{4, 1}, x])/192 - 
 (203*Pi^2*HPL[{1, 0}, xb]*HPL[{4, 1}, x])/64 - 
 (197*Pi^2*HPL[{1, 1}, xb]*HPL[{4, 1}, x])/48 + 
 (309*HPL[{1, 3}, xb]*HPL[{4, 1}, x])/32 + 
 (89*HPL[{2, 2}, xb]*HPL[{4, 1}, x])/8 + (235*HPL[{3, 0}, xb]*HPL[{4, 1}, x])/
  32 + (413*HPL[{3, 1}, xb]*HPL[{4, 1}, x])/32 + 
 (19*Pi^4*HPL[{4, 1}, xb])/180 - (71*Pi^2*HPL[{2}, x]*HPL[{4, 1}, xb])/16 + 
 (139*HPL[{4}, x]*HPL[{4, 1}, xb])/16 - 
 (637*Pi^2*HPL[{0, 0}, x]*HPL[{4, 1}, xb])/192 - 
 (203*Pi^2*HPL[{1, 0}, x]*HPL[{4, 1}, xb])/64 - 
 (197*Pi^2*HPL[{1, 1}, x]*HPL[{4, 1}, xb])/48 + 
 (309*HPL[{1, 3}, x]*HPL[{4, 1}, xb])/32 + 
 (89*HPL[{2, 2}, x]*HPL[{4, 1}, xb])/8 + (235*HPL[{3, 0}, x]*HPL[{4, 1}, xb])/
  32 + (413*HPL[{3, 1}, x]*HPL[{4, 1}, xb])/32 - 
 (97*Pi^2*HPL[{0}, xb]*HPL[{4, 2}, x])/48 - 
 (121*Pi^2*HPL[{1}, xb]*HPL[{4, 2}, x])/64 + 
 (175*HPL[{3}, xb]*HPL[{4, 2}, x])/32 + (83*HPL[{1, 2}, xb]*HPL[{4, 2}, x])/
  16 + (143*HPL[{2, 0}, xb]*HPL[{4, 2}, x])/32 + 
 (95*HPL[{2, 1}, xb]*HPL[{4, 2}, x])/16 - 
 (97*Pi^2*HPL[{0}, x]*HPL[{4, 2}, xb])/48 - 
 (121*Pi^2*HPL[{1}, x]*HPL[{4, 2}, xb])/64 + 
 (175*HPL[{3}, x]*HPL[{4, 2}, xb])/32 + (83*HPL[{1, 2}, x]*HPL[{4, 2}, xb])/
  16 + (143*HPL[{2, 0}, x]*HPL[{4, 2}, xb])/32 + 
 (95*HPL[{2, 1}, x]*HPL[{4, 2}, xb])/16 - (65*Pi^2*HPL[{4, 3}, x])/64 + 
 (23*HPL[{2}, xb]*HPL[{4, 3}, x])/8 + (31*HPL[{0, 0}, xb]*HPL[{4, 3}, x])/
  16 + (81*HPL[{1, 0}, xb]*HPL[{4, 3}, x])/32 + 
 (91*HPL[{1, 1}, xb]*HPL[{4, 3}, x])/32 - (65*Pi^2*HPL[{4, 3}, xb])/64 + 
 (23*HPL[{2}, x]*HPL[{4, 3}, xb])/8 + (31*HPL[{0, 0}, x]*HPL[{4, 3}, xb])/
  16 + (81*HPL[{1, 0}, x]*HPL[{4, 3}, xb])/32 + 
 (91*HPL[{1, 1}, x]*HPL[{4, 3}, xb])/32 + (47*HPL[{0}, xb]*HPL[{4, 4}, x])/
  32 + (31*HPL[{1}, xb]*HPL[{4, 4}, x])/16 + (47*HPL[{0}, x]*HPL[{4, 4}, xb])/
  32 + (31*HPL[{1}, x]*HPL[{4, 4}, xb])/16 + (35*HPL[{4, 5}, x])/32 + 
 (35*HPL[{4, 5}, xb])/32 - (101*Pi^2*HPL[{0}, xb]*HPL[{5, 0}, x])/192 - 
 (65*Pi^2*HPL[{1}, xb]*HPL[{5, 0}, x])/192 + (71*HPL[{3}, xb]*HPL[{5, 0}, x])/
  32 + (49*HPL[{1, 2}, xb]*HPL[{5, 0}, x])/32 + 
 (61*HPL[{2, 0}, xb]*HPL[{5, 0}, x])/32 + (57*HPL[{2, 1}, xb]*HPL[{5, 0}, x])/
  32 - (101*Pi^2*HPL[{0}, x]*HPL[{5, 0}, xb])/192 - 
 (65*Pi^2*HPL[{1}, x]*HPL[{5, 0}, xb])/192 + (71*HPL[{3}, x]*HPL[{5, 0}, xb])/
  32 + (49*HPL[{1, 2}, x]*HPL[{5, 0}, xb])/32 + 
 (61*HPL[{2, 0}, x]*HPL[{5, 0}, xb])/32 + (57*HPL[{2, 1}, x]*HPL[{5, 0}, xb])/
  32 - (107*Pi^2*HPL[{0}, xb]*HPL[{5, 1}, x])/192 - 
 (71*Pi^2*HPL[{1}, xb]*HPL[{5, 1}, x])/192 + 
 (127*HPL[{3}, xb]*HPL[{5, 1}, x])/32 + (87*HPL[{1, 2}, xb]*HPL[{5, 1}, x])/
  32 + (97*HPL[{2, 0}, xb]*HPL[{5, 1}, x])/32 + 
 (105*HPL[{2, 1}, xb]*HPL[{5, 1}, x])/32 - 
 (107*Pi^2*HPL[{0}, x]*HPL[{5, 1}, xb])/192 - 
 (71*Pi^2*HPL[{1}, x]*HPL[{5, 1}, xb])/192 + 
 (127*HPL[{3}, x]*HPL[{5, 1}, xb])/32 + (87*HPL[{1, 2}, x]*HPL[{5, 1}, xb])/
  32 + (97*HPL[{2, 0}, x]*HPL[{5, 1}, xb])/32 + 
 (105*HPL[{2, 1}, x]*HPL[{5, 1}, xb])/32 - (65*Pi^2*HPL[{5, 2}, x])/192 + 
 (57*HPL[{2}, xb]*HPL[{5, 2}, x])/32 + (71*HPL[{0, 0}, xb]*HPL[{5, 2}, x])/
  32 + (49*HPL[{1, 0}, xb]*HPL[{5, 2}, x])/32 + 
 (35*HPL[{1, 1}, xb]*HPL[{5, 2}, x])/32 - (65*Pi^2*HPL[{5, 2}, xb])/192 + 
 (57*HPL[{2}, x]*HPL[{5, 2}, xb])/32 + (71*HPL[{0, 0}, x]*HPL[{5, 2}, xb])/
  32 + (49*HPL[{1, 0}, x]*HPL[{5, 2}, xb])/32 + 
 (35*HPL[{1, 1}, x]*HPL[{5, 2}, xb])/32 + (61*HPL[{0}, xb]*HPL[{5, 3}, x])/
  32 + (41*HPL[{1}, xb]*HPL[{5, 3}, x])/32 + (61*HPL[{0}, x]*HPL[{5, 3}, xb])/
  32 + (41*HPL[{1}, x]*HPL[{5, 3}, xb])/32 + (25*HPL[{5, 4}, x])/16 + 
 (25*HPL[{5, 4}, xb])/16 + (67*Pi^4*HPL[{2}, xb]*HPL[{0, 0, 0}, x])/960 - 
 (23*Pi^2*HPL[{4}, xb]*HPL[{0, 0, 0}, x])/24 + 
 (223*Pi^4*HPL[{1, 0}, xb]*HPL[{0, 0, 0}, x])/11520 + 
 (19*Pi^4*HPL[{1, 1}, xb]*HPL[{0, 0, 0}, x])/180 - 
 (65*Pi^2*HPL[{1, 3}, xb]*HPL[{0, 0, 0}, x])/64 + 
 (35*HPL[{1, 5}, xb]*HPL[{0, 0, 0}, x])/32 - 
 (97*Pi^2*HPL[{2, 2}, xb]*HPL[{0, 0, 0}, x])/48 + 
 (47*HPL[{2, 4}, xb]*HPL[{0, 0, 0}, x])/32 - 
 (101*Pi^2*HPL[{3, 0}, xb]*HPL[{0, 0, 0}, x])/192 - 
 (637*Pi^2*HPL[{3, 1}, xb]*HPL[{0, 0, 0}, x])/192 + 
 (31*HPL[{3, 3}, xb]*HPL[{0, 0, 0}, x])/16 + 
 (109*HPL[{4, 2}, xb]*HPL[{0, 0, 0}, x])/32 + 
 (35*HPL[{5, 0}, xb]*HPL[{0, 0, 0}, x])/16 + 
 (115*HPL[{5, 1}, xb]*HPL[{0, 0, 0}, x])/32 + 
 (67*Pi^4*HPL[{2}, x]*HPL[{0, 0, 0}, xb])/960 - 
 (23*Pi^2*HPL[{4}, x]*HPL[{0, 0, 0}, xb])/24 + 
 (223*Pi^4*HPL[{1, 0}, x]*HPL[{0, 0, 0}, xb])/11520 + 
 (19*Pi^4*HPL[{1, 1}, x]*HPL[{0, 0, 0}, xb])/180 - 
 (65*Pi^2*HPL[{1, 3}, x]*HPL[{0, 0, 0}, xb])/64 + 
 (35*HPL[{1, 5}, x]*HPL[{0, 0, 0}, xb])/32 - 
 (97*Pi^2*HPL[{2, 2}, x]*HPL[{0, 0, 0}, xb])/48 + 
 (47*HPL[{2, 4}, x]*HPL[{0, 0, 0}, xb])/32 - 
 (101*Pi^2*HPL[{3, 0}, x]*HPL[{0, 0, 0}, xb])/192 - 
 (637*Pi^2*HPL[{3, 1}, x]*HPL[{0, 0, 0}, xb])/192 + 
 (31*HPL[{3, 3}, x]*HPL[{0, 0, 0}, xb])/16 + 
 (109*HPL[{4, 2}, x]*HPL[{0, 0, 0}, xb])/32 + 
 (35*HPL[{5, 0}, x]*HPL[{0, 0, 0}, xb])/16 + 
 (115*HPL[{5, 1}, x]*HPL[{0, 0, 0}, xb])/32 - (373*Pi^6*HPL[{1, 0, 0}, x])/
  60480 + (43*Pi^4*HPL[{2}, xb]*HPL[{1, 0, 0}, x])/180 - 
 (65*Pi^2*HPL[{4}, xb]*HPL[{1, 0, 0}, x])/64 + 
 (223*Pi^4*HPL[{0, 0}, xb]*HPL[{1, 0, 0}, x])/11520 + 
 (241*Pi^4*HPL[{1, 0}, xb]*HPL[{1, 0, 0}, x])/1440 + 
 (673*Pi^4*HPL[{1, 1}, xb]*HPL[{1, 0, 0}, x])/1440 - 
 (151*Pi^2*HPL[{1, 3}, xb]*HPL[{1, 0, 0}, x])/48 + 
 (25*HPL[{1, 5}, xb]*HPL[{1, 0, 0}, x])/32 - 
 (1019*Pi^2*HPL[{2, 2}, xb]*HPL[{1, 0, 0}, x])/192 + 
 (43*HPL[{2, 4}, xb]*HPL[{1, 0, 0}, x])/32 - 
 (193*Pi^2*HPL[{3, 0}, xb]*HPL[{1, 0, 0}, x])/192 - 
 (431*Pi^2*HPL[{3, 1}, xb]*HPL[{1, 0, 0}, x])/64 + 
 (81*HPL[{3, 3}, xb]*HPL[{1, 0, 0}, x])/32 + 
 (31*HPL[{4, 2}, xb]*HPL[{1, 0, 0}, x])/8 + 
 (25*HPL[{5, 0}, xb]*HPL[{1, 0, 0}, x])/16 + 
 (81*HPL[{5, 1}, xb]*HPL[{1, 0, 0}, x])/32 - (373*Pi^6*HPL[{1, 0, 0}, xb])/
  60480 + (43*Pi^4*HPL[{2}, x]*HPL[{1, 0, 0}, xb])/180 - 
 (65*Pi^2*HPL[{4}, x]*HPL[{1, 0, 0}, xb])/64 + 
 (223*Pi^4*HPL[{0, 0}, x]*HPL[{1, 0, 0}, xb])/11520 + 
 (241*Pi^4*HPL[{1, 0}, x]*HPL[{1, 0, 0}, xb])/1440 + 
 (673*Pi^4*HPL[{1, 1}, x]*HPL[{1, 0, 0}, xb])/1440 - 
 (151*Pi^2*HPL[{1, 3}, x]*HPL[{1, 0, 0}, xb])/48 + 
 (25*HPL[{1, 5}, x]*HPL[{1, 0, 0}, xb])/32 - 
 (1019*Pi^2*HPL[{2, 2}, x]*HPL[{1, 0, 0}, xb])/192 + 
 (43*HPL[{2, 4}, x]*HPL[{1, 0, 0}, xb])/32 - 
 (193*Pi^2*HPL[{3, 0}, x]*HPL[{1, 0, 0}, xb])/192 - 
 (431*Pi^2*HPL[{3, 1}, x]*HPL[{1, 0, 0}, xb])/64 + 
 (81*HPL[{3, 3}, x]*HPL[{1, 0, 0}, xb])/32 + 
 (31*HPL[{4, 2}, x]*HPL[{1, 0, 0}, xb])/8 + 
 (25*HPL[{5, 0}, x]*HPL[{1, 0, 0}, xb])/16 + 
 (81*HPL[{5, 1}, x]*HPL[{1, 0, 0}, xb])/32 - (37*Pi^6*HPL[{1, 1, 0}, x])/
  945 + (269*Pi^4*HPL[{2}, xb]*HPL[{1, 1, 0}, x])/480 - 
 (121*Pi^2*HPL[{4}, xb]*HPL[{1, 1, 0}, x])/64 + 
 (19*Pi^4*HPL[{0, 0}, xb]*HPL[{1, 1, 0}, x])/180 + 
 (673*Pi^4*HPL[{1, 0}, xb]*HPL[{1, 1, 0}, x])/1440 + 
 (6*Pi^4*HPL[{1, 1}, xb]*HPL[{1, 1, 0}, x])/5 - 
 (881*Pi^2*HPL[{1, 3}, xb]*HPL[{1, 1, 0}, x])/96 + 
 (23*HPL[{1, 5}, xb]*HPL[{1, 1, 0}, x])/32 - 
 (1205*Pi^2*HPL[{2, 2}, xb]*HPL[{1, 1, 0}, x])/96 + 
 (13*HPL[{2, 4}, xb]*HPL[{1, 1, 0}, x])/8 - 
 (533*Pi^2*HPL[{3, 0}, xb]*HPL[{1, 1, 0}, x])/192 - 
 (299*Pi^2*HPL[{3, 1}, xb]*HPL[{1, 1, 0}, x])/24 + 
 (29*HPL[{3, 3}, xb]*HPL[{1, 1, 0}, x])/8 + 
 (33*HPL[{4, 2}, xb]*HPL[{1, 1, 0}, x])/8 + 
 (41*HPL[{5, 0}, xb]*HPL[{1, 1, 0}, x])/32 + 
 (63*HPL[{5, 1}, xb]*HPL[{1, 1, 0}, x])/32 - (37*Pi^6*HPL[{1, 1, 0}, xb])/
  945 + (269*Pi^4*HPL[{2}, x]*HPL[{1, 1, 0}, xb])/480 - 
 (121*Pi^2*HPL[{4}, x]*HPL[{1, 1, 0}, xb])/64 + 
 (19*Pi^4*HPL[{0, 0}, x]*HPL[{1, 1, 0}, xb])/180 + 
 (673*Pi^4*HPL[{1, 0}, x]*HPL[{1, 1, 0}, xb])/1440 + 
 (6*Pi^4*HPL[{1, 1}, x]*HPL[{1, 1, 0}, xb])/5 - 
 (881*Pi^2*HPL[{1, 3}, x]*HPL[{1, 1, 0}, xb])/96 + 
 (23*HPL[{1, 5}, x]*HPL[{1, 1, 0}, xb])/32 - 
 (1205*Pi^2*HPL[{2, 2}, x]*HPL[{1, 1, 0}, xb])/96 + 
 (13*HPL[{2, 4}, x]*HPL[{1, 1, 0}, xb])/8 - 
 (533*Pi^2*HPL[{3, 0}, x]*HPL[{1, 1, 0}, xb])/192 - 
 (299*Pi^2*HPL[{3, 1}, x]*HPL[{1, 1, 0}, xb])/24 + 
 (29*HPL[{3, 3}, x]*HPL[{1, 1, 0}, xb])/8 + 
 (33*HPL[{4, 2}, x]*HPL[{1, 1, 0}, xb])/8 + 
 (41*HPL[{5, 0}, x]*HPL[{1, 1, 0}, xb])/32 + 
 (63*HPL[{5, 1}, x]*HPL[{1, 1, 0}, xb])/32 - (74*Pi^6*HPL[{1, 1, 1}, x])/
  945 + (6*Pi^4*HPL[{2}, xb]*HPL[{1, 1, 1}, x])/5 - 
 (197*Pi^2*HPL[{4}, xb]*HPL[{1, 1, 1}, x])/48 + 
 (23*Pi^4*HPL[{0, 0}, xb]*HPL[{1, 1, 1}, x])/60 + 
 (6*Pi^4*HPL[{1, 0}, xb]*HPL[{1, 1, 1}, x])/5 + 
 (12*Pi^4*HPL[{1, 1}, xb]*HPL[{1, 1, 1}, x])/5 - 
 (383*Pi^2*HPL[{1, 3}, xb]*HPL[{1, 1, 1}, x])/16 + 
 (21*HPL[{1, 5}, xb]*HPL[{1, 1, 1}, x])/16 - 
 (1313*Pi^2*HPL[{2, 2}, xb]*HPL[{1, 1, 1}, x])/48 + 
 (105*HPL[{2, 4}, xb]*HPL[{1, 1, 1}, x])/32 - 
 (203*Pi^2*HPL[{3, 0}, xb]*HPL[{1, 1, 1}, x])/24 - 
 (281*Pi^2*HPL[{3, 1}, xb]*HPL[{1, 1, 1}, x])/12 + 
 (189*HPL[{3, 3}, xb]*HPL[{1, 1, 1}, x])/32 + 
 (155*HPL[{4, 2}, xb]*HPL[{1, 1, 1}, x])/32 + 
 (35*HPL[{5, 0}, xb]*HPL[{1, 1, 1}, x])/32 + 
 (65*HPL[{5, 1}, xb]*HPL[{1, 1, 1}, x])/32 - (74*Pi^6*HPL[{1, 1, 1}, xb])/
  945 + (6*Pi^4*HPL[{2}, x]*HPL[{1, 1, 1}, xb])/5 - 
 (197*Pi^2*HPL[{4}, x]*HPL[{1, 1, 1}, xb])/48 + 
 (23*Pi^4*HPL[{0, 0}, x]*HPL[{1, 1, 1}, xb])/60 + 
 (6*Pi^4*HPL[{1, 0}, x]*HPL[{1, 1, 1}, xb])/5 + 
 (12*Pi^4*HPL[{1, 1}, x]*HPL[{1, 1, 1}, xb])/5 - 
 (383*Pi^2*HPL[{1, 3}, x]*HPL[{1, 1, 1}, xb])/16 + 
 (21*HPL[{1, 5}, x]*HPL[{1, 1, 1}, xb])/16 - 
 (1313*Pi^2*HPL[{2, 2}, x]*HPL[{1, 1, 1}, xb])/48 + 
 (105*HPL[{2, 4}, x]*HPL[{1, 1, 1}, xb])/32 - 
 (203*Pi^2*HPL[{3, 0}, x]*HPL[{1, 1, 1}, xb])/24 - 
 (281*Pi^2*HPL[{3, 1}, x]*HPL[{1, 1, 1}, xb])/12 + 
 (189*HPL[{3, 3}, x]*HPL[{1, 1, 1}, xb])/32 + 
 (155*HPL[{4, 2}, x]*HPL[{1, 1, 1}, xb])/32 + 
 (35*HPL[{5, 0}, x]*HPL[{1, 1, 1}, xb])/32 + 
 (65*HPL[{5, 1}, x]*HPL[{1, 1, 1}, xb])/32 + 
 (269*Pi^4*HPL[{0}, xb]*HPL[{1, 1, 2}, x])/480 + 
 (6*Pi^4*HPL[{1}, xb]*HPL[{1, 1, 2}, x])/5 - 
 (299*Pi^2*HPL[{3}, xb]*HPL[{1, 1, 2}, x])/24 + 
 (63*HPL[{5}, xb]*HPL[{1, 1, 2}, x])/32 - 
 (97*Pi^2*HPL[{1, 2}, xb]*HPL[{1, 1, 2}, x])/3 + 
 (113*HPL[{1, 4}, xb]*HPL[{1, 1, 2}, x])/16 - 
 (1205*Pi^2*HPL[{2, 0}, xb]*HPL[{1, 1, 2}, x])/96 - 
 (107*Pi^2*HPL[{2, 1}, xb]*HPL[{1, 1, 2}, x])/3 + 
 (317*HPL[{2, 3}, xb]*HPL[{1, 1, 2}, x])/32 + 
 (385*HPL[{3, 2}, xb]*HPL[{1, 1, 2}, x])/32 + 
 (33*HPL[{4, 0}, xb]*HPL[{1, 1, 2}, x])/8 + 
 (325*HPL[{4, 1}, xb]*HPL[{1, 1, 2}, x])/32 - 
 (121*Pi^2*HPL[{0, 0, 0}, xb]*HPL[{1, 1, 2}, x])/64 - 
 (881*Pi^2*HPL[{1, 0, 0}, xb]*HPL[{1, 1, 2}, x])/96 - 
 (343*Pi^2*HPL[{1, 1, 0}, xb]*HPL[{1, 1, 2}, x])/12 - 
 (133*Pi^2*HPL[{1, 1, 1}, xb]*HPL[{1, 1, 2}, x])/2 + 
 (269*Pi^4*HPL[{0}, x]*HPL[{1, 1, 2}, xb])/480 + 
 (6*Pi^4*HPL[{1}, x]*HPL[{1, 1, 2}, xb])/5 - 
 (299*Pi^2*HPL[{3}, x]*HPL[{1, 1, 2}, xb])/24 + 
 (63*HPL[{5}, x]*HPL[{1, 1, 2}, xb])/32 - 
 (97*Pi^2*HPL[{1, 2}, x]*HPL[{1, 1, 2}, xb])/3 + 
 (113*HPL[{1, 4}, x]*HPL[{1, 1, 2}, xb])/16 - 
 (1205*Pi^2*HPL[{2, 0}, x]*HPL[{1, 1, 2}, xb])/96 - 
 (107*Pi^2*HPL[{2, 1}, x]*HPL[{1, 1, 2}, xb])/3 + 
 (317*HPL[{2, 3}, x]*HPL[{1, 1, 2}, xb])/32 + 
 (385*HPL[{3, 2}, x]*HPL[{1, 1, 2}, xb])/32 + 
 (33*HPL[{4, 0}, x]*HPL[{1, 1, 2}, xb])/8 + 
 (325*HPL[{4, 1}, x]*HPL[{1, 1, 2}, xb])/32 - 
 (121*Pi^2*HPL[{0, 0, 0}, x]*HPL[{1, 1, 2}, xb])/64 - 
 (881*Pi^2*HPL[{1, 0, 0}, x]*HPL[{1, 1, 2}, xb])/96 - 
 (343*Pi^2*HPL[{1, 1, 0}, x]*HPL[{1, 1, 2}, xb])/12 - 
 (133*Pi^2*HPL[{1, 1, 1}, x]*HPL[{1, 1, 2}, xb])/2 + 
 (673*Pi^4*HPL[{1, 1, 3}, x])/1440 - 
 (307*Pi^2*HPL[{2}, xb]*HPL[{1, 1, 3}, x])/24 + 
 (195*HPL[{4}, xb]*HPL[{1, 1, 3}, x])/32 - 
 (533*Pi^2*HPL[{0, 0}, xb]*HPL[{1, 1, 3}, x])/192 - 
 (28*Pi^2*HPL[{1, 0}, xb]*HPL[{1, 1, 3}, x])/3 - 
 (197*Pi^2*HPL[{1, 1}, xb]*HPL[{1, 1, 3}, x])/8 + 
 (179*HPL[{1, 3}, xb]*HPL[{1, 1, 3}, x])/16 + 
 (433*HPL[{2, 2}, xb]*HPL[{1, 1, 3}, x])/32 + 
 (47*HPL[{3, 0}, xb]*HPL[{1, 1, 3}, x])/8 + 
 (487*HPL[{3, 1}, xb]*HPL[{1, 1, 3}, x])/32 + 
 (159*HPL[{1, 1, 2}, xb]*HPL[{1, 1, 3}, x])/8 + 
 (673*Pi^4*HPL[{1, 1, 3}, xb])/1440 - 
 (307*Pi^2*HPL[{2}, x]*HPL[{1, 1, 3}, xb])/24 + 
 (195*HPL[{4}, x]*HPL[{1, 1, 3}, xb])/32 - 
 (533*Pi^2*HPL[{0, 0}, x]*HPL[{1, 1, 3}, xb])/192 - 
 (28*Pi^2*HPL[{1, 0}, x]*HPL[{1, 1, 3}, xb])/3 - 
 (197*Pi^2*HPL[{1, 1}, x]*HPL[{1, 1, 3}, xb])/8 + 
 (179*HPL[{1, 3}, x]*HPL[{1, 1, 3}, xb])/16 + 
 (433*HPL[{2, 2}, x]*HPL[{1, 1, 3}, xb])/32 + 
 (47*HPL[{3, 0}, x]*HPL[{1, 1, 3}, xb])/8 + 
 (487*HPL[{3, 1}, x]*HPL[{1, 1, 3}, xb])/32 + 
 (159*HPL[{1, 1, 2}, x]*HPL[{1, 1, 3}, xb])/8 - 
 (347*Pi^2*HPL[{0}, xb]*HPL[{1, 1, 4}, x])/192 - 
 (17*Pi^2*HPL[{1}, xb]*HPL[{1, 1, 4}, x])/3 + 
 (153*HPL[{3}, xb]*HPL[{1, 1, 4}, x])/32 + 
 (47*HPL[{1, 2}, xb]*HPL[{1, 1, 4}, x])/8 + 
 (53*HPL[{2, 0}, xb]*HPL[{1, 1, 4}, x])/16 + 
 (237*HPL[{2, 1}, xb]*HPL[{1, 1, 4}, x])/32 + 
 (31*HPL[{0, 0, 0}, xb]*HPL[{1, 1, 4}, x])/16 + 
 (83*HPL[{1, 0, 0}, xb]*HPL[{1, 1, 4}, x])/32 + 
 (61*HPL[{1, 1, 0}, xb]*HPL[{1, 1, 4}, x])/16 + 
 (35*HPL[{1, 1, 1}, xb]*HPL[{1, 1, 4}, x])/4 - 
 (347*Pi^2*HPL[{0}, x]*HPL[{1, 1, 4}, xb])/192 - 
 (17*Pi^2*HPL[{1}, x]*HPL[{1, 1, 4}, xb])/3 + 
 (153*HPL[{3}, x]*HPL[{1, 1, 4}, xb])/32 + 
 (47*HPL[{1, 2}, x]*HPL[{1, 1, 4}, xb])/8 + 
 (53*HPL[{2, 0}, x]*HPL[{1, 1, 4}, xb])/16 + 
 (237*HPL[{2, 1}, x]*HPL[{1, 1, 4}, xb])/32 + 
 (31*HPL[{0, 0, 0}, x]*HPL[{1, 1, 4}, xb])/16 + 
 (83*HPL[{1, 0, 0}, x]*HPL[{1, 1, 4}, xb])/32 + 
 (61*HPL[{1, 1, 0}, x]*HPL[{1, 1, 4}, xb])/16 + 
 (35*HPL[{1, 1, 1}, x]*HPL[{1, 1, 4}, xb])/4 - 
 (41*Pi^2*HPL[{1, 1, 5}, x])/96 + (21*HPL[{2}, xb]*HPL[{1, 1, 5}, x])/32 + 
 (15*HPL[{0, 0}, xb]*HPL[{1, 1, 5}, x])/32 + 
 (11*HPL[{1, 0}, xb]*HPL[{1, 1, 5}, x])/32 + 
 (11*HPL[{1, 1}, xb]*HPL[{1, 1, 5}, x])/16 - (41*Pi^2*HPL[{1, 1, 5}, xb])/
  96 + (21*HPL[{2}, x]*HPL[{1, 1, 5}, xb])/32 + 
 (15*HPL[{0, 0}, x]*HPL[{1, 1, 5}, xb])/32 + 
 (11*HPL[{1, 0}, x]*HPL[{1, 1, 5}, xb])/32 + 
 (11*HPL[{1, 1}, x]*HPL[{1, 1, 5}, xb])/16 + 
 (13*Pi^4*HPL[{0}, xb]*HPL[{1, 2, 0}, x])/60 + 
 (3*Pi^4*HPL[{1}, xb]*HPL[{1, 2, 0}, x])/5 - 
 (967*Pi^2*HPL[{3}, xb]*HPL[{1, 2, 0}, x])/192 + 
 (49*HPL[{5}, xb]*HPL[{1, 2, 0}, x])/32 - 
 (103*Pi^2*HPL[{1, 2}, xb]*HPL[{1, 2, 0}, x])/8 + 
 (127*HPL[{1, 4}, xb]*HPL[{1, 2, 0}, x])/32 - 
 (829*Pi^2*HPL[{2, 0}, xb]*HPL[{1, 2, 0}, x])/192 - 
 (781*Pi^2*HPL[{2, 1}, xb]*HPL[{1, 2, 0}, x])/48 + 
 (173*HPL[{2, 3}, xb]*HPL[{1, 2, 0}, x])/32 + 
 (119*HPL[{3, 2}, xb]*HPL[{1, 2, 0}, x])/16 + 
 (81*HPL[{4, 0}, xb]*HPL[{1, 2, 0}, x])/32 + 
 (121*HPL[{4, 1}, xb]*HPL[{1, 2, 0}, x])/16 - 
 (65*Pi^2*HPL[{0, 0, 0}, xb]*HPL[{1, 2, 0}, x])/192 - 
 (69*Pi^2*HPL[{1, 0, 0}, xb]*HPL[{1, 2, 0}, x])/32 - 
 (28*Pi^2*HPL[{1, 1, 0}, xb]*HPL[{1, 2, 0}, x])/3 - 
 (677*Pi^2*HPL[{1, 1, 1}, xb]*HPL[{1, 2, 0}, x])/24 + 
 9*HPL[{1, 1, 3}, xb]*HPL[{1, 2, 0}, x] + 
 (13*Pi^4*HPL[{0}, x]*HPL[{1, 2, 0}, xb])/60 + 
 (3*Pi^4*HPL[{1}, x]*HPL[{1, 2, 0}, xb])/5 - 
 (967*Pi^2*HPL[{3}, x]*HPL[{1, 2, 0}, xb])/192 + 
 (49*HPL[{5}, x]*HPL[{1, 2, 0}, xb])/32 - 
 (103*Pi^2*HPL[{1, 2}, x]*HPL[{1, 2, 0}, xb])/8 + 
 (127*HPL[{1, 4}, x]*HPL[{1, 2, 0}, xb])/32 - 
 (829*Pi^2*HPL[{2, 0}, x]*HPL[{1, 2, 0}, xb])/192 - 
 (781*Pi^2*HPL[{2, 1}, x]*HPL[{1, 2, 0}, xb])/48 + 
 (173*HPL[{2, 3}, x]*HPL[{1, 2, 0}, xb])/32 + 
 (119*HPL[{3, 2}, x]*HPL[{1, 2, 0}, xb])/16 + 
 (81*HPL[{4, 0}, x]*HPL[{1, 2, 0}, xb])/32 + 
 (121*HPL[{4, 1}, x]*HPL[{1, 2, 0}, xb])/16 - 
 (65*Pi^2*HPL[{0, 0, 0}, x]*HPL[{1, 2, 0}, xb])/192 - 
 (69*Pi^2*HPL[{1, 0, 0}, x]*HPL[{1, 2, 0}, xb])/32 - 
 (28*Pi^2*HPL[{1, 1, 0}, x]*HPL[{1, 2, 0}, xb])/3 - 
 (677*Pi^2*HPL[{1, 1, 1}, x]*HPL[{1, 2, 0}, xb])/24 + 
 9*HPL[{1, 1, 3}, x]*HPL[{1, 2, 0}, xb] + 
 (13*Pi^4*HPL[{0}, xb]*HPL[{1, 2, 1}, x])/20 + 
 (6*Pi^4*HPL[{1}, xb]*HPL[{1, 2, 1}, x])/5 - 
 (763*Pi^2*HPL[{3}, xb]*HPL[{1, 2, 1}, x])/48 + 
 (87*HPL[{5}, xb]*HPL[{1, 2, 1}, x])/32 - 
 (215*Pi^2*HPL[{1, 2}, xb]*HPL[{1, 2, 1}, x])/6 + 
 (147*HPL[{1, 4}, xb]*HPL[{1, 2, 1}, x])/16 - 
 (1547*Pi^2*HPL[{2, 0}, xb]*HPL[{1, 2, 1}, x])/96 - 
 (937*Pi^2*HPL[{2, 1}, xb]*HPL[{1, 2, 1}, x])/24 + 
 (393*HPL[{2, 3}, xb]*HPL[{1, 2, 1}, x])/32 + 
 (461*HPL[{3, 2}, xb]*HPL[{1, 2, 1}, x])/32 + 
 (83*HPL[{4, 0}, xb]*HPL[{1, 2, 1}, x])/16 + 
 (397*HPL[{4, 1}, xb]*HPL[{1, 2, 1}, x])/32 - 
 (203*Pi^2*HPL[{0, 0, 0}, xb]*HPL[{1, 2, 1}, x])/64 - 
 (1229*Pi^2*HPL[{1, 0, 0}, xb]*HPL[{1, 2, 1}, x])/96 - 
 (97*Pi^2*HPL[{1, 1, 0}, xb]*HPL[{1, 2, 1}, x])/3 - 
 (133*Pi^2*HPL[{1, 1, 1}, xb]*HPL[{1, 2, 1}, x])/2 + 
 (95*HPL[{1, 1, 3}, xb]*HPL[{1, 2, 1}, x])/4 + 
 (13*Pi^4*HPL[{0}, x]*HPL[{1, 2, 1}, xb])/20 + 
 (6*Pi^4*HPL[{1}, x]*HPL[{1, 2, 1}, xb])/5 - 
 (763*Pi^2*HPL[{3}, x]*HPL[{1, 2, 1}, xb])/48 + 
 (87*HPL[{5}, x]*HPL[{1, 2, 1}, xb])/32 - 
 (215*Pi^2*HPL[{1, 2}, x]*HPL[{1, 2, 1}, xb])/6 + 
 (147*HPL[{1, 4}, x]*HPL[{1, 2, 1}, xb])/16 - 
 (1547*Pi^2*HPL[{2, 0}, x]*HPL[{1, 2, 1}, xb])/96 - 
 (937*Pi^2*HPL[{2, 1}, x]*HPL[{1, 2, 1}, xb])/24 + 
 (393*HPL[{2, 3}, x]*HPL[{1, 2, 1}, xb])/32 + 
 (461*HPL[{3, 2}, x]*HPL[{1, 2, 1}, xb])/32 + 
 (83*HPL[{4, 0}, x]*HPL[{1, 2, 1}, xb])/16 + 
 (397*HPL[{4, 1}, x]*HPL[{1, 2, 1}, xb])/32 - 
 (203*Pi^2*HPL[{0, 0, 0}, x]*HPL[{1, 2, 1}, xb])/64 - 
 (1229*Pi^2*HPL[{1, 0, 0}, x]*HPL[{1, 2, 1}, xb])/96 - 
 (97*Pi^2*HPL[{1, 1, 0}, x]*HPL[{1, 2, 1}, xb])/3 - 
 (133*Pi^2*HPL[{1, 1, 1}, x]*HPL[{1, 2, 1}, xb])/2 + 
 (95*HPL[{1, 1, 3}, x]*HPL[{1, 2, 1}, xb])/4 + (3*Pi^4*HPL[{1, 2, 2}, x])/5 - 
 (781*Pi^2*HPL[{2}, xb]*HPL[{1, 2, 2}, x])/48 + 
 (121*HPL[{4}, xb]*HPL[{1, 2, 2}, x])/16 - 
 (967*Pi^2*HPL[{0, 0}, xb]*HPL[{1, 2, 2}, x])/192 - 
 (103*Pi^2*HPL[{1, 0}, xb]*HPL[{1, 2, 2}, x])/8 - 
 (677*Pi^2*HPL[{1, 1}, xb]*HPL[{1, 2, 2}, x])/24 + 
 (113*HPL[{1, 3}, xb]*HPL[{1, 2, 2}, x])/8 + 
 (535*HPL[{2, 2}, xb]*HPL[{1, 2, 2}, x])/32 + 
 (119*HPL[{3, 0}, xb]*HPL[{1, 2, 2}, x])/16 + 
 (589*HPL[{3, 1}, xb]*HPL[{1, 2, 2}, x])/32 + 
 (99*HPL[{1, 1, 2}, xb]*HPL[{1, 2, 2}, x])/4 + 
 (193*HPL[{1, 2, 0}, xb]*HPL[{1, 2, 2}, x])/16 + 
 (229*HPL[{1, 2, 1}, xb]*HPL[{1, 2, 2}, x])/8 + 
 (3*Pi^4*HPL[{1, 2, 2}, xb])/5 - (781*Pi^2*HPL[{2}, x]*HPL[{1, 2, 2}, xb])/
  48 + (121*HPL[{4}, x]*HPL[{1, 2, 2}, xb])/16 - 
 (967*Pi^2*HPL[{0, 0}, x]*HPL[{1, 2, 2}, xb])/192 - 
 (103*Pi^2*HPL[{1, 0}, x]*HPL[{1, 2, 2}, xb])/8 - 
 (677*Pi^2*HPL[{1, 1}, x]*HPL[{1, 2, 2}, xb])/24 + 
 (113*HPL[{1, 3}, x]*HPL[{1, 2, 2}, xb])/8 + 
 (535*HPL[{2, 2}, x]*HPL[{1, 2, 2}, xb])/32 + 
 (119*HPL[{3, 0}, x]*HPL[{1, 2, 2}, xb])/16 + 
 (589*HPL[{3, 1}, x]*HPL[{1, 2, 2}, xb])/32 + 
 (99*HPL[{1, 1, 2}, x]*HPL[{1, 2, 2}, xb])/4 + 
 (193*HPL[{1, 2, 0}, x]*HPL[{1, 2, 2}, xb])/16 + 
 (229*HPL[{1, 2, 1}, x]*HPL[{1, 2, 2}, xb])/8 - 
 (829*Pi^2*HPL[{0}, xb]*HPL[{1, 2, 3}, x])/192 - 
 (28*Pi^2*HPL[{1}, xb]*HPL[{1, 2, 3}, x])/3 + 
 (107*HPL[{3}, xb]*HPL[{1, 2, 3}, x])/16 + 
 (149*HPL[{1, 2}, xb]*HPL[{1, 2, 3}, x])/16 + 
 (159*HPL[{2, 0}, xb]*HPL[{1, 2, 3}, x])/32 + 
 (355*HPL[{2, 1}, xb]*HPL[{1, 2, 3}, x])/32 + 
 (81*HPL[{0, 0, 0}, xb]*HPL[{1, 2, 3}, x])/32 + 
 (31*HPL[{1, 0, 0}, xb]*HPL[{1, 2, 3}, x])/8 + 
 (27*HPL[{1, 1, 0}, xb]*HPL[{1, 2, 3}, x])/4 + 
 (57*HPL[{1, 1, 1}, xb]*HPL[{1, 2, 3}, x])/4 - 
 (829*Pi^2*HPL[{0}, x]*HPL[{1, 2, 3}, xb])/192 - 
 (28*Pi^2*HPL[{1}, x]*HPL[{1, 2, 3}, xb])/3 + 
 (107*HPL[{3}, x]*HPL[{1, 2, 3}, xb])/16 + 
 (149*HPL[{1, 2}, x]*HPL[{1, 2, 3}, xb])/16 + 
 (159*HPL[{2, 0}, x]*HPL[{1, 2, 3}, xb])/32 + 
 (355*HPL[{2, 1}, x]*HPL[{1, 2, 3}, xb])/32 + 
 (81*HPL[{0, 0, 0}, x]*HPL[{1, 2, 3}, xb])/32 + 
 (31*HPL[{1, 0, 0}, x]*HPL[{1, 2, 3}, xb])/8 + 
 (27*HPL[{1, 1, 0}, x]*HPL[{1, 2, 3}, xb])/4 + 
 (57*HPL[{1, 1, 1}, x]*HPL[{1, 2, 3}, xb])/4 - 
 (69*Pi^2*HPL[{1, 2, 4}, x])/32 + (17*HPL[{2}, xb]*HPL[{1, 2, 4}, x])/8 + 
 (33*HPL[{0, 0}, xb]*HPL[{1, 2, 4}, x])/32 + 
 (47*HPL[{1, 0}, xb]*HPL[{1, 2, 4}, x])/32 + 
 (13*HPL[{1, 1}, xb]*HPL[{1, 2, 4}, x])/4 - (69*Pi^2*HPL[{1, 2, 4}, xb])/32 + 
 (17*HPL[{2}, x]*HPL[{1, 2, 4}, xb])/8 + 
 (33*HPL[{0, 0}, x]*HPL[{1, 2, 4}, xb])/32 + 
 (47*HPL[{1, 0}, x]*HPL[{1, 2, 4}, xb])/32 + 
 (13*HPL[{1, 1}, x]*HPL[{1, 2, 4}, xb])/4 + 
 (11*HPL[{1}, xb]*HPL[{1, 2, 5}, x])/32 + (11*HPL[{1}, x]*HPL[{1, 2, 5}, xb])/
  32 + (43*Pi^4*HPL[{1, 3, 0}, x])/180 - 
 (1019*Pi^2*HPL[{2}, xb]*HPL[{1, 3, 0}, x])/192 + 
 (31*HPL[{4}, xb]*HPL[{1, 3, 0}, x])/8 - 
 (65*Pi^2*HPL[{0, 0}, xb]*HPL[{1, 3, 0}, x])/64 - 
 (151*Pi^2*HPL[{1, 0}, xb]*HPL[{1, 3, 0}, x])/48 - 
 (881*Pi^2*HPL[{1, 1}, xb]*HPL[{1, 3, 0}, x])/96 + 
 (97*HPL[{1, 3}, xb]*HPL[{1, 3, 0}, x])/16 + 
 (237*HPL[{2, 2}, xb]*HPL[{1, 3, 0}, x])/32 + 
 (81*HPL[{3, 0}, xb]*HPL[{1, 3, 0}, x])/32 + 
 (73*HPL[{3, 1}, xb]*HPL[{1, 3, 0}, x])/8 + 
 (37*HPL[{1, 1, 2}, xb]*HPL[{1, 3, 0}, x])/4 + 
 (31*HPL[{1, 2, 0}, xb]*HPL[{1, 3, 0}, x])/8 + 
 (47*HPL[{1, 2, 1}, xb]*HPL[{1, 3, 0}, x])/4 + 
 (43*Pi^4*HPL[{1, 3, 0}, xb])/180 - 
 (1019*Pi^2*HPL[{2}, x]*HPL[{1, 3, 0}, xb])/192 + 
 (31*HPL[{4}, x]*HPL[{1, 3, 0}, xb])/8 - 
 (65*Pi^2*HPL[{0, 0}, x]*HPL[{1, 3, 0}, xb])/64 - 
 (151*Pi^2*HPL[{1, 0}, x]*HPL[{1, 3, 0}, xb])/48 - 
 (881*Pi^2*HPL[{1, 1}, x]*HPL[{1, 3, 0}, xb])/96 + 
 (97*HPL[{1, 3}, x]*HPL[{1, 3, 0}, xb])/16 + 
 (237*HPL[{2, 2}, x]*HPL[{1, 3, 0}, xb])/32 + 
 (81*HPL[{3, 0}, x]*HPL[{1, 3, 0}, xb])/32 + 
 (73*HPL[{3, 1}, x]*HPL[{1, 3, 0}, xb])/8 + 
 (37*HPL[{1, 1, 2}, x]*HPL[{1, 3, 0}, xb])/4 + 
 (31*HPL[{1, 2, 0}, x]*HPL[{1, 3, 0}, xb])/8 + 
 (47*HPL[{1, 2, 1}, x]*HPL[{1, 3, 0}, xb])/4 + 
 (673*Pi^4*HPL[{1, 3, 1}, x])/1440 - 
 (1543*Pi^2*HPL[{2}, xb]*HPL[{1, 3, 1}, x])/96 + 
 (309*HPL[{4}, xb]*HPL[{1, 3, 1}, x])/32 - 
 (431*Pi^2*HPL[{0, 0}, xb]*HPL[{1, 3, 1}, x])/64 - 
 (1229*Pi^2*HPL[{1, 0}, xb]*HPL[{1, 3, 1}, x])/96 - 
 (383*Pi^2*HPL[{1, 1}, xb]*HPL[{1, 3, 1}, x])/16 + 
 (129*HPL[{1, 3}, xb]*HPL[{1, 3, 1}, x])/8 + 
 (599*HPL[{2, 2}, xb]*HPL[{1, 3, 1}, x])/32 + 
 (153*HPL[{3, 0}, xb]*HPL[{1, 3, 1}, x])/16 + 
 (653*HPL[{3, 1}, xb]*HPL[{1, 3, 1}, x])/32 + 
 (99*HPL[{1, 1, 2}, xb]*HPL[{1, 3, 1}, x])/4 + 
 (113*HPL[{1, 2, 0}, xb]*HPL[{1, 3, 1}, x])/8 + 
 (57*HPL[{1, 2, 1}, xb]*HPL[{1, 3, 1}, x])/2 + 
 (673*Pi^4*HPL[{1, 3, 1}, xb])/1440 - 
 (1543*Pi^2*HPL[{2}, x]*HPL[{1, 3, 1}, xb])/96 + 
 (309*HPL[{4}, x]*HPL[{1, 3, 1}, xb])/32 - 
 (431*Pi^2*HPL[{0, 0}, x]*HPL[{1, 3, 1}, xb])/64 - 
 (1229*Pi^2*HPL[{1, 0}, x]*HPL[{1, 3, 1}, xb])/96 - 
 (383*Pi^2*HPL[{1, 1}, x]*HPL[{1, 3, 1}, xb])/16 + 
 (129*HPL[{1, 3}, x]*HPL[{1, 3, 1}, xb])/8 + 
 (599*HPL[{2, 2}, x]*HPL[{1, 3, 1}, xb])/32 + 
 (153*HPL[{3, 0}, x]*HPL[{1, 3, 1}, xb])/16 + 
 (653*HPL[{3, 1}, x]*HPL[{1, 3, 1}, xb])/32 + 
 (99*HPL[{1, 1, 2}, x]*HPL[{1, 3, 1}, xb])/4 + 
 (113*HPL[{1, 2, 0}, x]*HPL[{1, 3, 1}, xb])/8 + 
 (57*HPL[{1, 2, 1}, x]*HPL[{1, 3, 1}, xb])/2 - 
 (1019*Pi^2*HPL[{0}, xb]*HPL[{1, 3, 2}, x])/192 - 
 (881*Pi^2*HPL[{1}, xb]*HPL[{1, 3, 2}, x])/96 + 
 (73*HPL[{3}, xb]*HPL[{1, 3, 2}, x])/8 + 
 (47*HPL[{1, 2}, xb]*HPL[{1, 3, 2}, x])/4 + 
 (237*HPL[{2, 0}, xb]*HPL[{1, 3, 2}, x])/32 + 
 (433*HPL[{2, 1}, xb]*HPL[{1, 3, 2}, x])/32 + 
 (31*HPL[{0, 0, 0}, xb]*HPL[{1, 3, 2}, x])/8 + 
 (97*HPL[{1, 0, 0}, xb]*HPL[{1, 3, 2}, x])/16 + 
 (37*HPL[{1, 1, 0}, xb]*HPL[{1, 3, 2}, x])/4 + 
 (61*HPL[{1, 1, 1}, xb]*HPL[{1, 3, 2}, x])/4 - 
 (1019*Pi^2*HPL[{0}, x]*HPL[{1, 3, 2}, xb])/192 - 
 (881*Pi^2*HPL[{1}, x]*HPL[{1, 3, 2}, xb])/96 + 
 (73*HPL[{3}, x]*HPL[{1, 3, 2}, xb])/8 + 
 (47*HPL[{1, 2}, x]*HPL[{1, 3, 2}, xb])/4 + 
 (237*HPL[{2, 0}, x]*HPL[{1, 3, 2}, xb])/32 + 
 (433*HPL[{2, 1}, x]*HPL[{1, 3, 2}, xb])/32 + 
 (31*HPL[{0, 0, 0}, x]*HPL[{1, 3, 2}, xb])/8 + 
 (97*HPL[{1, 0, 0}, x]*HPL[{1, 3, 2}, xb])/16 + 
 (37*HPL[{1, 1, 0}, x]*HPL[{1, 3, 2}, xb])/4 + 
 (61*HPL[{1, 1, 1}, x]*HPL[{1, 3, 2}, xb])/4 - 
 (151*Pi^2*HPL[{1, 3, 3}, x])/48 + (77*HPL[{2}, xb]*HPL[{1, 3, 3}, x])/16 + 
 (81*HPL[{0, 0}, xb]*HPL[{1, 3, 3}, x])/32 + 
 (31*HPL[{1, 0}, xb]*HPL[{1, 3, 3}, x])/8 + 
 (99*HPL[{1, 1}, xb]*HPL[{1, 3, 3}, x])/16 - (151*Pi^2*HPL[{1, 3, 3}, xb])/
  48 + (77*HPL[{2}, x]*HPL[{1, 3, 3}, xb])/16 + 
 (81*HPL[{0, 0}, x]*HPL[{1, 3, 3}, xb])/32 + 
 (31*HPL[{1, 0}, x]*HPL[{1, 3, 3}, xb])/8 + 
 (99*HPL[{1, 1}, x]*HPL[{1, 3, 3}, xb])/16 + 
 (43*HPL[{0}, xb]*HPL[{1, 3, 4}, x])/32 + (83*HPL[{1}, xb]*HPL[{1, 3, 4}, x])/
  32 + (43*HPL[{0}, x]*HPL[{1, 3, 4}, xb])/32 + 
 (83*HPL[{1}, x]*HPL[{1, 3, 4}, xb])/32 + (25*HPL[{1, 3, 5}, x])/32 + 
 (25*HPL[{1, 3, 5}, xb])/32 - (193*Pi^2*HPL[{0}, xb]*HPL[{1, 4, 0}, x])/192 - 
 (69*Pi^2*HPL[{1}, xb]*HPL[{1, 4, 0}, x])/32 + 
 (123*HPL[{3}, xb]*HPL[{1, 4, 0}, x])/32 + 
 (127*HPL[{1, 2}, xb]*HPL[{1, 4, 0}, x])/32 + 
 (45*HPL[{2, 0}, xb]*HPL[{1, 4, 0}, x])/16 + 
 (77*HPL[{2, 1}, xb]*HPL[{1, 4, 0}, x])/16 + 
 (25*HPL[{0, 0, 0}, xb]*HPL[{1, 4, 0}, x])/16 + 
 (71*HPL[{1, 0, 0}, xb]*HPL[{1, 4, 0}, x])/32 + 
 (97*HPL[{1, 1, 0}, xb]*HPL[{1, 4, 0}, x])/32 + 
 (71*HPL[{1, 1, 1}, xb]*HPL[{1, 4, 0}, x])/16 - 
 (193*Pi^2*HPL[{0}, x]*HPL[{1, 4, 0}, xb])/192 - 
 (69*Pi^2*HPL[{1}, x]*HPL[{1, 4, 0}, xb])/32 + 
 (123*HPL[{3}, x]*HPL[{1, 4, 0}, xb])/32 + 
 (127*HPL[{1, 2}, x]*HPL[{1, 4, 0}, xb])/32 + 
 (45*HPL[{2, 0}, x]*HPL[{1, 4, 0}, xb])/16 + 
 (77*HPL[{2, 1}, x]*HPL[{1, 4, 0}, xb])/16 + 
 (25*HPL[{0, 0, 0}, x]*HPL[{1, 4, 0}, xb])/16 + 
 (71*HPL[{1, 0, 0}, x]*HPL[{1, 4, 0}, xb])/32 + 
 (97*HPL[{1, 1, 0}, x]*HPL[{1, 4, 0}, xb])/32 + 
 (71*HPL[{1, 1, 1}, x]*HPL[{1, 4, 0}, xb])/16 - 
 (737*Pi^2*HPL[{0}, xb]*HPL[{1, 4, 1}, x])/192 - 
 (493*Pi^2*HPL[{1}, xb]*HPL[{1, 4, 1}, x])/96 + 
 (281*HPL[{3}, xb]*HPL[{1, 4, 1}, x])/32 + 
 (147*HPL[{1, 2}, xb]*HPL[{1, 4, 1}, x])/16 + 
 (57*HPL[{2, 0}, xb]*HPL[{1, 4, 1}, x])/8 + 
 (347*HPL[{2, 1}, xb]*HPL[{1, 4, 1}, x])/32 + 
 (81*HPL[{0, 0, 0}, xb]*HPL[{1, 4, 1}, x])/16 + 
 (187*HPL[{1, 0, 0}, xb]*HPL[{1, 4, 1}, x])/32 + 
 (113*HPL[{1, 1, 0}, xb]*HPL[{1, 4, 1}, x])/16 + 
 (83*HPL[{1, 1, 1}, xb]*HPL[{1, 4, 1}, x])/8 - 
 (737*Pi^2*HPL[{0}, x]*HPL[{1, 4, 1}, xb])/192 - 
 (493*Pi^2*HPL[{1}, x]*HPL[{1, 4, 1}, xb])/96 + 
 (281*HPL[{3}, x]*HPL[{1, 4, 1}, xb])/32 + 
 (147*HPL[{1, 2}, x]*HPL[{1, 4, 1}, xb])/16 + 
 (57*HPL[{2, 0}, x]*HPL[{1, 4, 1}, xb])/8 + 
 (347*HPL[{2, 1}, x]*HPL[{1, 4, 1}, xb])/32 + 
 (81*HPL[{0, 0, 0}, x]*HPL[{1, 4, 1}, xb])/16 + 
 (187*HPL[{1, 0, 0}, x]*HPL[{1, 4, 1}, xb])/32 + 
 (113*HPL[{1, 1, 0}, x]*HPL[{1, 4, 1}, xb])/16 + 
 (83*HPL[{1, 1, 1}, x]*HPL[{1, 4, 1}, xb])/8 - 
 (69*Pi^2*HPL[{1, 4, 2}, x])/32 + (77*HPL[{2}, xb]*HPL[{1, 4, 2}, x])/16 + 
 (123*HPL[{0, 0}, xb]*HPL[{1, 4, 2}, x])/32 + 
 (127*HPL[{1, 0}, xb]*HPL[{1, 4, 2}, x])/32 + 
 (71*HPL[{1, 1}, xb]*HPL[{1, 4, 2}, x])/16 - (69*Pi^2*HPL[{1, 4, 2}, xb])/
  32 + (77*HPL[{2}, x]*HPL[{1, 4, 2}, xb])/16 + 
 (123*HPL[{0, 0}, x]*HPL[{1, 4, 2}, xb])/32 + 
 (127*HPL[{1, 0}, x]*HPL[{1, 4, 2}, xb])/32 + 
 (71*HPL[{1, 1}, x]*HPL[{1, 4, 2}, xb])/16 + 
 (45*HPL[{0}, xb]*HPL[{1, 4, 3}, x])/16 + (97*HPL[{1}, xb]*HPL[{1, 4, 3}, x])/
  32 + (45*HPL[{0}, x]*HPL[{1, 4, 3}, xb])/16 + 
 (97*HPL[{1}, x]*HPL[{1, 4, 3}, xb])/32 + (71*HPL[{1, 4, 4}, x])/32 + 
 (71*HPL[{1, 4, 4}, xb])/32 - (59*Pi^2*HPL[{1, 5, 0}, x])/192 + 
 (33*HPL[{2}, xb]*HPL[{1, 5, 0}, x])/32 + 
 (35*HPL[{0, 0}, xb]*HPL[{1, 5, 0}, x])/32 + 
 (25*HPL[{1, 0}, xb]*HPL[{1, 5, 0}, x])/32 + 
 (23*HPL[{1, 1}, xb]*HPL[{1, 5, 0}, x])/32 - (59*Pi^2*HPL[{1, 5, 0}, xb])/
  192 + (33*HPL[{2}, x]*HPL[{1, 5, 0}, xb])/32 + 
 (35*HPL[{0, 0}, x]*HPL[{1, 5, 0}, xb])/32 + 
 (25*HPL[{1, 0}, x]*HPL[{1, 5, 0}, xb])/32 + 
 (23*HPL[{1, 1}, x]*HPL[{1, 5, 0}, xb])/32 - (41*Pi^2*HPL[{1, 5, 1}, x])/96 + 
 (57*HPL[{2}, xb]*HPL[{1, 5, 1}, x])/32 + 
 (55*HPL[{0, 0}, xb]*HPL[{1, 5, 1}, x])/32 + 
 (39*HPL[{1, 0}, xb]*HPL[{1, 5, 1}, x])/32 + 
 (21*HPL[{1, 1}, xb]*HPL[{1, 5, 1}, x])/16 - (41*Pi^2*HPL[{1, 5, 1}, xb])/
  96 + (57*HPL[{2}, x]*HPL[{1, 5, 1}, xb])/32 + 
 (55*HPL[{0, 0}, x]*HPL[{1, 5, 1}, xb])/32 + 
 (39*HPL[{1, 0}, x]*HPL[{1, 5, 1}, xb])/32 + 
 (21*HPL[{1, 1}, x]*HPL[{1, 5, 1}, xb])/16 + 
 (33*HPL[{0}, xb]*HPL[{1, 5, 2}, x])/32 + (23*HPL[{1}, xb]*HPL[{1, 5, 2}, x])/
  32 + (33*HPL[{0}, x]*HPL[{1, 5, 2}, xb])/32 + 
 (23*HPL[{1}, x]*HPL[{1, 5, 2}, xb])/32 + (25*HPL[{1, 5, 3}, x])/32 + 
 (25*HPL[{1, 5, 3}, xb])/32 + (67*Pi^4*HPL[{0}, xb]*HPL[{2, 0, 0}, x])/960 + 
 (43*Pi^4*HPL[{1}, xb]*HPL[{2, 0, 0}, x])/180 - 
 (113*Pi^2*HPL[{3}, xb]*HPL[{2, 0, 0}, x])/48 + 
 (61*HPL[{5}, xb]*HPL[{2, 0, 0}, x])/32 - 
 (829*Pi^2*HPL[{1, 2}, xb]*HPL[{2, 0, 0}, x])/192 + 
 (45*HPL[{1, 4}, xb]*HPL[{2, 0, 0}, x])/16 - 
 (131*Pi^2*HPL[{2, 0}, xb]*HPL[{2, 0, 0}, x])/96 - 
 (629*Pi^2*HPL[{2, 1}, xb]*HPL[{2, 0, 0}, x])/96 + 
 (55*HPL[{2, 3}, xb]*HPL[{2, 0, 0}, x])/16 + 
 (149*HPL[{3, 2}, xb]*HPL[{2, 0, 0}, x])/32 + 
 (47*HPL[{4, 0}, xb]*HPL[{2, 0, 0}, x])/32 + 
 6*HPL[{4, 1}, xb]*HPL[{2, 0, 0}, x] - 
 (59*Pi^2*HPL[{1, 0, 0}, xb]*HPL[{2, 0, 0}, x])/192 - 
 (347*Pi^2*HPL[{1, 1, 0}, xb]*HPL[{2, 0, 0}, x])/192 - 
 (829*Pi^2*HPL[{1, 1, 1}, xb]*HPL[{2, 0, 0}, x])/96 + 
 (33*HPL[{1, 1, 3}, xb]*HPL[{2, 0, 0}, x])/8 + 
 (173*HPL[{1, 2, 2}, xb]*HPL[{2, 0, 0}, x])/32 + 
 (43*HPL[{1, 3, 0}, xb]*HPL[{2, 0, 0}, x])/32 + 
 (121*HPL[{1, 3, 1}, xb]*HPL[{2, 0, 0}, x])/16 + 
 (67*Pi^4*HPL[{0}, x]*HPL[{2, 0, 0}, xb])/960 + 
 (43*Pi^4*HPL[{1}, x]*HPL[{2, 0, 0}, xb])/180 - 
 (113*Pi^2*HPL[{3}, x]*HPL[{2, 0, 0}, xb])/48 + 
 (61*HPL[{5}, x]*HPL[{2, 0, 0}, xb])/32 - 
 (829*Pi^2*HPL[{1, 2}, x]*HPL[{2, 0, 0}, xb])/192 + 
 (45*HPL[{1, 4}, x]*HPL[{2, 0, 0}, xb])/16 - 
 (131*Pi^2*HPL[{2, 0}, x]*HPL[{2, 0, 0}, xb])/96 - 
 (629*Pi^2*HPL[{2, 1}, x]*HPL[{2, 0, 0}, xb])/96 + 
 (55*HPL[{2, 3}, x]*HPL[{2, 0, 0}, xb])/16 + 
 (149*HPL[{3, 2}, x]*HPL[{2, 0, 0}, xb])/32 + 
 (47*HPL[{4, 0}, x]*HPL[{2, 0, 0}, xb])/32 + 
 6*HPL[{4, 1}, x]*HPL[{2, 0, 0}, xb] - 
 (59*Pi^2*HPL[{1, 0, 0}, x]*HPL[{2, 0, 0}, xb])/192 - 
 (347*Pi^2*HPL[{1, 1, 0}, x]*HPL[{2, 0, 0}, xb])/192 - 
 (829*Pi^2*HPL[{1, 1, 1}, x]*HPL[{2, 0, 0}, xb])/96 + 
 (33*HPL[{1, 1, 3}, x]*HPL[{2, 0, 0}, xb])/8 + 
 (173*HPL[{1, 2, 2}, x]*HPL[{2, 0, 0}, xb])/32 + 
 (43*HPL[{1, 3, 0}, x]*HPL[{2, 0, 0}, xb])/32 + 
 (121*HPL[{1, 3, 1}, x]*HPL[{2, 0, 0}, xb])/16 + 
 (4*Pi^4*HPL[{0}, xb]*HPL[{2, 1, 0}, x])/15 + 
 (13*Pi^4*HPL[{1}, xb]*HPL[{2, 1, 0}, x])/20 - 
 (43*Pi^2*HPL[{3}, xb]*HPL[{2, 1, 0}, x])/6 + 
 (57*HPL[{5}, xb]*HPL[{2, 1, 0}, x])/32 - 
 (781*Pi^2*HPL[{1, 2}, xb]*HPL[{2, 1, 0}, x])/48 + 
 (77*HPL[{1, 4}, xb]*HPL[{2, 1, 0}, x])/16 - 
 (629*Pi^2*HPL[{2, 0}, xb]*HPL[{2, 1, 0}, x])/96 - 
 (159*Pi^2*HPL[{2, 1}, xb]*HPL[{2, 1, 0}, x])/8 + 
 (203*HPL[{2, 3}, xb]*HPL[{2, 1, 0}, x])/32 + 
 (273*HPL[{3, 2}, xb]*HPL[{2, 1, 0}, x])/32 + 
 (23*HPL[{4, 0}, xb]*HPL[{2, 1, 0}, x])/8 + 
 (69*HPL[{4, 1}, xb]*HPL[{2, 1, 0}, x])/8 - 
 (107*Pi^2*HPL[{0, 0, 0}, xb]*HPL[{2, 1, 0}, x])/192 - 
 (737*Pi^2*HPL[{1, 0, 0}, xb]*HPL[{2, 1, 0}, x])/192 - 
 (307*Pi^2*HPL[{1, 1, 0}, xb]*HPL[{2, 1, 0}, x])/24 - 
 (763*Pi^2*HPL[{1, 1, 1}, xb]*HPL[{2, 1, 0}, x])/24 + 
 (349*HPL[{1, 1, 3}, xb]*HPL[{2, 1, 0}, x])/32 + 
 (453*HPL[{1, 2, 2}, xb]*HPL[{2, 1, 0}, x])/32 + 
 (77*HPL[{1, 3, 0}, xb]*HPL[{2, 1, 0}, x])/16 + 
 (521*HPL[{1, 3, 1}, xb]*HPL[{2, 1, 0}, x])/32 + 
 (4*Pi^4*HPL[{0}, x]*HPL[{2, 1, 0}, xb])/15 + 
 (13*Pi^4*HPL[{1}, x]*HPL[{2, 1, 0}, xb])/20 - 
 (43*Pi^2*HPL[{3}, x]*HPL[{2, 1, 0}, xb])/6 + 
 (57*HPL[{5}, x]*HPL[{2, 1, 0}, xb])/32 - 
 (781*Pi^2*HPL[{1, 2}, x]*HPL[{2, 1, 0}, xb])/48 + 
 (77*HPL[{1, 4}, x]*HPL[{2, 1, 0}, xb])/16 - 
 (629*Pi^2*HPL[{2, 0}, x]*HPL[{2, 1, 0}, xb])/96 - 
 (159*Pi^2*HPL[{2, 1}, x]*HPL[{2, 1, 0}, xb])/8 + 
 (203*HPL[{2, 3}, x]*HPL[{2, 1, 0}, xb])/32 + 
 (273*HPL[{3, 2}, x]*HPL[{2, 1, 0}, xb])/32 + 
 (23*HPL[{4, 0}, x]*HPL[{2, 1, 0}, xb])/8 + 
 (69*HPL[{4, 1}, x]*HPL[{2, 1, 0}, xb])/8 - 
 (107*Pi^2*HPL[{0, 0, 0}, x]*HPL[{2, 1, 0}, xb])/192 - 
 (737*Pi^2*HPL[{1, 0, 0}, x]*HPL[{2, 1, 0}, xb])/192 - 
 (307*Pi^2*HPL[{1, 1, 0}, x]*HPL[{2, 1, 0}, xb])/24 - 
 (763*Pi^2*HPL[{1, 1, 1}, x]*HPL[{2, 1, 0}, xb])/24 + 
 (349*HPL[{1, 1, 3}, x]*HPL[{2, 1, 0}, xb])/32 + 
 (453*HPL[{1, 2, 2}, x]*HPL[{2, 1, 0}, xb])/32 + 
 (77*HPL[{1, 3, 0}, x]*HPL[{2, 1, 0}, xb])/16 + 
 (521*HPL[{1, 3, 1}, x]*HPL[{2, 1, 0}, xb])/32 + 
 (7*Pi^4*HPL[{0}, xb]*HPL[{2, 1, 1}, x])/10 + 
 (6*Pi^4*HPL[{1}, xb]*HPL[{2, 1, 1}, x])/5 - 
 (309*Pi^2*HPL[{3}, xb]*HPL[{2, 1, 1}, x])/16 + 
 (105*HPL[{5}, xb]*HPL[{2, 1, 1}, x])/32 - 
 (937*Pi^2*HPL[{1, 2}, xb]*HPL[{2, 1, 1}, x])/24 + 
 (347*HPL[{1, 4}, xb]*HPL[{2, 1, 1}, x])/32 - 
 (627*Pi^2*HPL[{2, 0}, xb]*HPL[{2, 1, 1}, x])/32 - 
 (128*Pi^2*HPL[{2, 1}, xb]*HPL[{2, 1, 1}, x])/3 + 
 (225*HPL[{2, 3}, xb]*HPL[{2, 1, 1}, x])/16 + 
 (261*HPL[{3, 2}, xb]*HPL[{2, 1, 1}, x])/16 + 
 (95*HPL[{4, 0}, xb]*HPL[{2, 1, 1}, x])/16 + 
 (227*HPL[{4, 1}, xb]*HPL[{2, 1, 1}, x])/16 - 
 (71*Pi^2*HPL[{0, 0, 0}, xb]*HPL[{2, 1, 1}, x])/16 - 
 (1543*Pi^2*HPL[{1, 0, 0}, xb]*HPL[{2, 1, 1}, x])/96 - 
 (107*Pi^2*HPL[{1, 1, 0}, xb]*HPL[{2, 1, 1}, x])/3 - 
 (133*Pi^2*HPL[{1, 1, 1}, xb]*HPL[{2, 1, 1}, x])/2 + 
 (53*HPL[{1, 1, 3}, xb]*HPL[{2, 1, 1}, x])/2 + 
 (251*HPL[{1, 2, 2}, xb]*HPL[{2, 1, 1}, x])/8 + 
 (433*HPL[{1, 3, 0}, xb]*HPL[{2, 1, 1}, x])/32 + 
 (125*HPL[{1, 3, 1}, xb]*HPL[{2, 1, 1}, x])/4 + 
 (7*Pi^4*HPL[{0}, x]*HPL[{2, 1, 1}, xb])/10 + 
 (6*Pi^4*HPL[{1}, x]*HPL[{2, 1, 1}, xb])/5 - 
 (309*Pi^2*HPL[{3}, x]*HPL[{2, 1, 1}, xb])/16 + 
 (105*HPL[{5}, x]*HPL[{2, 1, 1}, xb])/32 - 
 (937*Pi^2*HPL[{1, 2}, x]*HPL[{2, 1, 1}, xb])/24 + 
 (347*HPL[{1, 4}, x]*HPL[{2, 1, 1}, xb])/32 - 
 (627*Pi^2*HPL[{2, 0}, x]*HPL[{2, 1, 1}, xb])/32 - 
 (128*Pi^2*HPL[{2, 1}, x]*HPL[{2, 1, 1}, xb])/3 + 
 (225*HPL[{2, 3}, x]*HPL[{2, 1, 1}, xb])/16 + 
 (261*HPL[{3, 2}, x]*HPL[{2, 1, 1}, xb])/16 + 
 (95*HPL[{4, 0}, x]*HPL[{2, 1, 1}, xb])/16 + 
 (227*HPL[{4, 1}, x]*HPL[{2, 1, 1}, xb])/16 - 
 (71*Pi^2*HPL[{0, 0, 0}, x]*HPL[{2, 1, 1}, xb])/16 - 
 (1543*Pi^2*HPL[{1, 0, 0}, x]*HPL[{2, 1, 1}, xb])/96 - 
 (107*Pi^2*HPL[{1, 1, 0}, x]*HPL[{2, 1, 1}, xb])/3 - 
 (133*Pi^2*HPL[{1, 1, 1}, x]*HPL[{2, 1, 1}, xb])/2 + 
 (53*HPL[{1, 1, 3}, x]*HPL[{2, 1, 1}, xb])/2 + 
 (251*HPL[{1, 2, 2}, x]*HPL[{2, 1, 1}, xb])/8 + 
 (433*HPL[{1, 3, 0}, x]*HPL[{2, 1, 1}, xb])/32 + 
 (125*HPL[{1, 3, 1}, x]*HPL[{2, 1, 1}, xb])/4 + 
 (13*Pi^4*HPL[{2, 1, 2}, x])/20 - (159*Pi^2*HPL[{2}, xb]*HPL[{2, 1, 2}, x])/
  8 + (69*HPL[{4}, xb]*HPL[{2, 1, 2}, x])/8 - 
 (43*Pi^2*HPL[{0, 0}, xb]*HPL[{2, 1, 2}, x])/6 - 
 (781*Pi^2*HPL[{1, 0}, xb]*HPL[{2, 1, 2}, x])/48 - 
 (763*Pi^2*HPL[{1, 1}, xb]*HPL[{2, 1, 2}, x])/24 + 
 (521*HPL[{1, 3}, xb]*HPL[{2, 1, 2}, x])/32 + 
 (153*HPL[{2, 2}, xb]*HPL[{2, 1, 2}, x])/8 + 
 (273*HPL[{3, 0}, xb]*HPL[{2, 1, 2}, x])/32 + 
 (333*HPL[{3, 1}, xb]*HPL[{2, 1, 2}, x])/16 + 
 (225*HPL[{1, 1, 2}, xb]*HPL[{2, 1, 2}, x])/8 + 
 (453*HPL[{1, 2, 0}, xb]*HPL[{2, 1, 2}, x])/32 + 
 32*HPL[{1, 2, 1}, xb]*HPL[{2, 1, 2}, x] + 
 (203*HPL[{2, 0, 0}, xb]*HPL[{2, 1, 2}, x])/32 + 
 (265*HPL[{2, 1, 0}, xb]*HPL[{2, 1, 2}, x])/16 + 
 (141*HPL[{2, 1, 1}, xb]*HPL[{2, 1, 2}, x])/4 + 
 (13*Pi^4*HPL[{2, 1, 2}, xb])/20 - (159*Pi^2*HPL[{2}, x]*HPL[{2, 1, 2}, xb])/
  8 + (69*HPL[{4}, x]*HPL[{2, 1, 2}, xb])/8 - 
 (43*Pi^2*HPL[{0, 0}, x]*HPL[{2, 1, 2}, xb])/6 - 
 (781*Pi^2*HPL[{1, 0}, x]*HPL[{2, 1, 2}, xb])/48 - 
 (763*Pi^2*HPL[{1, 1}, x]*HPL[{2, 1, 2}, xb])/24 + 
 (521*HPL[{1, 3}, x]*HPL[{2, 1, 2}, xb])/32 + 
 (153*HPL[{2, 2}, x]*HPL[{2, 1, 2}, xb])/8 + 
 (273*HPL[{3, 0}, x]*HPL[{2, 1, 2}, xb])/32 + 
 (333*HPL[{3, 1}, x]*HPL[{2, 1, 2}, xb])/16 + 
 (225*HPL[{1, 1, 2}, x]*HPL[{2, 1, 2}, xb])/8 + 
 (453*HPL[{1, 2, 0}, x]*HPL[{2, 1, 2}, xb])/32 + 
 32*HPL[{1, 2, 1}, x]*HPL[{2, 1, 2}, xb] + 
 (203*HPL[{2, 0, 0}, x]*HPL[{2, 1, 2}, xb])/32 + 
 (265*HPL[{2, 1, 0}, x]*HPL[{2, 1, 2}, xb])/16 + 
 (141*HPL[{2, 1, 1}, x]*HPL[{2, 1, 2}, xb])/4 - 
 (629*Pi^2*HPL[{0}, xb]*HPL[{2, 1, 3}, x])/96 - 
 (307*Pi^2*HPL[{1}, xb]*HPL[{2, 1, 3}, x])/24 + 
 (125*HPL[{3}, xb]*HPL[{2, 1, 3}, x])/16 + 
 (369*HPL[{1, 2}, xb]*HPL[{2, 1, 3}, x])/32 + 
 (191*HPL[{2, 0}, xb]*HPL[{2, 1, 3}, x])/32 + 
 (215*HPL[{2, 1}, xb]*HPL[{2, 1, 3}, x])/16 + 
 (23*HPL[{0, 0, 0}, xb]*HPL[{2, 1, 3}, x])/8 + 
 (77*HPL[{1, 0, 0}, xb]*HPL[{2, 1, 3}, x])/16 + 
 (279*HPL[{1, 1, 0}, xb]*HPL[{2, 1, 3}, x])/32 + 
 (71*HPL[{1, 1, 1}, xb]*HPL[{2, 1, 3}, x])/4 - 
 (629*Pi^2*HPL[{0}, x]*HPL[{2, 1, 3}, xb])/96 - 
 (307*Pi^2*HPL[{1}, x]*HPL[{2, 1, 3}, xb])/24 + 
 (125*HPL[{3}, x]*HPL[{2, 1, 3}, xb])/16 + 
 (369*HPL[{1, 2}, x]*HPL[{2, 1, 3}, xb])/32 + 
 (191*HPL[{2, 0}, x]*HPL[{2, 1, 3}, xb])/32 + 
 (215*HPL[{2, 1}, x]*HPL[{2, 1, 3}, xb])/16 + 
 (23*HPL[{0, 0, 0}, x]*HPL[{2, 1, 3}, xb])/8 + 
 (77*HPL[{1, 0, 0}, x]*HPL[{2, 1, 3}, xb])/16 + 
 (279*HPL[{1, 1, 0}, x]*HPL[{2, 1, 3}, xb])/32 + 
 (71*HPL[{1, 1, 1}, x]*HPL[{2, 1, 3}, xb])/4 - 
 (737*Pi^2*HPL[{2, 1, 4}, x])/192 + (45*HPL[{2}, xb]*HPL[{2, 1, 4}, x])/16 + 
 (39*HPL[{0, 0}, xb]*HPL[{2, 1, 4}, x])/32 + 
 (17*HPL[{1, 0}, xb]*HPL[{2, 1, 4}, x])/8 + 
 (151*HPL[{1, 1}, xb]*HPL[{2, 1, 4}, x])/32 - (737*Pi^2*HPL[{2, 1, 4}, xb])/
  192 + (45*HPL[{2}, x]*HPL[{2, 1, 4}, xb])/16 + 
 (39*HPL[{0, 0}, x]*HPL[{2, 1, 4}, xb])/32 + 
 (17*HPL[{1, 0}, x]*HPL[{2, 1, 4}, xb])/8 + 
 (151*HPL[{1, 1}, x]*HPL[{2, 1, 4}, xb])/32 + 
 (21*HPL[{1}, xb]*HPL[{2, 1, 5}, x])/32 + (21*HPL[{1}, x]*HPL[{2, 1, 5}, xb])/
  32 + (149*Pi^4*HPL[{2, 2, 0}, x])/480 - 
 (775*Pi^2*HPL[{2}, xb]*HPL[{2, 2, 0}, x])/96 + 
 (143*HPL[{4}, xb]*HPL[{2, 2, 0}, x])/32 - 
 (97*Pi^2*HPL[{0, 0}, xb]*HPL[{2, 2, 0}, x])/48 - 
 (1019*Pi^2*HPL[{1, 0}, xb]*HPL[{2, 2, 0}, x])/192 - 
 (1205*Pi^2*HPL[{1, 1}, xb]*HPL[{2, 2, 0}, x])/96 + 
 (237*HPL[{1, 3}, xb]*HPL[{2, 2, 0}, x])/32 + 
 (71*HPL[{2, 2}, xb]*HPL[{2, 2, 0}, x])/8 + 
 3*HPL[{3, 0}, xb]*HPL[{2, 2, 0}, x] + 
 (343*HPL[{3, 1}, xb]*HPL[{2, 2, 0}, x])/32 + 
 (373*HPL[{1, 1, 2}, xb]*HPL[{2, 2, 0}, x])/32 + 
 (159*HPL[{1, 2, 0}, xb]*HPL[{2, 2, 0}, x])/32 + 
 (461*HPL[{1, 2, 1}, xb]*HPL[{2, 2, 0}, x])/32 + 
 (51*HPL[{2, 0, 0}, xb]*HPL[{2, 2, 0}, x])/32 + 
 (191*HPL[{2, 1, 0}, xb]*HPL[{2, 2, 0}, x])/32 + 
 (263*HPL[{2, 1, 1}, xb]*HPL[{2, 2, 0}, x])/16 + 
 (149*Pi^4*HPL[{2, 2, 0}, xb])/480 - 
 (775*Pi^2*HPL[{2}, x]*HPL[{2, 2, 0}, xb])/96 + 
 (143*HPL[{4}, x]*HPL[{2, 2, 0}, xb])/32 - 
 (97*Pi^2*HPL[{0, 0}, x]*HPL[{2, 2, 0}, xb])/48 - 
 (1019*Pi^2*HPL[{1, 0}, x]*HPL[{2, 2, 0}, xb])/192 - 
 (1205*Pi^2*HPL[{1, 1}, x]*HPL[{2, 2, 0}, xb])/96 + 
 (237*HPL[{1, 3}, x]*HPL[{2, 2, 0}, xb])/32 + 
 (71*HPL[{2, 2}, x]*HPL[{2, 2, 0}, xb])/8 + 
 3*HPL[{3, 0}, x]*HPL[{2, 2, 0}, xb] + 
 (343*HPL[{3, 1}, x]*HPL[{2, 2, 0}, xb])/32 + 
 (373*HPL[{1, 1, 2}, x]*HPL[{2, 2, 0}, xb])/32 + 
 (159*HPL[{1, 2, 0}, x]*HPL[{2, 2, 0}, xb])/32 + 
 (461*HPL[{1, 2, 1}, x]*HPL[{2, 2, 0}, xb])/32 + 
 (51*HPL[{2, 0, 0}, x]*HPL[{2, 2, 0}, xb])/32 + 
 (191*HPL[{2, 1, 0}, x]*HPL[{2, 2, 0}, xb])/32 + 
 (263*HPL[{2, 1, 1}, x]*HPL[{2, 2, 0}, xb])/16 + 
 (269*Pi^4*HPL[{2, 2, 1}, x])/480 - (627*Pi^2*HPL[{2}, xb]*HPL[{2, 2, 1}, x])/
  32 + (89*HPL[{4}, xb]*HPL[{2, 2, 1}, x])/8 - 
 (299*Pi^2*HPL[{0, 0}, xb]*HPL[{2, 2, 1}, x])/32 - 
 (1547*Pi^2*HPL[{1, 0}, xb]*HPL[{2, 2, 1}, x])/96 - 
 (1313*Pi^2*HPL[{1, 1}, xb]*HPL[{2, 2, 1}, x])/48 + 
 (599*HPL[{1, 3}, xb]*HPL[{2, 2, 1}, x])/32 + 
 (345*HPL[{2, 2}, xb]*HPL[{2, 2, 1}, x])/16 + 
 (355*HPL[{3, 0}, xb]*HPL[{2, 2, 1}, x])/32 + 
 (93*HPL[{3, 1}, xb]*HPL[{2, 2, 1}, x])/4 + 
 (229*HPL[{1, 1, 2}, xb]*HPL[{2, 2, 1}, x])/8 + 
 (535*HPL[{1, 2, 0}, xb]*HPL[{2, 2, 1}, x])/32 + 
 (259*HPL[{1, 2, 1}, xb]*HPL[{2, 2, 1}, x])/8 + 
 (285*HPL[{2, 0, 0}, xb]*HPL[{2, 2, 1}, x])/32 + 
 (153*HPL[{2, 1, 0}, xb]*HPL[{2, 2, 1}, x])/8 + 
 (285*HPL[{2, 1, 1}, xb]*HPL[{2, 2, 1}, x])/8 + 
 (269*Pi^4*HPL[{2, 2, 1}, xb])/480 - 
 (627*Pi^2*HPL[{2}, x]*HPL[{2, 2, 1}, xb])/32 + 
 (89*HPL[{4}, x]*HPL[{2, 2, 1}, xb])/8 - 
 (299*Pi^2*HPL[{0, 0}, x]*HPL[{2, 2, 1}, xb])/32 - 
 (1547*Pi^2*HPL[{1, 0}, x]*HPL[{2, 2, 1}, xb])/96 - 
 (1313*Pi^2*HPL[{1, 1}, x]*HPL[{2, 2, 1}, xb])/48 + 
 (599*HPL[{1, 3}, x]*HPL[{2, 2, 1}, xb])/32 + 
 (345*HPL[{2, 2}, x]*HPL[{2, 2, 1}, xb])/16 + 
 (355*HPL[{3, 0}, x]*HPL[{2, 2, 1}, xb])/32 + 
 (93*HPL[{3, 1}, x]*HPL[{2, 2, 1}, xb])/4 + 
 (229*HPL[{1, 1, 2}, x]*HPL[{2, 2, 1}, xb])/8 + 
 (535*HPL[{1, 2, 0}, x]*HPL[{2, 2, 1}, xb])/32 + 
 (259*HPL[{1, 2, 1}, x]*HPL[{2, 2, 1}, xb])/8 + 
 (285*HPL[{2, 0, 0}, x]*HPL[{2, 2, 1}, xb])/32 + 
 (153*HPL[{2, 1, 0}, x]*HPL[{2, 2, 1}, xb])/8 + 
 (285*HPL[{2, 1, 1}, x]*HPL[{2, 2, 1}, xb])/8 - 
 (775*Pi^2*HPL[{0}, xb]*HPL[{2, 2, 2}, x])/96 - 
 (1205*Pi^2*HPL[{1}, xb]*HPL[{2, 2, 2}, x])/96 + 
 (343*HPL[{3}, xb]*HPL[{2, 2, 2}, x])/32 + 
 (461*HPL[{1, 2}, xb]*HPL[{2, 2, 2}, x])/32 + 
 (71*HPL[{2, 0}, xb]*HPL[{2, 2, 2}, x])/8 + 
 (263*HPL[{2, 1}, xb]*HPL[{2, 2, 2}, x])/16 + 
 (143*HPL[{0, 0, 0}, xb]*HPL[{2, 2, 2}, x])/32 + 
 (237*HPL[{1, 0, 0}, xb]*HPL[{2, 2, 2}, x])/32 + 
 (373*HPL[{1, 1, 0}, xb]*HPL[{2, 2, 2}, x])/32 + 
 (77*HPL[{1, 1, 1}, xb]*HPL[{2, 2, 2}, x])/4 - 
 (775*Pi^2*HPL[{0}, x]*HPL[{2, 2, 2}, xb])/96 - 
 (1205*Pi^2*HPL[{1}, x]*HPL[{2, 2, 2}, xb])/96 + 
 (343*HPL[{3}, x]*HPL[{2, 2, 2}, xb])/32 + 
 (461*HPL[{1, 2}, x]*HPL[{2, 2, 2}, xb])/32 + 
 (71*HPL[{2, 0}, x]*HPL[{2, 2, 2}, xb])/8 + 
 (263*HPL[{2, 1}, x]*HPL[{2, 2, 2}, xb])/16 + 
 (143*HPL[{0, 0, 0}, x]*HPL[{2, 2, 2}, xb])/32 + 
 (237*HPL[{1, 0, 0}, x]*HPL[{2, 2, 2}, xb])/32 + 
 (373*HPL[{1, 1, 0}, x]*HPL[{2, 2, 2}, xb])/32 + 
 (77*HPL[{1, 1, 1}, x]*HPL[{2, 2, 2}, xb])/4 - 
 (1019*Pi^2*HPL[{2, 2, 3}, x])/192 + (191*HPL[{2}, xb]*HPL[{2, 2, 3}, x])/
  32 + 3*HPL[{0, 0}, xb]*HPL[{2, 2, 3}, x] + 
 (159*HPL[{1, 0}, xb]*HPL[{2, 2, 3}, x])/32 + 
 (259*HPL[{1, 1}, xb]*HPL[{2, 2, 3}, x])/32 - (1019*Pi^2*HPL[{2, 2, 3}, xb])/
  192 + (191*HPL[{2}, x]*HPL[{2, 2, 3}, xb])/32 + 
 3*HPL[{0, 0}, x]*HPL[{2, 2, 3}, xb] + 
 (159*HPL[{1, 0}, x]*HPL[{2, 2, 3}, xb])/32 + 
 (259*HPL[{1, 1}, x]*HPL[{2, 2, 3}, xb])/32 + 
 (51*HPL[{0}, xb]*HPL[{2, 2, 4}, x])/32 + (53*HPL[{1}, xb]*HPL[{2, 2, 4}, x])/
  16 + (51*HPL[{0}, x]*HPL[{2, 2, 4}, xb])/32 + 
 (53*HPL[{1}, x]*HPL[{2, 2, 4}, xb])/16 + (33*HPL[{2, 2, 5}, x])/32 + 
 (33*HPL[{2, 2, 5}, xb])/32 - (113*Pi^2*HPL[{0}, xb]*HPL[{2, 3, 0}, x])/48 - 
 (829*Pi^2*HPL[{1}, xb]*HPL[{2, 3, 0}, x])/192 + 
 (149*HPL[{3}, xb]*HPL[{2, 3, 0}, x])/32 + 
 (173*HPL[{1, 2}, xb]*HPL[{2, 3, 0}, x])/32 + 
 (55*HPL[{2, 0}, xb]*HPL[{2, 3, 0}, x])/16 + 
 (203*HPL[{2, 1}, xb]*HPL[{2, 3, 0}, x])/32 + 
 (61*HPL[{0, 0, 0}, xb]*HPL[{2, 3, 0}, x])/32 + 
 (45*HPL[{1, 0, 0}, xb]*HPL[{2, 3, 0}, x])/16 + 
 (33*HPL[{1, 1, 0}, xb]*HPL[{2, 3, 0}, x])/8 + 
 (217*HPL[{1, 1, 1}, xb]*HPL[{2, 3, 0}, x])/32 - 
 (113*Pi^2*HPL[{0}, x]*HPL[{2, 3, 0}, xb])/48 - 
 (829*Pi^2*HPL[{1}, x]*HPL[{2, 3, 0}, xb])/192 + 
 (149*HPL[{3}, x]*HPL[{2, 3, 0}, xb])/32 + 
 (173*HPL[{1, 2}, x]*HPL[{2, 3, 0}, xb])/32 + 
 (55*HPL[{2, 0}, x]*HPL[{2, 3, 0}, xb])/16 + 
 (203*HPL[{2, 1}, x]*HPL[{2, 3, 0}, xb])/32 + 
 (61*HPL[{0, 0, 0}, x]*HPL[{2, 3, 0}, xb])/32 + 
 (45*HPL[{1, 0, 0}, x]*HPL[{2, 3, 0}, xb])/16 + 
 (33*HPL[{1, 1, 0}, x]*HPL[{2, 3, 0}, xb])/8 + 
 (217*HPL[{1, 1, 1}, x]*HPL[{2, 3, 0}, xb])/32 - 
 (629*Pi^2*HPL[{0}, xb]*HPL[{2, 3, 1}, x])/96 - 
 (829*Pi^2*HPL[{1}, xb]*HPL[{2, 3, 1}, x])/96 + 
 (171*HPL[{3}, xb]*HPL[{2, 3, 1}, x])/16 + 
 (393*HPL[{1, 2}, xb]*HPL[{2, 3, 1}, x])/32 + 
 (285*HPL[{2, 0}, xb]*HPL[{2, 3, 1}, x])/32 + 
 (225*HPL[{2, 1}, xb]*HPL[{2, 3, 1}, x])/16 + 
 6*HPL[{0, 0, 0}, xb]*HPL[{2, 3, 1}, x] + 
 (121*HPL[{1, 0, 0}, xb]*HPL[{2, 3, 1}, x])/16 + 
 (317*HPL[{1, 1, 0}, xb]*HPL[{2, 3, 1}, x])/32 + 
 (119*HPL[{1, 1, 1}, xb]*HPL[{2, 3, 1}, x])/8 - 
 (629*Pi^2*HPL[{0}, x]*HPL[{2, 3, 1}, xb])/96 - 
 (829*Pi^2*HPL[{1}, x]*HPL[{2, 3, 1}, xb])/96 + 
 (171*HPL[{3}, x]*HPL[{2, 3, 1}, xb])/16 + 
 (393*HPL[{1, 2}, x]*HPL[{2, 3, 1}, xb])/32 + 
 (285*HPL[{2, 0}, x]*HPL[{2, 3, 1}, xb])/32 + 
 (225*HPL[{2, 1}, x]*HPL[{2, 3, 1}, xb])/16 + 
 6*HPL[{0, 0, 0}, x]*HPL[{2, 3, 1}, xb] + 
 (121*HPL[{1, 0, 0}, x]*HPL[{2, 3, 1}, xb])/16 + 
 (317*HPL[{1, 1, 0}, x]*HPL[{2, 3, 1}, xb])/32 + 
 (119*HPL[{1, 1, 1}, x]*HPL[{2, 3, 1}, xb])/8 - 
 (829*Pi^2*HPL[{2, 3, 2}, x])/192 + (203*HPL[{2}, xb]*HPL[{2, 3, 2}, x])/32 + 
 (149*HPL[{0, 0}, xb]*HPL[{2, 3, 2}, x])/32 + 
 (173*HPL[{1, 0}, xb]*HPL[{2, 3, 2}, x])/32 + 
 (217*HPL[{1, 1}, xb]*HPL[{2, 3, 2}, x])/32 - (829*Pi^2*HPL[{2, 3, 2}, xb])/
  192 + (203*HPL[{2}, x]*HPL[{2, 3, 2}, xb])/32 + 
 (149*HPL[{0, 0}, x]*HPL[{2, 3, 2}, xb])/32 + 
 (173*HPL[{1, 0}, x]*HPL[{2, 3, 2}, xb])/32 + 
 (217*HPL[{1, 1}, x]*HPL[{2, 3, 2}, xb])/32 + 
 (55*HPL[{0}, xb]*HPL[{2, 3, 3}, x])/16 + (33*HPL[{1}, xb]*HPL[{2, 3, 3}, x])/
  8 + (55*HPL[{0}, x]*HPL[{2, 3, 3}, xb])/16 + 
 (33*HPL[{1}, x]*HPL[{2, 3, 3}, xb])/8 + (45*HPL[{2, 3, 4}, x])/16 + 
 (45*HPL[{2, 3, 4}, xb])/16 - (131*Pi^2*HPL[{2, 4, 0}, x])/96 + 
 (51*HPL[{2}, xb]*HPL[{2, 4, 0}, x])/32 + 
 (47*HPL[{0, 0}, xb]*HPL[{2, 4, 0}, x])/32 + 
 (43*HPL[{1, 0}, xb]*HPL[{2, 4, 0}, x])/32 + 
 (13*HPL[{1, 1}, xb]*HPL[{2, 4, 0}, x])/8 - (131*Pi^2*HPL[{2, 4, 0}, xb])/
  96 + (51*HPL[{2}, x]*HPL[{2, 4, 0}, xb])/32 + 
 (47*HPL[{0, 0}, x]*HPL[{2, 4, 0}, xb])/32 + 
 (43*HPL[{1, 0}, x]*HPL[{2, 4, 0}, xb])/32 + 
 (13*HPL[{1, 1}, x]*HPL[{2, 4, 0}, xb])/8 - (347*Pi^2*HPL[{2, 4, 1}, x])/
  192 + (49*HPL[{2}, xb]*HPL[{2, 4, 1}, x])/16 + 
 (79*HPL[{0, 0}, xb]*HPL[{2, 4, 1}, x])/32 + 
 (5*HPL[{1, 0}, xb]*HPL[{2, 4, 1}, x])/2 + 
 (105*HPL[{1, 1}, xb]*HPL[{2, 4, 1}, x])/32 - (347*Pi^2*HPL[{2, 4, 1}, xb])/
  192 + (49*HPL[{2}, x]*HPL[{2, 4, 1}, xb])/16 + 
 (79*HPL[{0, 0}, x]*HPL[{2, 4, 1}, xb])/32 + 
 (5*HPL[{1, 0}, x]*HPL[{2, 4, 1}, xb])/2 + 
 (105*HPL[{1, 1}, x]*HPL[{2, 4, 1}, xb])/32 + 
 (51*HPL[{0}, xb]*HPL[{2, 4, 2}, x])/32 + (13*HPL[{1}, xb]*HPL[{2, 4, 2}, x])/
  8 + (51*HPL[{0}, x]*HPL[{2, 4, 2}, xb])/32 + 
 (13*HPL[{1}, x]*HPL[{2, 4, 2}, xb])/8 + (43*HPL[{2, 4, 3}, x])/32 + 
 (43*HPL[{2, 4, 3}, xb])/32 + (5*HPL[{1}, xb]*HPL[{2, 5, 1}, x])/32 + 
 (5*HPL[{1}, x]*HPL[{2, 5, 1}, xb])/32 + (17*Pi^4*HPL[{3, 0, 0}, x])/128 - 
 (113*Pi^2*HPL[{2}, xb]*HPL[{3, 0, 0}, x])/48 + 
 (31*HPL[{4}, xb]*HPL[{3, 0, 0}, x])/16 - 
 (101*Pi^2*HPL[{0, 0}, xb]*HPL[{3, 0, 0}, x])/192 - 
 (193*Pi^2*HPL[{1, 0}, xb]*HPL[{3, 0, 0}, x])/192 - 
 (533*Pi^2*HPL[{1, 1}, xb]*HPL[{3, 0, 0}, x])/192 + 
 (81*HPL[{1, 3}, xb]*HPL[{3, 0, 0}, x])/32 + 
 3*HPL[{2, 2}, xb]*HPL[{3, 0, 0}, x] + (3*HPL[{3, 0}, xb]*HPL[{3, 0, 0}, x])/
  8 + 4*HPL[{3, 1}, xb]*HPL[{3, 0, 0}, x] + 
 (29*HPL[{1, 1, 2}, xb]*HPL[{3, 0, 0}, x])/8 + 
 (33*HPL[{1, 2, 0}, xb]*HPL[{3, 0, 0}, x])/32 + 
 (19*HPL[{1, 2, 1}, xb]*HPL[{3, 0, 0}, x])/4 + 
 (39*HPL[{2, 1, 0}, xb]*HPL[{3, 0, 0}, x])/32 + 
 (11*HPL[{2, 1, 1}, xb]*HPL[{3, 0, 0}, x])/2 + 
 (17*Pi^4*HPL[{3, 0, 0}, xb])/128 - (113*Pi^2*HPL[{2}, x]*HPL[{3, 0, 0}, xb])/
  48 + (31*HPL[{4}, x]*HPL[{3, 0, 0}, xb])/16 - 
 (101*Pi^2*HPL[{0, 0}, x]*HPL[{3, 0, 0}, xb])/192 - 
 (193*Pi^2*HPL[{1, 0}, x]*HPL[{3, 0, 0}, xb])/192 - 
 (533*Pi^2*HPL[{1, 1}, x]*HPL[{3, 0, 0}, xb])/192 + 
 (81*HPL[{1, 3}, x]*HPL[{3, 0, 0}, xb])/32 + 
 3*HPL[{2, 2}, x]*HPL[{3, 0, 0}, xb] + (3*HPL[{3, 0}, x]*HPL[{3, 0, 0}, xb])/
  8 + 4*HPL[{3, 1}, x]*HPL[{3, 0, 0}, xb] + 
 (29*HPL[{1, 1, 2}, x]*HPL[{3, 0, 0}, xb])/8 + 
 (33*HPL[{1, 2, 0}, x]*HPL[{3, 0, 0}, xb])/32 + 
 (19*HPL[{1, 2, 1}, x]*HPL[{3, 0, 0}, xb])/4 + 
 (39*HPL[{2, 1, 0}, x]*HPL[{3, 0, 0}, xb])/32 + 
 (11*HPL[{2, 1, 1}, x]*HPL[{3, 0, 0}, xb])/2 + 
 (4*Pi^4*HPL[{3, 1, 0}, x])/15 - (299*Pi^2*HPL[{2}, xb]*HPL[{3, 1, 0}, x])/
  32 + (175*HPL[{4}, xb]*HPL[{3, 1, 0}, x])/32 - 
 (637*Pi^2*HPL[{0, 0}, xb]*HPL[{3, 1, 0}, x])/192 - 
 (431*Pi^2*HPL[{1, 0}, xb]*HPL[{3, 1, 0}, x])/64 - 
 (299*Pi^2*HPL[{1, 1}, xb]*HPL[{3, 1, 0}, x])/24 + 
 (73*HPL[{1, 3}, xb]*HPL[{3, 1, 0}, x])/8 + 
 (343*HPL[{2, 2}, xb]*HPL[{3, 1, 0}, x])/32 + 
 4*HPL[{3, 0}, xb]*HPL[{3, 1, 0}, x] + 
 (201*HPL[{3, 1}, xb]*HPL[{3, 1, 0}, x])/16 + 
 (431*HPL[{1, 1, 2}, xb]*HPL[{3, 1, 0}, x])/32 + 
 (107*HPL[{1, 2, 0}, xb]*HPL[{3, 1, 0}, x])/16 + 
 (519*HPL[{1, 2, 1}, xb]*HPL[{3, 1, 0}, x])/32 + 
 (79*HPL[{2, 0, 0}, xb]*HPL[{3, 1, 0}, x])/32 + 
 (125*HPL[{2, 1, 0}, xb]*HPL[{3, 1, 0}, x])/16 + 
 (73*HPL[{2, 1, 1}, xb]*HPL[{3, 1, 0}, x])/4 + 
 (4*Pi^4*HPL[{3, 1, 0}, xb])/15 - (299*Pi^2*HPL[{2}, x]*HPL[{3, 1, 0}, xb])/
  32 + (175*HPL[{4}, x]*HPL[{3, 1, 0}, xb])/32 - 
 (637*Pi^2*HPL[{0, 0}, x]*HPL[{3, 1, 0}, xb])/192 - 
 (431*Pi^2*HPL[{1, 0}, x]*HPL[{3, 1, 0}, xb])/64 - 
 (299*Pi^2*HPL[{1, 1}, x]*HPL[{3, 1, 0}, xb])/24 + 
 (73*HPL[{1, 3}, x]*HPL[{3, 1, 0}, xb])/8 + 
 (343*HPL[{2, 2}, x]*HPL[{3, 1, 0}, xb])/32 + 
 4*HPL[{3, 0}, x]*HPL[{3, 1, 0}, xb] + 
 (201*HPL[{3, 1}, x]*HPL[{3, 1, 0}, xb])/16 + 
 (431*HPL[{1, 1, 2}, x]*HPL[{3, 1, 0}, xb])/32 + 
 (107*HPL[{1, 2, 0}, x]*HPL[{3, 1, 0}, xb])/16 + 
 (519*HPL[{1, 2, 1}, x]*HPL[{3, 1, 0}, xb])/32 + 
 (79*HPL[{2, 0, 0}, x]*HPL[{3, 1, 0}, xb])/32 + 
 (125*HPL[{2, 1, 0}, x]*HPL[{3, 1, 0}, xb])/16 + 
 (73*HPL[{2, 1, 1}, x]*HPL[{3, 1, 0}, xb])/4 + 
 (23*Pi^4*HPL[{3, 1, 1}, x])/60 - (309*Pi^2*HPL[{2}, xb]*HPL[{3, 1, 1}, x])/
  16 + (413*HPL[{4}, xb]*HPL[{3, 1, 1}, x])/32 - 
 (1085*Pi^2*HPL[{0, 0}, xb]*HPL[{3, 1, 1}, x])/96 - 
 (763*Pi^2*HPL[{1, 0}, xb]*HPL[{3, 1, 1}, x])/48 - 
 (281*Pi^2*HPL[{1, 1}, xb]*HPL[{3, 1, 1}, x])/12 + 
 (653*HPL[{1, 3}, xb]*HPL[{3, 1, 1}, x])/32 + 
 (93*HPL[{2, 2}, xb]*HPL[{3, 1, 1}, x])/4 + 
 (103*HPL[{3, 0}, xb]*HPL[{3, 1, 1}, x])/8 + 
 (399*HPL[{3, 1}, xb]*HPL[{3, 1, 1}, x])/16 + 
 (229*HPL[{1, 1, 2}, xb]*HPL[{3, 1, 1}, x])/8 + 
 (589*HPL[{1, 2, 0}, xb]*HPL[{3, 1, 1}, x])/32 + 
 (259*HPL[{1, 2, 1}, xb]*HPL[{3, 1, 1}, x])/8 + 
 (171*HPL[{2, 0, 0}, xb]*HPL[{3, 1, 1}, x])/16 + 
 (333*HPL[{2, 1, 0}, xb]*HPL[{3, 1, 1}, x])/16 + 
 (285*HPL[{2, 1, 1}, xb]*HPL[{3, 1, 1}, x])/8 + 
 (23*Pi^4*HPL[{3, 1, 1}, xb])/60 - (309*Pi^2*HPL[{2}, x]*HPL[{3, 1, 1}, xb])/
  16 + (413*HPL[{4}, x]*HPL[{3, 1, 1}, xb])/32 - 
 (1085*Pi^2*HPL[{0, 0}, x]*HPL[{3, 1, 1}, xb])/96 - 
 (763*Pi^2*HPL[{1, 0}, x]*HPL[{3, 1, 1}, xb])/48 - 
 (281*Pi^2*HPL[{1, 1}, x]*HPL[{3, 1, 1}, xb])/12 + 
 (653*HPL[{1, 3}, x]*HPL[{3, 1, 1}, xb])/32 + 
 (93*HPL[{2, 2}, x]*HPL[{3, 1, 1}, xb])/4 + 
 (103*HPL[{3, 0}, x]*HPL[{3, 1, 1}, xb])/8 + 
 (399*HPL[{3, 1}, x]*HPL[{3, 1, 1}, xb])/16 + 
 (229*HPL[{1, 1, 2}, x]*HPL[{3, 1, 1}, xb])/8 + 
 (589*HPL[{1, 2, 0}, x]*HPL[{3, 1, 1}, xb])/32 + 
 (259*HPL[{1, 2, 1}, x]*HPL[{3, 1, 1}, xb])/8 + 
 (171*HPL[{2, 0, 0}, x]*HPL[{3, 1, 1}, xb])/16 + 
 (333*HPL[{2, 1, 0}, x]*HPL[{3, 1, 1}, xb])/16 + 
 (285*HPL[{2, 1, 1}, x]*HPL[{3, 1, 1}, xb])/8 - 
 (299*Pi^2*HPL[{0}, xb]*HPL[{3, 1, 2}, x])/32 - 
 (299*Pi^2*HPL[{1}, xb]*HPL[{3, 1, 2}, x])/24 + 
 (201*HPL[{3}, xb]*HPL[{3, 1, 2}, x])/16 + 
 (519*HPL[{1, 2}, xb]*HPL[{3, 1, 2}, x])/32 + 
 (343*HPL[{2, 0}, xb]*HPL[{3, 1, 2}, x])/32 + 
 (73*HPL[{2, 1}, xb]*HPL[{3, 1, 2}, x])/4 + 
 (175*HPL[{0, 0, 0}, xb]*HPL[{3, 1, 2}, x])/32 + 
 (73*HPL[{1, 0, 0}, xb]*HPL[{3, 1, 2}, x])/8 + 
 (431*HPL[{1, 1, 0}, xb]*HPL[{3, 1, 2}, x])/32 + 
 (159*HPL[{1, 1, 1}, xb]*HPL[{3, 1, 2}, x])/8 - 
 (299*Pi^2*HPL[{0}, x]*HPL[{3, 1, 2}, xb])/32 - 
 (299*Pi^2*HPL[{1}, x]*HPL[{3, 1, 2}, xb])/24 + 
 (201*HPL[{3}, x]*HPL[{3, 1, 2}, xb])/16 + 
 (519*HPL[{1, 2}, x]*HPL[{3, 1, 2}, xb])/32 + 
 (343*HPL[{2, 0}, x]*HPL[{3, 1, 2}, xb])/32 + 
 (73*HPL[{2, 1}, x]*HPL[{3, 1, 2}, xb])/4 + 
 (175*HPL[{0, 0, 0}, x]*HPL[{3, 1, 2}, xb])/32 + 
 (73*HPL[{1, 0, 0}, x]*HPL[{3, 1, 2}, xb])/8 + 
 (431*HPL[{1, 1, 0}, x]*HPL[{3, 1, 2}, xb])/32 + 
 (159*HPL[{1, 1, 1}, x]*HPL[{3, 1, 2}, xb])/8 - 
 (431*Pi^2*HPL[{3, 1, 3}, x])/64 + (125*HPL[{2}, xb]*HPL[{3, 1, 3}, x])/16 + 
 4*HPL[{0, 0}, xb]*HPL[{3, 1, 3}, x] + 
 (107*HPL[{1, 0}, xb]*HPL[{3, 1, 3}, x])/16 + 
 (319*HPL[{1, 1}, xb]*HPL[{3, 1, 3}, x])/32 - (431*Pi^2*HPL[{3, 1, 3}, xb])/
  64 + (125*HPL[{2}, x]*HPL[{3, 1, 3}, xb])/16 + 
 4*HPL[{0, 0}, x]*HPL[{3, 1, 3}, xb] + 
 (107*HPL[{1, 0}, x]*HPL[{3, 1, 3}, xb])/16 + 
 (319*HPL[{1, 1}, x]*HPL[{3, 1, 3}, xb])/32 + 
 (79*HPL[{0}, xb]*HPL[{3, 1, 4}, x])/32 + 
 (153*HPL[{1}, xb]*HPL[{3, 1, 4}, x])/32 + 
 (79*HPL[{0}, x]*HPL[{3, 1, 4}, xb])/32 + 
 (153*HPL[{1}, x]*HPL[{3, 1, 4}, xb])/32 + (55*HPL[{3, 1, 5}, x])/32 + 
 (55*HPL[{3, 1, 5}, xb])/32 - (7*Pi^2*HPL[{0}, xb]*HPL[{3, 2, 0}, x])/2 - 
 (967*Pi^2*HPL[{1}, xb]*HPL[{3, 2, 0}, x])/192 + 
 (193*HPL[{3}, xb]*HPL[{3, 2, 0}, x])/32 + 
 (119*HPL[{1, 2}, xb]*HPL[{3, 2, 0}, x])/16 + 
 (149*HPL[{2, 0}, xb]*HPL[{3, 2, 0}, x])/32 + 
 (273*HPL[{2, 1}, xb]*HPL[{3, 2, 0}, x])/32 + 
 (71*HPL[{0, 0, 0}, xb]*HPL[{3, 2, 0}, x])/32 + 
 (123*HPL[{1, 0, 0}, xb]*HPL[{3, 2, 0}, x])/32 + 
 (47*HPL[{1, 1, 0}, xb]*HPL[{3, 2, 0}, x])/8 + 
 (287*HPL[{1, 1, 1}, xb]*HPL[{3, 2, 0}, x])/32 - 
 (7*Pi^2*HPL[{0}, x]*HPL[{3, 2, 0}, xb])/2 - 
 (967*Pi^2*HPL[{1}, x]*HPL[{3, 2, 0}, xb])/192 + 
 (193*HPL[{3}, x]*HPL[{3, 2, 0}, xb])/32 + 
 (119*HPL[{1, 2}, x]*HPL[{3, 2, 0}, xb])/16 + 
 (149*HPL[{2, 0}, x]*HPL[{3, 2, 0}, xb])/32 + 
 (273*HPL[{2, 1}, x]*HPL[{3, 2, 0}, xb])/32 + 
 (71*HPL[{0, 0, 0}, x]*HPL[{3, 2, 0}, xb])/32 + 
 (123*HPL[{1, 0, 0}, x]*HPL[{3, 2, 0}, xb])/32 + 
 (47*HPL[{1, 1, 0}, x]*HPL[{3, 2, 0}, xb])/8 + 
 (287*HPL[{1, 1, 1}, x]*HPL[{3, 2, 0}, xb])/32 - 
 (43*Pi^2*HPL[{0}, xb]*HPL[{3, 2, 1}, x])/6 - 
 (203*Pi^2*HPL[{1}, xb]*HPL[{3, 2, 1}, x])/24 + 
 (103*HPL[{3}, xb]*HPL[{3, 2, 1}, x])/8 + 
 (461*HPL[{1, 2}, xb]*HPL[{3, 2, 1}, x])/32 + 
 (355*HPL[{2, 0}, xb]*HPL[{3, 2, 1}, x])/32 + 
 (261*HPL[{2, 1}, xb]*HPL[{3, 2, 1}, x])/16 + 
 (235*HPL[{0, 0, 0}, xb]*HPL[{3, 2, 1}, x])/32 + 
 (153*HPL[{1, 0, 0}, xb]*HPL[{3, 2, 1}, x])/16 + 
 (385*HPL[{1, 1, 0}, xb]*HPL[{3, 2, 1}, x])/32 + 
 16*HPL[{1, 1, 1}, xb]*HPL[{3, 2, 1}, x] - 
 (43*Pi^2*HPL[{0}, x]*HPL[{3, 2, 1}, xb])/6 - 
 (203*Pi^2*HPL[{1}, x]*HPL[{3, 2, 1}, xb])/24 + 
 (103*HPL[{3}, x]*HPL[{3, 2, 1}, xb])/8 + 
 (461*HPL[{1, 2}, x]*HPL[{3, 2, 1}, xb])/32 + 
 (355*HPL[{2, 0}, x]*HPL[{3, 2, 1}, xb])/32 + 
 (261*HPL[{2, 1}, x]*HPL[{3, 2, 1}, xb])/16 + 
 (235*HPL[{0, 0, 0}, x]*HPL[{3, 2, 1}, xb])/32 + 
 (153*HPL[{1, 0, 0}, x]*HPL[{3, 2, 1}, xb])/16 + 
 (385*HPL[{1, 1, 0}, x]*HPL[{3, 2, 1}, xb])/32 + 
 16*HPL[{1, 1, 1}, x]*HPL[{3, 2, 1}, xb] - (967*Pi^2*HPL[{3, 2, 2}, x])/192 + 
 (273*HPL[{2}, xb]*HPL[{3, 2, 2}, x])/32 + 
 (193*HPL[{0, 0}, xb]*HPL[{3, 2, 2}, x])/32 + 
 (119*HPL[{1, 0}, xb]*HPL[{3, 2, 2}, x])/16 + 
 (287*HPL[{1, 1}, xb]*HPL[{3, 2, 2}, x])/32 - (967*Pi^2*HPL[{3, 2, 2}, xb])/
  192 + (273*HPL[{2}, x]*HPL[{3, 2, 2}, xb])/32 + 
 (193*HPL[{0, 0}, x]*HPL[{3, 2, 2}, xb])/32 + 
 (119*HPL[{1, 0}, x]*HPL[{3, 2, 2}, xb])/16 + 
 (287*HPL[{1, 1}, x]*HPL[{3, 2, 2}, xb])/32 + 
 (149*HPL[{0}, xb]*HPL[{3, 2, 3}, x])/32 + 
 (47*HPL[{1}, xb]*HPL[{3, 2, 3}, x])/8 + (149*HPL[{0}, x]*HPL[{3, 2, 3}, xb])/
  32 + (47*HPL[{1}, x]*HPL[{3, 2, 3}, xb])/8 + (123*HPL[{3, 2, 4}, x])/32 + 
 (123*HPL[{3, 2, 4}, xb])/32 - (113*Pi^2*HPL[{3, 3, 0}, x])/48 + 
 3*HPL[{2}, xb]*HPL[{3, 3, 0}, x] + (31*HPL[{0, 0}, xb]*HPL[{3, 3, 0}, x])/
  16 + (81*HPL[{1, 0}, xb]*HPL[{3, 3, 0}, x])/32 + 
 (29*HPL[{1, 1}, xb]*HPL[{3, 3, 0}, x])/8 - (113*Pi^2*HPL[{3, 3, 0}, xb])/
  48 + 3*HPL[{2}, x]*HPL[{3, 3, 0}, xb] + 
 (31*HPL[{0, 0}, x]*HPL[{3, 3, 0}, xb])/16 + 
 (81*HPL[{1, 0}, x]*HPL[{3, 3, 0}, xb])/32 + 
 (29*HPL[{1, 1}, x]*HPL[{3, 3, 0}, xb])/8 - (533*Pi^2*HPL[{3, 3, 1}, x])/
  192 + (11*HPL[{2}, xb]*HPL[{3, 3, 1}, x])/2 + 
 4*HPL[{0, 0}, xb]*HPL[{3, 3, 1}, x] + (19*HPL[{1, 0}, xb]*HPL[{3, 3, 1}, x])/
  4 + (189*HPL[{1, 1}, xb]*HPL[{3, 3, 1}, x])/32 - 
 (533*Pi^2*HPL[{3, 3, 1}, xb])/192 + (11*HPL[{2}, x]*HPL[{3, 3, 1}, xb])/2 + 
 4*HPL[{0, 0}, x]*HPL[{3, 3, 1}, xb] + (19*HPL[{1, 0}, x]*HPL[{3, 3, 1}, xb])/
  4 + (189*HPL[{1, 1}, x]*HPL[{3, 3, 1}, xb])/32 + 
 3*HPL[{0}, xb]*HPL[{3, 3, 2}, x] + (29*HPL[{1}, xb]*HPL[{3, 3, 2}, x])/8 + 
 3*HPL[{0}, x]*HPL[{3, 3, 2}, xb] + (29*HPL[{1}, x]*HPL[{3, 3, 2}, xb])/8 + 
 (81*HPL[{3, 3, 3}, x])/32 + (81*HPL[{3, 3, 3}, xb])/32 + 
 (3*HPL[{0}, xb]*HPL[{3, 4, 0}, x])/8 + (33*HPL[{1}, xb]*HPL[{3, 4, 0}, x])/
  32 + (3*HPL[{0}, x]*HPL[{3, 4, 0}, xb])/8 + 
 (33*HPL[{1}, x]*HPL[{3, 4, 0}, xb])/32 + (39*HPL[{0}, xb]*HPL[{3, 4, 1}, x])/
  32 + (63*HPL[{1}, xb]*HPL[{3, 4, 1}, x])/32 + 
 (39*HPL[{0}, x]*HPL[{3, 4, 1}, xb])/32 + (63*HPL[{1}, x]*HPL[{3, 4, 1}, xb])/
  32 + (33*HPL[{3, 4, 2}, x])/32 + (33*HPL[{3, 4, 2}, xb])/32 + 
 (15*HPL[{3, 5, 1}, x])/32 + (15*HPL[{3, 5, 1}, xb])/32 - 
 (23*Pi^2*HPL[{0}, xb]*HPL[{4, 0, 0}, x])/24 - 
 (65*Pi^2*HPL[{1}, xb]*HPL[{4, 0, 0}, x])/64 + 
 (31*HPL[{3}, xb]*HPL[{4, 0, 0}, x])/16 + 
 (81*HPL[{1, 2}, xb]*HPL[{4, 0, 0}, x])/32 + 
 (47*HPL[{2, 0}, xb]*HPL[{4, 0, 0}, x])/32 + 
 (23*HPL[{2, 1}, xb]*HPL[{4, 0, 0}, x])/8 + 
 (35*HPL[{1, 0, 0}, xb]*HPL[{4, 0, 0}, x])/32 + 
 (31*HPL[{1, 1, 0}, xb]*HPL[{4, 0, 0}, x])/16 + 
 (91*HPL[{1, 1, 1}, xb]*HPL[{4, 0, 0}, x])/32 - 
 (23*Pi^2*HPL[{0}, x]*HPL[{4, 0, 0}, xb])/24 - 
 (65*Pi^2*HPL[{1}, x]*HPL[{4, 0, 0}, xb])/64 + 
 (31*HPL[{3}, x]*HPL[{4, 0, 0}, xb])/16 + 
 (81*HPL[{1, 2}, x]*HPL[{4, 0, 0}, xb])/32 + 
 (47*HPL[{2, 0}, x]*HPL[{4, 0, 0}, xb])/32 + 
 (23*HPL[{2, 1}, x]*HPL[{4, 0, 0}, xb])/8 + 
 (35*HPL[{1, 0, 0}, x]*HPL[{4, 0, 0}, xb])/32 + 
 (31*HPL[{1, 1, 0}, x]*HPL[{4, 0, 0}, xb])/16 + 
 (91*HPL[{1, 1, 1}, x]*HPL[{4, 0, 0}, xb])/32 - 
 (637*Pi^2*HPL[{0}, xb]*HPL[{4, 1, 0}, x])/192 - 
 (203*Pi^2*HPL[{1}, xb]*HPL[{4, 1, 0}, x])/64 + 
 (235*HPL[{3}, xb]*HPL[{4, 1, 0}, x])/32 + 
 (121*HPL[{1, 2}, xb]*HPL[{4, 1, 0}, x])/16 + 
 6*HPL[{2, 0}, xb]*HPL[{4, 1, 0}, x] + (69*HPL[{2, 1}, xb]*HPL[{4, 1, 0}, x])/
  8 + (115*HPL[{0, 0, 0}, xb]*HPL[{4, 1, 0}, x])/32 + 
 (81*HPL[{1, 0, 0}, xb]*HPL[{4, 1, 0}, x])/16 + 
 (195*HPL[{1, 1, 0}, xb]*HPL[{4, 1, 0}, x])/32 + 
 (239*HPL[{1, 1, 1}, xb]*HPL[{4, 1, 0}, x])/32 - 
 (637*Pi^2*HPL[{0}, x]*HPL[{4, 1, 0}, xb])/192 - 
 (203*Pi^2*HPL[{1}, x]*HPL[{4, 1, 0}, xb])/64 + 
 (235*HPL[{3}, x]*HPL[{4, 1, 0}, xb])/32 + 
 (121*HPL[{1, 2}, x]*HPL[{4, 1, 0}, xb])/16 + 
 6*HPL[{2, 0}, x]*HPL[{4, 1, 0}, xb] + (69*HPL[{2, 1}, x]*HPL[{4, 1, 0}, xb])/
  8 + (115*HPL[{0, 0, 0}, x]*HPL[{4, 1, 0}, xb])/32 + 
 (81*HPL[{1, 0, 0}, x]*HPL[{4, 1, 0}, xb])/16 + 
 (195*HPL[{1, 1, 0}, x]*HPL[{4, 1, 0}, xb])/32 + 
 (239*HPL[{1, 1, 1}, x]*HPL[{4, 1, 0}, xb])/32 - 
 (71*Pi^2*HPL[{0}, xb]*HPL[{4, 1, 1}, x])/16 - 
 (197*Pi^2*HPL[{1}, xb]*HPL[{4, 1, 1}, x])/48 + 
 (413*HPL[{3}, xb]*HPL[{4, 1, 1}, x])/32 + 
 (397*HPL[{1, 2}, xb]*HPL[{4, 1, 1}, x])/32 + 
 (89*HPL[{2, 0}, xb]*HPL[{4, 1, 1}, x])/8 + 
 (227*HPL[{2, 1}, xb]*HPL[{4, 1, 1}, x])/16 + 
 (139*HPL[{0, 0, 0}, xb]*HPL[{4, 1, 1}, x])/16 + 
 (309*HPL[{1, 0, 0}, xb]*HPL[{4, 1, 1}, x])/32 + 
 (325*HPL[{1, 1, 0}, xb]*HPL[{4, 1, 1}, x])/32 + 
 (47*HPL[{1, 1, 1}, xb]*HPL[{4, 1, 1}, x])/4 - 
 (71*Pi^2*HPL[{0}, x]*HPL[{4, 1, 1}, xb])/16 - 
 (197*Pi^2*HPL[{1}, x]*HPL[{4, 1, 1}, xb])/48 + 
 (413*HPL[{3}, x]*HPL[{4, 1, 1}, xb])/32 + 
 (397*HPL[{1, 2}, x]*HPL[{4, 1, 1}, xb])/32 + 
 (89*HPL[{2, 0}, x]*HPL[{4, 1, 1}, xb])/8 + 
 (227*HPL[{2, 1}, x]*HPL[{4, 1, 1}, xb])/16 + 
 (139*HPL[{0, 0, 0}, x]*HPL[{4, 1, 1}, xb])/16 + 
 (309*HPL[{1, 0, 0}, x]*HPL[{4, 1, 1}, xb])/32 + 
 (325*HPL[{1, 1, 0}, x]*HPL[{4, 1, 1}, xb])/32 + 
 (47*HPL[{1, 1, 1}, x]*HPL[{4, 1, 1}, xb])/4 - 
 (203*Pi^2*HPL[{4, 1, 2}, x])/64 + (69*HPL[{2}, xb]*HPL[{4, 1, 2}, x])/8 + 
 (235*HPL[{0, 0}, xb]*HPL[{4, 1, 2}, x])/32 + 
 (121*HPL[{1, 0}, xb]*HPL[{4, 1, 2}, x])/16 + 
 (239*HPL[{1, 1}, xb]*HPL[{4, 1, 2}, x])/32 - (203*Pi^2*HPL[{4, 1, 2}, xb])/
  64 + (69*HPL[{2}, x]*HPL[{4, 1, 2}, xb])/8 + 
 (235*HPL[{0, 0}, x]*HPL[{4, 1, 2}, xb])/32 + 
 (121*HPL[{1, 0}, x]*HPL[{4, 1, 2}, xb])/16 + 
 (239*HPL[{1, 1}, x]*HPL[{4, 1, 2}, xb])/32 + 
 6*HPL[{0}, xb]*HPL[{4, 1, 3}, x] + (195*HPL[{1}, xb]*HPL[{4, 1, 3}, x])/32 + 
 6*HPL[{0}, x]*HPL[{4, 1, 3}, xb] + (195*HPL[{1}, x]*HPL[{4, 1, 3}, xb])/32 + 
 (81*HPL[{4, 1, 4}, x])/16 + (81*HPL[{4, 1, 4}, xb])/16 - 
 (97*Pi^2*HPL[{4, 2, 0}, x])/48 + (143*HPL[{2}, xb]*HPL[{4, 2, 0}, x])/32 + 
 (109*HPL[{0, 0}, xb]*HPL[{4, 2, 0}, x])/32 + 
 (31*HPL[{1, 0}, xb]*HPL[{4, 2, 0}, x])/8 + 
 (33*HPL[{1, 1}, xb]*HPL[{4, 2, 0}, x])/8 - (97*Pi^2*HPL[{4, 2, 0}, xb])/48 + 
 (143*HPL[{2}, x]*HPL[{4, 2, 0}, xb])/32 + 
 (109*HPL[{0, 0}, x]*HPL[{4, 2, 0}, xb])/32 + 
 (31*HPL[{1, 0}, x]*HPL[{4, 2, 0}, xb])/8 + 
 (33*HPL[{1, 1}, x]*HPL[{4, 2, 0}, xb])/8 - (121*Pi^2*HPL[{4, 2, 1}, x])/64 + 
 (95*HPL[{2}, xb]*HPL[{4, 2, 1}, x])/16 + 
 (175*HPL[{0, 0}, xb]*HPL[{4, 2, 1}, x])/32 + 
 (83*HPL[{1, 0}, xb]*HPL[{4, 2, 1}, x])/16 + 
 (155*HPL[{1, 1}, xb]*HPL[{4, 2, 1}, x])/32 - (121*Pi^2*HPL[{4, 2, 1}, xb])/
  64 + (95*HPL[{2}, x]*HPL[{4, 2, 1}, xb])/16 + 
 (175*HPL[{0, 0}, x]*HPL[{4, 2, 1}, xb])/32 + 
 (83*HPL[{1, 0}, x]*HPL[{4, 2, 1}, xb])/16 + 
 (155*HPL[{1, 1}, x]*HPL[{4, 2, 1}, xb])/32 + 
 (143*HPL[{0}, xb]*HPL[{4, 2, 2}, x])/32 + 
 (33*HPL[{1}, xb]*HPL[{4, 2, 2}, x])/8 + (143*HPL[{0}, x]*HPL[{4, 2, 2}, xb])/
  32 + (33*HPL[{1}, x]*HPL[{4, 2, 2}, xb])/8 + (31*HPL[{4, 2, 3}, x])/8 + 
 (31*HPL[{4, 2, 3}, xb])/8 + (31*HPL[{0}, xb]*HPL[{4, 3, 0}, x])/16 + 
 (81*HPL[{1}, xb]*HPL[{4, 3, 0}, x])/32 + (31*HPL[{0}, x]*HPL[{4, 3, 0}, xb])/
  16 + (81*HPL[{1}, x]*HPL[{4, 3, 0}, xb])/32 + 
 (23*HPL[{0}, xb]*HPL[{4, 3, 1}, x])/8 + (91*HPL[{1}, xb]*HPL[{4, 3, 1}, x])/
  32 + (23*HPL[{0}, x]*HPL[{4, 3, 1}, xb])/8 + 
 (91*HPL[{1}, x]*HPL[{4, 3, 1}, xb])/32 + (81*HPL[{4, 3, 2}, x])/32 + 
 (81*HPL[{4, 3, 2}, xb])/32 + (47*HPL[{4, 4, 0}, x])/32 + 
 (47*HPL[{4, 4, 0}, xb])/32 + (31*HPL[{4, 4, 1}, x])/16 + 
 (31*HPL[{4, 4, 1}, xb])/16 - (101*Pi^2*HPL[{5, 0, 0}, x])/192 + 
 (61*HPL[{2}, xb]*HPL[{5, 0, 0}, x])/32 + 
 (35*HPL[{0, 0}, xb]*HPL[{5, 0, 0}, x])/16 + 
 (25*HPL[{1, 0}, xb]*HPL[{5, 0, 0}, x])/16 + 
 (41*HPL[{1, 1}, xb]*HPL[{5, 0, 0}, x])/32 - (101*Pi^2*HPL[{5, 0, 0}, xb])/
  192 + (61*HPL[{2}, x]*HPL[{5, 0, 0}, xb])/32 + 
 (35*HPL[{0, 0}, x]*HPL[{5, 0, 0}, xb])/16 + 
 (25*HPL[{1, 0}, x]*HPL[{5, 0, 0}, xb])/16 + 
 (41*HPL[{1, 1}, x]*HPL[{5, 0, 0}, xb])/32 - (107*Pi^2*HPL[{5, 1, 0}, x])/
  192 + (97*HPL[{2}, xb]*HPL[{5, 1, 0}, x])/32 + 
 (115*HPL[{0, 0}, xb]*HPL[{5, 1, 0}, x])/32 + 
 (81*HPL[{1, 0}, xb]*HPL[{5, 1, 0}, x])/32 + 
 (63*HPL[{1, 1}, xb]*HPL[{5, 1, 0}, x])/32 - (107*Pi^2*HPL[{5, 1, 0}, xb])/
  192 + (97*HPL[{2}, x]*HPL[{5, 1, 0}, xb])/32 + 
 (115*HPL[{0, 0}, x]*HPL[{5, 1, 0}, xb])/32 + 
 (81*HPL[{1, 0}, x]*HPL[{5, 1, 0}, xb])/32 + 
 (63*HPL[{1, 1}, x]*HPL[{5, 1, 0}, xb])/32 - (71*Pi^2*HPL[{5, 1, 1}, x])/
  192 + (105*HPL[{2}, xb]*HPL[{5, 1, 1}, x])/32 + 
 (127*HPL[{0, 0}, xb]*HPL[{5, 1, 1}, x])/32 + 
 (87*HPL[{1, 0}, xb]*HPL[{5, 1, 1}, x])/32 + 
 (65*HPL[{1, 1}, xb]*HPL[{5, 1, 1}, x])/32 - (71*Pi^2*HPL[{5, 1, 1}, xb])/
  192 + (105*HPL[{2}, x]*HPL[{5, 1, 1}, xb])/32 + 
 (127*HPL[{0, 0}, x]*HPL[{5, 1, 1}, xb])/32 + 
 (87*HPL[{1, 0}, x]*HPL[{5, 1, 1}, xb])/32 + 
 (65*HPL[{1, 1}, x]*HPL[{5, 1, 1}, xb])/32 + 
 (97*HPL[{0}, xb]*HPL[{5, 1, 2}, x])/32 + (63*HPL[{1}, xb]*HPL[{5, 1, 2}, x])/
  32 + (97*HPL[{0}, x]*HPL[{5, 1, 2}, xb])/32 + 
 (63*HPL[{1}, x]*HPL[{5, 1, 2}, xb])/32 + (81*HPL[{5, 1, 3}, x])/32 + 
 (81*HPL[{5, 1, 3}, xb])/32 + (71*HPL[{0}, xb]*HPL[{5, 2, 0}, x])/32 + 
 (49*HPL[{1}, xb]*HPL[{5, 2, 0}, x])/32 + (71*HPL[{0}, x]*HPL[{5, 2, 0}, xb])/
  32 + (49*HPL[{1}, x]*HPL[{5, 2, 0}, xb])/32 + 
 (57*HPL[{0}, xb]*HPL[{5, 2, 1}, x])/32 + (35*HPL[{1}, xb]*HPL[{5, 2, 1}, x])/
  32 + (57*HPL[{0}, x]*HPL[{5, 2, 1}, xb])/32 + 
 (35*HPL[{1}, x]*HPL[{5, 2, 1}, xb])/32 + (49*HPL[{5, 2, 2}, x])/32 + 
 (49*HPL[{5, 2, 2}, xb])/32 + (61*HPL[{5, 3, 0}, x])/32 + 
 (61*HPL[{5, 3, 0}, xb])/32 + (41*HPL[{5, 3, 1}, x])/32 + 
 (41*HPL[{5, 3, 1}, xb])/32 + (223*Pi^4*HPL[{1}, xb]*HPL[{0, 0, 0, 0}, x])/
  11520 - (101*Pi^2*HPL[{3}, xb]*HPL[{0, 0, 0, 0}, x])/192 + 
 (35*HPL[{5}, xb]*HPL[{0, 0, 0, 0}, x])/16 - 
 (65*Pi^2*HPL[{1, 2}, xb]*HPL[{0, 0, 0, 0}, x])/192 + 
 (25*HPL[{1, 4}, xb]*HPL[{0, 0, 0, 0}, x])/16 - 
 (107*Pi^2*HPL[{2, 1}, xb]*HPL[{0, 0, 0, 0}, x])/192 + 
 (61*HPL[{2, 3}, xb]*HPL[{0, 0, 0, 0}, x])/32 + 
 (71*HPL[{3, 2}, xb]*HPL[{0, 0, 0, 0}, x])/32 + 
 (115*HPL[{4, 1}, xb]*HPL[{0, 0, 0, 0}, x])/32 - 
 (71*Pi^2*HPL[{1, 1, 1}, xb]*HPL[{0, 0, 0, 0}, x])/192 + 
 (41*HPL[{1, 1, 3}, xb]*HPL[{0, 0, 0, 0}, x])/32 + 
 (49*HPL[{1, 2, 2}, xb]*HPL[{0, 0, 0, 0}, x])/32 + 
 (81*HPL[{1, 3, 1}, xb]*HPL[{0, 0, 0, 0}, x])/32 + 
 (57*HPL[{2, 1, 2}, xb]*HPL[{0, 0, 0, 0}, x])/32 + 
 (97*HPL[{2, 2, 1}, xb]*HPL[{0, 0, 0, 0}, x])/32 + 
 (127*HPL[{3, 1, 1}, xb]*HPL[{0, 0, 0, 0}, x])/32 + 
 (223*Pi^4*HPL[{1}, x]*HPL[{0, 0, 0, 0}, xb])/11520 - 
 (101*Pi^2*HPL[{3}, x]*HPL[{0, 0, 0, 0}, xb])/192 + 
 (35*HPL[{5}, x]*HPL[{0, 0, 0, 0}, xb])/16 - 
 (65*Pi^2*HPL[{1, 2}, x]*HPL[{0, 0, 0, 0}, xb])/192 + 
 (25*HPL[{1, 4}, x]*HPL[{0, 0, 0, 0}, xb])/16 - 
 (107*Pi^2*HPL[{2, 1}, x]*HPL[{0, 0, 0, 0}, xb])/192 + 
 (61*HPL[{2, 3}, x]*HPL[{0, 0, 0, 0}, xb])/32 + 
 (71*HPL[{3, 2}, x]*HPL[{0, 0, 0, 0}, xb])/32 + 
 (115*HPL[{4, 1}, x]*HPL[{0, 0, 0, 0}, xb])/32 - 
 (71*Pi^2*HPL[{1, 1, 1}, x]*HPL[{0, 0, 0, 0}, xb])/192 + 
 (41*HPL[{1, 1, 3}, x]*HPL[{0, 0, 0, 0}, xb])/32 + 
 (49*HPL[{1, 2, 2}, x]*HPL[{0, 0, 0, 0}, xb])/32 + 
 (81*HPL[{1, 3, 1}, x]*HPL[{0, 0, 0, 0}, xb])/32 + 
 (57*HPL[{2, 1, 2}, x]*HPL[{0, 0, 0, 0}, xb])/32 + 
 (97*HPL[{2, 2, 1}, x]*HPL[{0, 0, 0, 0}, xb])/32 + 
 (127*HPL[{3, 1, 1}, x]*HPL[{0, 0, 0, 0}, xb])/32 + 
 (223*Pi^4*HPL[{0}, xb]*HPL[{1, 0, 0, 0}, x])/11520 + 
 (241*Pi^4*HPL[{1}, xb]*HPL[{1, 0, 0, 0}, x])/1440 - 
 (193*Pi^2*HPL[{3}, xb]*HPL[{1, 0, 0, 0}, x])/192 + 
 (25*HPL[{5}, xb]*HPL[{1, 0, 0, 0}, x])/16 - 
 (69*Pi^2*HPL[{1, 2}, xb]*HPL[{1, 0, 0, 0}, x])/32 + 
 (71*HPL[{1, 4}, xb]*HPL[{1, 0, 0, 0}, x])/32 - 
 (59*Pi^2*HPL[{2, 0}, xb]*HPL[{1, 0, 0, 0}, x])/192 - 
 (737*Pi^2*HPL[{2, 1}, xb]*HPL[{1, 0, 0, 0}, x])/192 + 
 (45*HPL[{2, 3}, xb]*HPL[{1, 0, 0, 0}, x])/16 + 
 (123*HPL[{3, 2}, xb]*HPL[{1, 0, 0, 0}, x])/32 + 
 (35*HPL[{4, 0}, xb]*HPL[{1, 0, 0, 0}, x])/32 + 
 (81*HPL[{4, 1}, xb]*HPL[{1, 0, 0, 0}, x])/16 - 
 (41*Pi^2*HPL[{1, 1, 0}, xb]*HPL[{1, 0, 0, 0}, x])/96 - 
 (493*Pi^2*HPL[{1, 1, 1}, xb]*HPL[{1, 0, 0, 0}, x])/96 + 
 (97*HPL[{1, 1, 3}, xb]*HPL[{1, 0, 0, 0}, x])/32 + 
 (127*HPL[{1, 2, 2}, xb]*HPL[{1, 0, 0, 0}, x])/32 + 
 (25*HPL[{1, 3, 0}, xb]*HPL[{1, 0, 0, 0}, x])/32 + 
 (187*HPL[{1, 3, 1}, xb]*HPL[{1, 0, 0, 0}, x])/32 + 
 (77*HPL[{2, 1, 2}, xb]*HPL[{1, 0, 0, 0}, x])/16 + 
 (33*HPL[{2, 2, 0}, xb]*HPL[{1, 0, 0, 0}, x])/32 + 
 (57*HPL[{2, 2, 1}, xb]*HPL[{1, 0, 0, 0}, x])/8 + 
 (55*HPL[{3, 1, 0}, xb]*HPL[{1, 0, 0, 0}, x])/32 + 
 (281*HPL[{3, 1, 1}, xb]*HPL[{1, 0, 0, 0}, x])/32 + 
 (223*Pi^4*HPL[{0}, x]*HPL[{1, 0, 0, 0}, xb])/11520 + 
 (241*Pi^4*HPL[{1}, x]*HPL[{1, 0, 0, 0}, xb])/1440 - 
 (193*Pi^2*HPL[{3}, x]*HPL[{1, 0, 0, 0}, xb])/192 + 
 (25*HPL[{5}, x]*HPL[{1, 0, 0, 0}, xb])/16 - 
 (69*Pi^2*HPL[{1, 2}, x]*HPL[{1, 0, 0, 0}, xb])/32 + 
 (71*HPL[{1, 4}, x]*HPL[{1, 0, 0, 0}, xb])/32 - 
 (59*Pi^2*HPL[{2, 0}, x]*HPL[{1, 0, 0, 0}, xb])/192 - 
 (737*Pi^2*HPL[{2, 1}, x]*HPL[{1, 0, 0, 0}, xb])/192 + 
 (45*HPL[{2, 3}, x]*HPL[{1, 0, 0, 0}, xb])/16 + 
 (123*HPL[{3, 2}, x]*HPL[{1, 0, 0, 0}, xb])/32 + 
 (35*HPL[{4, 0}, x]*HPL[{1, 0, 0, 0}, xb])/32 + 
 (81*HPL[{4, 1}, x]*HPL[{1, 0, 0, 0}, xb])/16 - 
 (41*Pi^2*HPL[{1, 1, 0}, x]*HPL[{1, 0, 0, 0}, xb])/96 - 
 (493*Pi^2*HPL[{1, 1, 1}, x]*HPL[{1, 0, 0, 0}, xb])/96 + 
 (97*HPL[{1, 1, 3}, x]*HPL[{1, 0, 0, 0}, xb])/32 + 
 (127*HPL[{1, 2, 2}, x]*HPL[{1, 0, 0, 0}, xb])/32 + 
 (25*HPL[{1, 3, 0}, x]*HPL[{1, 0, 0, 0}, xb])/32 + 
 (187*HPL[{1, 3, 1}, x]*HPL[{1, 0, 0, 0}, xb])/32 + 
 (77*HPL[{2, 1, 2}, x]*HPL[{1, 0, 0, 0}, xb])/16 + 
 (33*HPL[{2, 2, 0}, x]*HPL[{1, 0, 0, 0}, xb])/32 + 
 (57*HPL[{2, 2, 1}, x]*HPL[{1, 0, 0, 0}, xb])/8 + 
 (55*HPL[{3, 1, 0}, x]*HPL[{1, 0, 0, 0}, xb])/32 + 
 (281*HPL[{3, 1, 1}, x]*HPL[{1, 0, 0, 0}, xb])/32 + 
 (19*Pi^4*HPL[{0}, xb]*HPL[{1, 1, 0, 0}, x])/180 + 
 (673*Pi^4*HPL[{1}, xb]*HPL[{1, 1, 0, 0}, x])/1440 - 
 (533*Pi^2*HPL[{3}, xb]*HPL[{1, 1, 0, 0}, x])/192 + 
 (41*HPL[{5}, xb]*HPL[{1, 1, 0, 0}, x])/32 - 
 (28*Pi^2*HPL[{1, 2}, xb]*HPL[{1, 1, 0, 0}, x])/3 + 
 (97*HPL[{1, 4}, xb]*HPL[{1, 1, 0, 0}, x])/32 - 
 (347*Pi^2*HPL[{2, 0}, xb]*HPL[{1, 1, 0, 0}, x])/192 - 
 (307*Pi^2*HPL[{2, 1}, xb]*HPL[{1, 1, 0, 0}, x])/24 + 
 (33*HPL[{2, 3}, xb]*HPL[{1, 1, 0, 0}, x])/8 + 
 (47*HPL[{3, 2}, xb]*HPL[{1, 1, 0, 0}, x])/8 + 
 (31*HPL[{4, 0}, xb]*HPL[{1, 1, 0, 0}, x])/16 + 
 (195*HPL[{4, 1}, xb]*HPL[{1, 1, 0, 0}, x])/32 - 
 (41*Pi^2*HPL[{1, 0, 0}, xb]*HPL[{1, 1, 0, 0}, x])/96 - 
 (17*Pi^2*HPL[{1, 1, 0}, xb]*HPL[{1, 1, 0, 0}, x])/3 - 
 (197*Pi^2*HPL[{1, 1, 1}, xb]*HPL[{1, 1, 0, 0}, x])/8 + 
 (13*HPL[{1, 1, 3}, xb]*HPL[{1, 1, 0, 0}, x])/2 + 
 9*HPL[{1, 2, 2}, xb]*HPL[{1, 1, 0, 0}, x] + 
 (83*HPL[{1, 3, 0}, xb]*HPL[{1, 1, 0, 0}, x])/32 + 
 (179*HPL[{1, 3, 1}, xb]*HPL[{1, 1, 0, 0}, x])/16 + 
 (349*HPL[{2, 1, 2}, xb]*HPL[{1, 1, 0, 0}, x])/32 + 
 (53*HPL[{2, 2, 0}, xb]*HPL[{1, 1, 0, 0}, x])/16 + 
 (433*HPL[{2, 2, 1}, xb]*HPL[{1, 1, 0, 0}, x])/32 + 
 (15*HPL[{3, 0, 0}, xb]*HPL[{1, 1, 0, 0}, x])/32 + 
 (153*HPL[{3, 1, 0}, xb]*HPL[{1, 1, 0, 0}, x])/32 + 
 (487*HPL[{3, 1, 1}, xb]*HPL[{1, 1, 0, 0}, x])/32 + 
 (19*Pi^4*HPL[{0}, x]*HPL[{1, 1, 0, 0}, xb])/180 + 
 (673*Pi^4*HPL[{1}, x]*HPL[{1, 1, 0, 0}, xb])/1440 - 
 (533*Pi^2*HPL[{3}, x]*HPL[{1, 1, 0, 0}, xb])/192 + 
 (41*HPL[{5}, x]*HPL[{1, 1, 0, 0}, xb])/32 - 
 (28*Pi^2*HPL[{1, 2}, x]*HPL[{1, 1, 0, 0}, xb])/3 + 
 (97*HPL[{1, 4}, x]*HPL[{1, 1, 0, 0}, xb])/32 - 
 (347*Pi^2*HPL[{2, 0}, x]*HPL[{1, 1, 0, 0}, xb])/192 - 
 (307*Pi^2*HPL[{2, 1}, x]*HPL[{1, 1, 0, 0}, xb])/24 + 
 (33*HPL[{2, 3}, x]*HPL[{1, 1, 0, 0}, xb])/8 + 
 (47*HPL[{3, 2}, x]*HPL[{1, 1, 0, 0}, xb])/8 + 
 (31*HPL[{4, 0}, x]*HPL[{1, 1, 0, 0}, xb])/16 + 
 (195*HPL[{4, 1}, x]*HPL[{1, 1, 0, 0}, xb])/32 - 
 (41*Pi^2*HPL[{1, 0, 0}, x]*HPL[{1, 1, 0, 0}, xb])/96 - 
 (17*Pi^2*HPL[{1, 1, 0}, x]*HPL[{1, 1, 0, 0}, xb])/3 - 
 (197*Pi^2*HPL[{1, 1, 1}, x]*HPL[{1, 1, 0, 0}, xb])/8 + 
 (13*HPL[{1, 1, 3}, x]*HPL[{1, 1, 0, 0}, xb])/2 + 
 9*HPL[{1, 2, 2}, x]*HPL[{1, 1, 0, 0}, xb] + 
 (83*HPL[{1, 3, 0}, x]*HPL[{1, 1, 0, 0}, xb])/32 + 
 (179*HPL[{1, 3, 1}, x]*HPL[{1, 1, 0, 0}, xb])/16 + 
 (349*HPL[{2, 1, 2}, x]*HPL[{1, 1, 0, 0}, xb])/32 + 
 (53*HPL[{2, 2, 0}, x]*HPL[{1, 1, 0, 0}, xb])/16 + 
 (433*HPL[{2, 2, 1}, x]*HPL[{1, 1, 0, 0}, xb])/32 + 
 (15*HPL[{3, 0, 0}, x]*HPL[{1, 1, 0, 0}, xb])/32 + 
 (153*HPL[{3, 1, 0}, x]*HPL[{1, 1, 0, 0}, xb])/32 + 
 (487*HPL[{3, 1, 1}, x]*HPL[{1, 1, 0, 0}, xb])/32 + 
 (23*Pi^4*HPL[{0}, xb]*HPL[{1, 1, 1, 0}, x])/60 + 
 (6*Pi^4*HPL[{1}, xb]*HPL[{1, 1, 1, 0}, x])/5 - 
 (203*Pi^2*HPL[{3}, xb]*HPL[{1, 1, 1, 0}, x])/24 + 
 (35*HPL[{5}, xb]*HPL[{1, 1, 1, 0}, x])/32 - 
 (677*Pi^2*HPL[{1, 2}, xb]*HPL[{1, 1, 1, 0}, x])/24 + 
 (71*HPL[{1, 4}, xb]*HPL[{1, 1, 1, 0}, x])/16 - 
 (829*Pi^2*HPL[{2, 0}, xb]*HPL[{1, 1, 1, 0}, x])/96 - 
 (763*Pi^2*HPL[{2, 1}, xb]*HPL[{1, 1, 1, 0}, x])/24 + 
 (217*HPL[{2, 3}, xb]*HPL[{1, 1, 1, 0}, x])/32 + 
 (287*HPL[{3, 2}, xb]*HPL[{1, 1, 1, 0}, x])/32 + 
 (91*HPL[{4, 0}, xb]*HPL[{1, 1, 1, 0}, x])/32 + 
 (239*HPL[{4, 1}, xb]*HPL[{1, 1, 1, 0}, x])/32 - 
 (71*Pi^2*HPL[{0, 0, 0}, xb]*HPL[{1, 1, 1, 0}, x])/192 - 
 (493*Pi^2*HPL[{1, 0, 0}, xb]*HPL[{1, 1, 1, 0}, x])/96 - 
 (197*Pi^2*HPL[{1, 1, 0}, xb]*HPL[{1, 1, 1, 0}, x])/8 - 
 (133*Pi^2*HPL[{1, 1, 1}, xb]*HPL[{1, 1, 1, 0}, x])/2 + 
 (117*HPL[{1, 1, 3}, xb]*HPL[{1, 1, 1, 0}, x])/8 + 
 (157*HPL[{1, 2, 2}, xb]*HPL[{1, 1, 1, 0}, x])/8 + 
 (99*HPL[{1, 3, 0}, xb]*HPL[{1, 1, 1, 0}, x])/16 + 
 (161*HPL[{1, 3, 1}, xb]*HPL[{1, 1, 1, 0}, x])/8 + 
 23*HPL[{2, 1, 2}, xb]*HPL[{1, 1, 1, 0}, x] + 
 (259*HPL[{2, 2, 0}, xb]*HPL[{1, 1, 1, 0}, x])/32 + 
 24*HPL[{2, 2, 1}, xb]*HPL[{1, 1, 1, 0}, x] + 
 (63*HPL[{3, 0, 0}, xb]*HPL[{1, 1, 1, 0}, x])/32 + 
 (319*HPL[{3, 1, 0}, xb]*HPL[{1, 1, 1, 0}, x])/32 + 
 (193*HPL[{3, 1, 1}, xb]*HPL[{1, 1, 1, 0}, x])/8 + 
 (23*Pi^4*HPL[{0}, x]*HPL[{1, 1, 1, 0}, xb])/60 + 
 (6*Pi^4*HPL[{1}, x]*HPL[{1, 1, 1, 0}, xb])/5 - 
 (203*Pi^2*HPL[{3}, x]*HPL[{1, 1, 1, 0}, xb])/24 + 
 (35*HPL[{5}, x]*HPL[{1, 1, 1, 0}, xb])/32 - 
 (677*Pi^2*HPL[{1, 2}, x]*HPL[{1, 1, 1, 0}, xb])/24 + 
 (71*HPL[{1, 4}, x]*HPL[{1, 1, 1, 0}, xb])/16 - 
 (829*Pi^2*HPL[{2, 0}, x]*HPL[{1, 1, 1, 0}, xb])/96 - 
 (763*Pi^2*HPL[{2, 1}, x]*HPL[{1, 1, 1, 0}, xb])/24 + 
 (217*HPL[{2, 3}, x]*HPL[{1, 1, 1, 0}, xb])/32 + 
 (287*HPL[{3, 2}, x]*HPL[{1, 1, 1, 0}, xb])/32 + 
 (91*HPL[{4, 0}, x]*HPL[{1, 1, 1, 0}, xb])/32 + 
 (239*HPL[{4, 1}, x]*HPL[{1, 1, 1, 0}, xb])/32 - 
 (71*Pi^2*HPL[{0, 0, 0}, x]*HPL[{1, 1, 1, 0}, xb])/192 - 
 (493*Pi^2*HPL[{1, 0, 0}, x]*HPL[{1, 1, 1, 0}, xb])/96 - 
 (197*Pi^2*HPL[{1, 1, 0}, x]*HPL[{1, 1, 1, 0}, xb])/8 - 
 (133*Pi^2*HPL[{1, 1, 1}, x]*HPL[{1, 1, 1, 0}, xb])/2 + 
 (117*HPL[{1, 1, 3}, x]*HPL[{1, 1, 1, 0}, xb])/8 + 
 (157*HPL[{1, 2, 2}, x]*HPL[{1, 1, 1, 0}, xb])/8 + 
 (99*HPL[{1, 3, 0}, x]*HPL[{1, 1, 1, 0}, xb])/16 + 
 (161*HPL[{1, 3, 1}, x]*HPL[{1, 1, 1, 0}, xb])/8 + 
 23*HPL[{2, 1, 2}, x]*HPL[{1, 1, 1, 0}, xb] + 
 (259*HPL[{2, 2, 0}, x]*HPL[{1, 1, 1, 0}, xb])/32 + 
 24*HPL[{2, 2, 1}, x]*HPL[{1, 1, 1, 0}, xb] + 
 (63*HPL[{3, 0, 0}, x]*HPL[{1, 1, 1, 0}, xb])/32 + 
 (319*HPL[{3, 1, 0}, x]*HPL[{1, 1, 1, 0}, xb])/32 + 
 (193*HPL[{3, 1, 1}, x]*HPL[{1, 1, 1, 0}, xb])/8 + 
 (6*Pi^4*HPL[{0}, xb]*HPL[{1, 1, 1, 1}, x])/5 + 
 (12*Pi^4*HPL[{1}, xb]*HPL[{1, 1, 1, 1}, x])/5 - 
 (281*Pi^2*HPL[{3}, xb]*HPL[{1, 1, 1, 1}, x])/12 + 
 (65*HPL[{5}, xb]*HPL[{1, 1, 1, 1}, x])/32 - 
 (133*Pi^2*HPL[{1, 2}, xb]*HPL[{1, 1, 1, 1}, x])/2 + 
 (83*HPL[{1, 4}, xb]*HPL[{1, 1, 1, 1}, x])/8 - 
 (1313*Pi^2*HPL[{2, 0}, xb]*HPL[{1, 1, 1, 1}, x])/48 - 
 (133*Pi^2*HPL[{2, 1}, xb]*HPL[{1, 1, 1, 1}, x])/2 + 
 (119*HPL[{2, 3}, xb]*HPL[{1, 1, 1, 1}, x])/8 + 
 16*HPL[{3, 2}, xb]*HPL[{1, 1, 1, 1}, x] + 
 (155*HPL[{4, 0}, xb]*HPL[{1, 1, 1, 1}, x])/32 + 
 (47*HPL[{4, 1}, xb]*HPL[{1, 1, 1, 1}, x])/4 - 
 (197*Pi^2*HPL[{0, 0, 0}, xb]*HPL[{1, 1, 1, 1}, x])/48 - 
 (383*Pi^2*HPL[{1, 0, 0}, xb]*HPL[{1, 1, 1, 1}, x])/16 - 
 (133*Pi^2*HPL[{1, 1, 0}, xb]*HPL[{1, 1, 1, 1}, x])/2 - 
 133*Pi^2*HPL[{1, 1, 1}, xb]*HPL[{1, 1, 1, 1}, x] + 
 (73*HPL[{1, 1, 3}, xb]*HPL[{1, 1, 1, 1}, x])/2 + 
 (85*HPL[{1, 2, 2}, xb]*HPL[{1, 1, 1, 1}, x])/2 + 
 (61*HPL[{1, 3, 0}, xb]*HPL[{1, 1, 1, 1}, x])/4 + 
 (151*HPL[{1, 3, 1}, xb]*HPL[{1, 1, 1, 1}, x])/4 + 
 (93*HPL[{2, 1, 2}, xb]*HPL[{1, 1, 1, 1}, x])/2 + 
 (77*HPL[{2, 2, 0}, xb]*HPL[{1, 1, 1, 1}, x])/4 + 
 (171*HPL[{2, 2, 1}, xb]*HPL[{1, 1, 1, 1}, x])/4 + 
 (189*HPL[{3, 0, 0}, xb]*HPL[{1, 1, 1, 1}, x])/32 + 
 (159*HPL[{3, 1, 0}, xb]*HPL[{1, 1, 1, 1}, x])/8 + 
 39*HPL[{3, 1, 1}, xb]*HPL[{1, 1, 1, 1}, x] + 
 (6*Pi^4*HPL[{0}, x]*HPL[{1, 1, 1, 1}, xb])/5 + 
 (12*Pi^4*HPL[{1}, x]*HPL[{1, 1, 1, 1}, xb])/5 - 
 (281*Pi^2*HPL[{3}, x]*HPL[{1, 1, 1, 1}, xb])/12 + 
 (65*HPL[{5}, x]*HPL[{1, 1, 1, 1}, xb])/32 - 
 (133*Pi^2*HPL[{1, 2}, x]*HPL[{1, 1, 1, 1}, xb])/2 + 
 (83*HPL[{1, 4}, x]*HPL[{1, 1, 1, 1}, xb])/8 - 
 (1313*Pi^2*HPL[{2, 0}, x]*HPL[{1, 1, 1, 1}, xb])/48 - 
 (133*Pi^2*HPL[{2, 1}, x]*HPL[{1, 1, 1, 1}, xb])/2 + 
 (119*HPL[{2, 3}, x]*HPL[{1, 1, 1, 1}, xb])/8 + 
 16*HPL[{3, 2}, x]*HPL[{1, 1, 1, 1}, xb] + 
 (155*HPL[{4, 0}, x]*HPL[{1, 1, 1, 1}, xb])/32 + 
 (47*HPL[{4, 1}, x]*HPL[{1, 1, 1, 1}, xb])/4 - 
 (197*Pi^2*HPL[{0, 0, 0}, x]*HPL[{1, 1, 1, 1}, xb])/48 - 
 (383*Pi^2*HPL[{1, 0, 0}, x]*HPL[{1, 1, 1, 1}, xb])/16 - 
 (133*Pi^2*HPL[{1, 1, 0}, x]*HPL[{1, 1, 1, 1}, xb])/2 - 
 133*Pi^2*HPL[{1, 1, 1}, x]*HPL[{1, 1, 1, 1}, xb] + 
 (73*HPL[{1, 1, 3}, x]*HPL[{1, 1, 1, 1}, xb])/2 + 
 (85*HPL[{1, 2, 2}, x]*HPL[{1, 1, 1, 1}, xb])/2 + 
 (61*HPL[{1, 3, 0}, x]*HPL[{1, 1, 1, 1}, xb])/4 + 
 (151*HPL[{1, 3, 1}, x]*HPL[{1, 1, 1, 1}, xb])/4 + 
 (93*HPL[{2, 1, 2}, x]*HPL[{1, 1, 1, 1}, xb])/2 + 
 (77*HPL[{2, 2, 0}, x]*HPL[{1, 1, 1, 1}, xb])/4 + 
 (171*HPL[{2, 2, 1}, x]*HPL[{1, 1, 1, 1}, xb])/4 + 
 (189*HPL[{3, 0, 0}, x]*HPL[{1, 1, 1, 1}, xb])/32 + 
 (159*HPL[{3, 1, 0}, x]*HPL[{1, 1, 1, 1}, xb])/8 + 
 39*HPL[{3, 1, 1}, x]*HPL[{1, 1, 1, 1}, xb] + (6*Pi^4*HPL[{1, 1, 1, 2}, x])/
  5 - (763*Pi^2*HPL[{2}, xb]*HPL[{1, 1, 1, 2}, x])/24 + 
 (239*HPL[{4}, xb]*HPL[{1, 1, 1, 2}, x])/32 - 
 (203*Pi^2*HPL[{0, 0}, xb]*HPL[{1, 1, 1, 2}, x])/24 - 
 (677*Pi^2*HPL[{1, 0}, xb]*HPL[{1, 1, 1, 2}, x])/24 - 
 (133*Pi^2*HPL[{1, 1}, xb]*HPL[{1, 1, 1, 2}, x])/2 + 
 (161*HPL[{1, 3}, xb]*HPL[{1, 1, 1, 2}, x])/8 + 
 24*HPL[{2, 2}, xb]*HPL[{1, 1, 1, 2}, x] + 
 (287*HPL[{3, 0}, xb]*HPL[{1, 1, 1, 2}, x])/32 + 
 (193*HPL[{3, 1}, xb]*HPL[{1, 1, 1, 2}, x])/8 + 
 (189*HPL[{1, 1, 2}, xb]*HPL[{1, 1, 1, 2}, x])/4 + 
 (157*HPL[{1, 2, 0}, xb]*HPL[{1, 1, 1, 2}, x])/8 + 
 (205*HPL[{1, 2, 1}, xb]*HPL[{1, 1, 1, 2}, x])/4 + 
 (217*HPL[{2, 0, 0}, xb]*HPL[{1, 1, 1, 2}, x])/32 + 
 23*HPL[{2, 1, 0}, xb]*HPL[{1, 1, 1, 2}, x] + 
 54*HPL[{2, 1, 1}, xb]*HPL[{1, 1, 1, 2}, x] + 
 (35*HPL[{0, 0, 0, 0}, xb]*HPL[{1, 1, 1, 2}, x])/32 + 
 (71*HPL[{1, 0, 0, 0}, xb]*HPL[{1, 1, 1, 2}, x])/16 + 
 (117*HPL[{1, 1, 0, 0}, xb]*HPL[{1, 1, 1, 2}, x])/8 + 
 (83*HPL[{1, 1, 1, 0}, xb]*HPL[{1, 1, 1, 2}, x])/2 + 
 96*HPL[{1, 1, 1, 1}, xb]*HPL[{1, 1, 1, 2}, x] + 
 (6*Pi^4*HPL[{1, 1, 1, 2}, xb])/5 - 
 (763*Pi^2*HPL[{2}, x]*HPL[{1, 1, 1, 2}, xb])/24 + 
 (239*HPL[{4}, x]*HPL[{1, 1, 1, 2}, xb])/32 - 
 (203*Pi^2*HPL[{0, 0}, x]*HPL[{1, 1, 1, 2}, xb])/24 - 
 (677*Pi^2*HPL[{1, 0}, x]*HPL[{1, 1, 1, 2}, xb])/24 - 
 (133*Pi^2*HPL[{1, 1}, x]*HPL[{1, 1, 1, 2}, xb])/2 + 
 (161*HPL[{1, 3}, x]*HPL[{1, 1, 1, 2}, xb])/8 + 
 24*HPL[{2, 2}, x]*HPL[{1, 1, 1, 2}, xb] + 
 (287*HPL[{3, 0}, x]*HPL[{1, 1, 1, 2}, xb])/32 + 
 (193*HPL[{3, 1}, x]*HPL[{1, 1, 1, 2}, xb])/8 + 
 (189*HPL[{1, 1, 2}, x]*HPL[{1, 1, 1, 2}, xb])/4 + 
 (157*HPL[{1, 2, 0}, x]*HPL[{1, 1, 1, 2}, xb])/8 + 
 (205*HPL[{1, 2, 1}, x]*HPL[{1, 1, 1, 2}, xb])/4 + 
 (217*HPL[{2, 0, 0}, x]*HPL[{1, 1, 1, 2}, xb])/32 + 
 23*HPL[{2, 1, 0}, x]*HPL[{1, 1, 1, 2}, xb] + 
 54*HPL[{2, 1, 1}, x]*HPL[{1, 1, 1, 2}, xb] + 
 (35*HPL[{0, 0, 0, 0}, x]*HPL[{1, 1, 1, 2}, xb])/32 + 
 (71*HPL[{1, 0, 0, 0}, x]*HPL[{1, 1, 1, 2}, xb])/16 + 
 (117*HPL[{1, 1, 0, 0}, x]*HPL[{1, 1, 1, 2}, xb])/8 + 
 (83*HPL[{1, 1, 1, 0}, x]*HPL[{1, 1, 1, 2}, xb])/2 + 
 96*HPL[{1, 1, 1, 1}, x]*HPL[{1, 1, 1, 2}, xb] - 
 (829*Pi^2*HPL[{0}, xb]*HPL[{1, 1, 1, 3}, x])/96 - 
 (197*Pi^2*HPL[{1}, xb]*HPL[{1, 1, 1, 3}, x])/8 + 
 (319*HPL[{3}, xb]*HPL[{1, 1, 1, 3}, x])/32 + 
 (149*HPL[{1, 2}, xb]*HPL[{1, 1, 1, 3}, x])/8 + 
 (259*HPL[{2, 0}, xb]*HPL[{1, 1, 1, 3}, x])/32 + 
 (43*HPL[{2, 1}, xb]*HPL[{1, 1, 1, 3}, x])/2 + 
 (91*HPL[{0, 0, 0}, xb]*HPL[{1, 1, 1, 3}, x])/32 + 
 (99*HPL[{1, 0, 0}, xb]*HPL[{1, 1, 1, 3}, x])/16 + 
 (113*HPL[{1, 1, 0}, xb]*HPL[{1, 1, 1, 3}, x])/8 + 
 (281*HPL[{1, 1, 1}, xb]*HPL[{1, 1, 1, 3}, x])/8 - 
 (829*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 3}, xb])/96 - 
 (197*Pi^2*HPL[{1}, x]*HPL[{1, 1, 1, 3}, xb])/8 + 
 (319*HPL[{3}, x]*HPL[{1, 1, 1, 3}, xb])/32 + 
 (149*HPL[{1, 2}, x]*HPL[{1, 1, 1, 3}, xb])/8 + 
 (259*HPL[{2, 0}, x]*HPL[{1, 1, 1, 3}, xb])/32 + 
 (43*HPL[{2, 1}, x]*HPL[{1, 1, 1, 3}, xb])/2 + 
 (91*HPL[{0, 0, 0}, x]*HPL[{1, 1, 1, 3}, xb])/32 + 
 (99*HPL[{1, 0, 0}, x]*HPL[{1, 1, 1, 3}, xb])/16 + 
 (113*HPL[{1, 1, 0}, x]*HPL[{1, 1, 1, 3}, xb])/8 + 
 (281*HPL[{1, 1, 1}, x]*HPL[{1, 1, 1, 3}, xb])/8 - 
 (493*Pi^2*HPL[{1, 1, 1, 4}, x])/96 + (151*HPL[{2}, xb]*HPL[{1, 1, 1, 4}, x])/
  32 + (63*HPL[{0, 0}, xb]*HPL[{1, 1, 1, 4}, x])/32 + 
 (13*HPL[{1, 0}, xb]*HPL[{1, 1, 1, 4}, x])/4 + 
 (63*HPL[{1, 1}, xb]*HPL[{1, 1, 1, 4}, x])/8 - 
 (493*Pi^2*HPL[{1, 1, 1, 4}, xb])/96 + 
 (151*HPL[{2}, x]*HPL[{1, 1, 1, 4}, xb])/32 + 
 (63*HPL[{0, 0}, x]*HPL[{1, 1, 1, 4}, xb])/32 + 
 (13*HPL[{1, 0}, x]*HPL[{1, 1, 1, 4}, xb])/4 + 
 (63*HPL[{1, 1}, x]*HPL[{1, 1, 1, 4}, xb])/8 + 
 (5*HPL[{0}, xb]*HPL[{1, 1, 1, 5}, x])/32 + 
 (11*HPL[{1}, xb]*HPL[{1, 1, 1, 5}, x])/16 + 
 (5*HPL[{0}, x]*HPL[{1, 1, 1, 5}, xb])/32 + 
 (11*HPL[{1}, x]*HPL[{1, 1, 1, 5}, xb])/16 + (269*Pi^4*HPL[{1, 1, 2, 0}, x])/
  480 - (1205*Pi^2*HPL[{2}, xb]*HPL[{1, 1, 2, 0}, x])/96 + 
 (33*HPL[{4}, xb]*HPL[{1, 1, 2, 0}, x])/8 - 
 (121*Pi^2*HPL[{0, 0}, xb]*HPL[{1, 1, 2, 0}, x])/64 - 
 (881*Pi^2*HPL[{1, 0}, xb]*HPL[{1, 1, 2, 0}, x])/96 - 
 (343*Pi^2*HPL[{1, 1}, xb]*HPL[{1, 1, 2, 0}, x])/12 + 
 (37*HPL[{1, 3}, xb]*HPL[{1, 1, 2, 0}, x])/4 + 
 (373*HPL[{2, 2}, xb]*HPL[{1, 1, 2, 0}, x])/32 + 
 (29*HPL[{3, 0}, xb]*HPL[{1, 1, 2, 0}, x])/8 + 
 (431*HPL[{3, 1}, xb]*HPL[{1, 1, 2, 0}, x])/32 + 
 (159*HPL[{1, 1, 2}, xb]*HPL[{1, 1, 2, 0}, x])/8 + 
 (27*HPL[{1, 2, 0}, xb]*HPL[{1, 1, 2, 0}, x])/4 + 
 (97*HPL[{1, 2, 1}, xb]*HPL[{1, 1, 2, 0}, x])/4 + 
 (13*HPL[{2, 0, 0}, xb]*HPL[{1, 1, 2, 0}, x])/8 + 
 (279*HPL[{2, 1, 0}, xb]*HPL[{1, 1, 2, 0}, x])/32 + 
 (217*HPL[{2, 1, 1}, xb]*HPL[{1, 1, 2, 0}, x])/8 + 
 (23*HPL[{1, 0, 0, 0}, xb]*HPL[{1, 1, 2, 0}, x])/32 + 
 (61*HPL[{1, 1, 0, 0}, xb]*HPL[{1, 1, 2, 0}, x])/16 + 
 (113*HPL[{1, 1, 1, 0}, xb]*HPL[{1, 1, 2, 0}, x])/8 + 
 (335*HPL[{1, 1, 1, 1}, xb]*HPL[{1, 1, 2, 0}, x])/8 + 
 (269*Pi^4*HPL[{1, 1, 2, 0}, xb])/480 - 
 (1205*Pi^2*HPL[{2}, x]*HPL[{1, 1, 2, 0}, xb])/96 + 
 (33*HPL[{4}, x]*HPL[{1, 1, 2, 0}, xb])/8 - 
 (121*Pi^2*HPL[{0, 0}, x]*HPL[{1, 1, 2, 0}, xb])/64 - 
 (881*Pi^2*HPL[{1, 0}, x]*HPL[{1, 1, 2, 0}, xb])/96 - 
 (343*Pi^2*HPL[{1, 1}, x]*HPL[{1, 1, 2, 0}, xb])/12 + 
 (37*HPL[{1, 3}, x]*HPL[{1, 1, 2, 0}, xb])/4 + 
 (373*HPL[{2, 2}, x]*HPL[{1, 1, 2, 0}, xb])/32 + 
 (29*HPL[{3, 0}, x]*HPL[{1, 1, 2, 0}, xb])/8 + 
 (431*HPL[{3, 1}, x]*HPL[{1, 1, 2, 0}, xb])/32 + 
 (159*HPL[{1, 1, 2}, x]*HPL[{1, 1, 2, 0}, xb])/8 + 
 (27*HPL[{1, 2, 0}, x]*HPL[{1, 1, 2, 0}, xb])/4 + 
 (97*HPL[{1, 2, 1}, x]*HPL[{1, 1, 2, 0}, xb])/4 + 
 (13*HPL[{2, 0, 0}, x]*HPL[{1, 1, 2, 0}, xb])/8 + 
 (279*HPL[{2, 1, 0}, x]*HPL[{1, 1, 2, 0}, xb])/32 + 
 (217*HPL[{2, 1, 1}, x]*HPL[{1, 1, 2, 0}, xb])/8 + 
 (23*HPL[{1, 0, 0, 0}, x]*HPL[{1, 1, 2, 0}, xb])/32 + 
 (61*HPL[{1, 1, 0, 0}, x]*HPL[{1, 1, 2, 0}, xb])/16 + 
 (113*HPL[{1, 1, 1, 0}, x]*HPL[{1, 1, 2, 0}, xb])/8 + 
 (335*HPL[{1, 1, 1, 1}, x]*HPL[{1, 1, 2, 0}, xb])/8 + 
 (6*Pi^4*HPL[{1, 1, 2, 1}, x])/5 - 
 (107*Pi^2*HPL[{2}, xb]*HPL[{1, 1, 2, 1}, x])/3 + 
 (325*HPL[{4}, xb]*HPL[{1, 1, 2, 1}, x])/32 - 
 (299*Pi^2*HPL[{0, 0}, xb]*HPL[{1, 1, 2, 1}, x])/24 - 
 (97*Pi^2*HPL[{1, 0}, xb]*HPL[{1, 1, 2, 1}, x])/3 - 
 (133*Pi^2*HPL[{1, 1}, xb]*HPL[{1, 1, 2, 1}, x])/2 + 
 (99*HPL[{1, 3}, xb]*HPL[{1, 1, 2, 1}, x])/4 + 
 (229*HPL[{2, 2}, xb]*HPL[{1, 1, 2, 1}, x])/8 + 
 (385*HPL[{3, 0}, xb]*HPL[{1, 1, 2, 1}, x])/32 + 
 (229*HPL[{3, 1}, xb]*HPL[{1, 1, 2, 1}, x])/8 + 
 52*HPL[{1, 1, 2}, xb]*HPL[{1, 1, 2, 1}, x] + 
 (99*HPL[{1, 2, 0}, xb]*HPL[{1, 1, 2, 1}, x])/4 + 
 (223*HPL[{1, 2, 1}, xb]*HPL[{1, 1, 2, 1}, x])/4 + 
 (317*HPL[{2, 0, 0}, xb]*HPL[{1, 1, 2, 1}, x])/32 + 
 (225*HPL[{2, 1, 0}, xb]*HPL[{1, 1, 2, 1}, x])/8 + 
 (117*HPL[{2, 1, 1}, xb]*HPL[{1, 1, 2, 1}, x])/2 + 
 (63*HPL[{0, 0, 0, 0}, xb]*HPL[{1, 1, 2, 1}, x])/32 + 
 (113*HPL[{1, 0, 0, 0}, xb]*HPL[{1, 1, 2, 1}, x])/16 + 
 (159*HPL[{1, 1, 0, 0}, xb]*HPL[{1, 1, 2, 1}, x])/8 + 
 (189*HPL[{1, 1, 1, 0}, xb]*HPL[{1, 1, 2, 1}, x])/4 + 
 96*HPL[{1, 1, 1, 1}, xb]*HPL[{1, 1, 2, 1}, x] + 
 (6*Pi^4*HPL[{1, 1, 2, 1}, xb])/5 - 
 (107*Pi^2*HPL[{2}, x]*HPL[{1, 1, 2, 1}, xb])/3 + 
 (325*HPL[{4}, x]*HPL[{1, 1, 2, 1}, xb])/32 - 
 (299*Pi^2*HPL[{0, 0}, x]*HPL[{1, 1, 2, 1}, xb])/24 - 
 (97*Pi^2*HPL[{1, 0}, x]*HPL[{1, 1, 2, 1}, xb])/3 - 
 (133*Pi^2*HPL[{1, 1}, x]*HPL[{1, 1, 2, 1}, xb])/2 + 
 (99*HPL[{1, 3}, x]*HPL[{1, 1, 2, 1}, xb])/4 + 
 (229*HPL[{2, 2}, x]*HPL[{1, 1, 2, 1}, xb])/8 + 
 (385*HPL[{3, 0}, x]*HPL[{1, 1, 2, 1}, xb])/32 + 
 (229*HPL[{3, 1}, x]*HPL[{1, 1, 2, 1}, xb])/8 + 
 52*HPL[{1, 1, 2}, x]*HPL[{1, 1, 2, 1}, xb] + 
 (99*HPL[{1, 2, 0}, x]*HPL[{1, 1, 2, 1}, xb])/4 + 
 (223*HPL[{1, 2, 1}, x]*HPL[{1, 1, 2, 1}, xb])/4 + 
 (317*HPL[{2, 0, 0}, x]*HPL[{1, 1, 2, 1}, xb])/32 + 
 (225*HPL[{2, 1, 0}, x]*HPL[{1, 1, 2, 1}, xb])/8 + 
 (117*HPL[{2, 1, 1}, x]*HPL[{1, 1, 2, 1}, xb])/2 + 
 (63*HPL[{0, 0, 0, 0}, x]*HPL[{1, 1, 2, 1}, xb])/32 + 
 (113*HPL[{1, 0, 0, 0}, x]*HPL[{1, 1, 2, 1}, xb])/16 + 
 (159*HPL[{1, 1, 0, 0}, x]*HPL[{1, 1, 2, 1}, xb])/8 + 
 (189*HPL[{1, 1, 1, 0}, x]*HPL[{1, 1, 2, 1}, xb])/4 + 
 96*HPL[{1, 1, 1, 1}, x]*HPL[{1, 1, 2, 1}, xb] - 
 (1205*Pi^2*HPL[{0}, xb]*HPL[{1, 1, 2, 2}, x])/96 - 
 (343*Pi^2*HPL[{1}, xb]*HPL[{1, 1, 2, 2}, x])/12 + 
 (431*HPL[{3}, xb]*HPL[{1, 1, 2, 2}, x])/32 + 
 (97*HPL[{1, 2}, xb]*HPL[{1, 1, 2, 2}, x])/4 + 
 (373*HPL[{2, 0}, xb]*HPL[{1, 1, 2, 2}, x])/32 + 
 (217*HPL[{2, 1}, xb]*HPL[{1, 1, 2, 2}, x])/8 + 
 (33*HPL[{0, 0, 0}, xb]*HPL[{1, 1, 2, 2}, x])/8 + 
 (37*HPL[{1, 0, 0}, xb]*HPL[{1, 1, 2, 2}, x])/4 + 
 (159*HPL[{1, 1, 0}, xb]*HPL[{1, 1, 2, 2}, x])/8 + 
 (335*HPL[{1, 1, 1}, xb]*HPL[{1, 1, 2, 2}, x])/8 - 
 (1205*Pi^2*HPL[{0}, x]*HPL[{1, 1, 2, 2}, xb])/96 - 
 (343*Pi^2*HPL[{1}, x]*HPL[{1, 1, 2, 2}, xb])/12 + 
 (431*HPL[{3}, x]*HPL[{1, 1, 2, 2}, xb])/32 + 
 (97*HPL[{1, 2}, x]*HPL[{1, 1, 2, 2}, xb])/4 + 
 (373*HPL[{2, 0}, x]*HPL[{1, 1, 2, 2}, xb])/32 + 
 (217*HPL[{2, 1}, x]*HPL[{1, 1, 2, 2}, xb])/8 + 
 (33*HPL[{0, 0, 0}, x]*HPL[{1, 1, 2, 2}, xb])/8 + 
 (37*HPL[{1, 0, 0}, x]*HPL[{1, 1, 2, 2}, xb])/4 + 
 (159*HPL[{1, 1, 0}, x]*HPL[{1, 1, 2, 2}, xb])/8 + 
 (335*HPL[{1, 1, 1}, x]*HPL[{1, 1, 2, 2}, xb])/8 - 
 (881*Pi^2*HPL[{1, 1, 2, 3}, x])/96 + (279*HPL[{2}, xb]*HPL[{1, 1, 2, 3}, x])/
  32 + (29*HPL[{0, 0}, xb]*HPL[{1, 1, 2, 3}, x])/8 + 
 (27*HPL[{1, 0}, xb]*HPL[{1, 1, 2, 3}, x])/4 + 
 (113*HPL[{1, 1}, xb]*HPL[{1, 1, 2, 3}, x])/8 - 
 (881*Pi^2*HPL[{1, 1, 2, 3}, xb])/96 + 
 (279*HPL[{2}, x]*HPL[{1, 1, 2, 3}, xb])/32 + 
 (29*HPL[{0, 0}, x]*HPL[{1, 1, 2, 3}, xb])/8 + 
 (27*HPL[{1, 0}, x]*HPL[{1, 1, 2, 3}, xb])/4 + 
 (113*HPL[{1, 1}, x]*HPL[{1, 1, 2, 3}, xb])/8 + 
 (13*HPL[{0}, xb]*HPL[{1, 1, 2, 4}, x])/8 + 
 (61*HPL[{1}, xb]*HPL[{1, 1, 2, 4}, x])/16 + 
 (13*HPL[{0}, x]*HPL[{1, 1, 2, 4}, xb])/8 + 
 (61*HPL[{1}, x]*HPL[{1, 1, 2, 4}, xb])/16 + (23*HPL[{1, 1, 2, 5}, x])/32 + 
 (23*HPL[{1, 1, 2, 5}, xb])/32 - (533*Pi^2*HPL[{0}, xb]*HPL[{1, 1, 3, 0}, x])/
  192 - (28*Pi^2*HPL[{1}, xb]*HPL[{1, 1, 3, 0}, x])/3 + 
 (47*HPL[{3}, xb]*HPL[{1, 1, 3, 0}, x])/8 + 
 9*HPL[{1, 2}, xb]*HPL[{1, 1, 3, 0}, x] + 
 (33*HPL[{2, 0}, xb]*HPL[{1, 1, 3, 0}, x])/8 + 
 (349*HPL[{2, 1}, xb]*HPL[{1, 1, 3, 0}, x])/32 + 
 (41*HPL[{0, 0, 0}, xb]*HPL[{1, 1, 3, 0}, x])/32 + 
 (97*HPL[{1, 0, 0}, xb]*HPL[{1, 1, 3, 0}, x])/32 + 
 (13*HPL[{1, 1, 0}, xb]*HPL[{1, 1, 3, 0}, x])/2 + 
 (117*HPL[{1, 1, 1}, xb]*HPL[{1, 1, 3, 0}, x])/8 - 
 (533*Pi^2*HPL[{0}, x]*HPL[{1, 1, 3, 0}, xb])/192 - 
 (28*Pi^2*HPL[{1}, x]*HPL[{1, 1, 3, 0}, xb])/3 + 
 (47*HPL[{3}, x]*HPL[{1, 1, 3, 0}, xb])/8 + 
 9*HPL[{1, 2}, x]*HPL[{1, 1, 3, 0}, xb] + 
 (33*HPL[{2, 0}, x]*HPL[{1, 1, 3, 0}, xb])/8 + 
 (349*HPL[{2, 1}, x]*HPL[{1, 1, 3, 0}, xb])/32 + 
 (41*HPL[{0, 0, 0}, x]*HPL[{1, 1, 3, 0}, xb])/32 + 
 (97*HPL[{1, 0, 0}, x]*HPL[{1, 1, 3, 0}, xb])/32 + 
 (13*HPL[{1, 1, 0}, x]*HPL[{1, 1, 3, 0}, xb])/2 + 
 (117*HPL[{1, 1, 1}, x]*HPL[{1, 1, 3, 0}, xb])/8 - 
 (307*Pi^2*HPL[{0}, xb]*HPL[{1, 1, 3, 1}, x])/24 - 
 (197*Pi^2*HPL[{1}, xb]*HPL[{1, 1, 3, 1}, x])/8 + 
 (487*HPL[{3}, xb]*HPL[{1, 1, 3, 1}, x])/32 + 
 (95*HPL[{1, 2}, xb]*HPL[{1, 1, 3, 1}, x])/4 + 
 (433*HPL[{2, 0}, xb]*HPL[{1, 1, 3, 1}, x])/32 + 
 (53*HPL[{2, 1}, xb]*HPL[{1, 1, 3, 1}, x])/2 + 
 (195*HPL[{0, 0, 0}, xb]*HPL[{1, 1, 3, 1}, x])/32 + 
 (179*HPL[{1, 0, 0}, xb]*HPL[{1, 1, 3, 1}, x])/16 + 
 (159*HPL[{1, 1, 0}, xb]*HPL[{1, 1, 3, 1}, x])/8 + 
 (73*HPL[{1, 1, 1}, xb]*HPL[{1, 1, 3, 1}, x])/2 - 
 (307*Pi^2*HPL[{0}, x]*HPL[{1, 1, 3, 1}, xb])/24 - 
 (197*Pi^2*HPL[{1}, x]*HPL[{1, 1, 3, 1}, xb])/8 + 
 (487*HPL[{3}, x]*HPL[{1, 1, 3, 1}, xb])/32 + 
 (95*HPL[{1, 2}, x]*HPL[{1, 1, 3, 1}, xb])/4 + 
 (433*HPL[{2, 0}, x]*HPL[{1, 1, 3, 1}, xb])/32 + 
 (53*HPL[{2, 1}, x]*HPL[{1, 1, 3, 1}, xb])/2 + 
 (195*HPL[{0, 0, 0}, x]*HPL[{1, 1, 3, 1}, xb])/32 + 
 (179*HPL[{1, 0, 0}, x]*HPL[{1, 1, 3, 1}, xb])/16 + 
 (159*HPL[{1, 1, 0}, x]*HPL[{1, 1, 3, 1}, xb])/8 + 
 (73*HPL[{1, 1, 1}, x]*HPL[{1, 1, 3, 1}, xb])/2 - 
 (28*Pi^2*HPL[{1, 1, 3, 2}, x])/3 + (349*HPL[{2}, xb]*HPL[{1, 1, 3, 2}, x])/
  32 + (47*HPL[{0, 0}, xb]*HPL[{1, 1, 3, 2}, x])/8 + 
 9*HPL[{1, 0}, xb]*HPL[{1, 1, 3, 2}, x] + 
 (117*HPL[{1, 1}, xb]*HPL[{1, 1, 3, 2}, x])/8 - 
 (28*Pi^2*HPL[{1, 1, 3, 2}, xb])/3 + (349*HPL[{2}, x]*HPL[{1, 1, 3, 2}, xb])/
  32 + (47*HPL[{0, 0}, x]*HPL[{1, 1, 3, 2}, xb])/8 + 
 9*HPL[{1, 0}, x]*HPL[{1, 1, 3, 2}, xb] + 
 (117*HPL[{1, 1}, x]*HPL[{1, 1, 3, 2}, xb])/8 + 
 (33*HPL[{0}, xb]*HPL[{1, 1, 3, 3}, x])/8 + 
 (13*HPL[{1}, xb]*HPL[{1, 1, 3, 3}, x])/2 + 
 (33*HPL[{0}, x]*HPL[{1, 1, 3, 3}, xb])/8 + 
 (13*HPL[{1}, x]*HPL[{1, 1, 3, 3}, xb])/2 + (97*HPL[{1, 1, 3, 4}, x])/32 + 
 (97*HPL[{1, 1, 3, 4}, xb])/32 - (347*Pi^2*HPL[{1, 1, 4, 0}, x])/192 + 
 (53*HPL[{2}, xb]*HPL[{1, 1, 4, 0}, x])/16 + 
 (31*HPL[{0, 0}, xb]*HPL[{1, 1, 4, 0}, x])/16 + 
 (83*HPL[{1, 0}, xb]*HPL[{1, 1, 4, 0}, x])/32 + 
 (61*HPL[{1, 1}, xb]*HPL[{1, 1, 4, 0}, x])/16 - 
 (347*Pi^2*HPL[{1, 1, 4, 0}, xb])/192 + 
 (53*HPL[{2}, x]*HPL[{1, 1, 4, 0}, xb])/16 + 
 (31*HPL[{0, 0}, x]*HPL[{1, 1, 4, 0}, xb])/16 + 
 (83*HPL[{1, 0}, x]*HPL[{1, 1, 4, 0}, xb])/32 + 
 (61*HPL[{1, 1}, x]*HPL[{1, 1, 4, 0}, xb])/16 - 
 (17*Pi^2*HPL[{1, 1, 4, 1}, x])/3 + (237*HPL[{2}, xb]*HPL[{1, 1, 4, 1}, x])/
  32 + (153*HPL[{0, 0}, xb]*HPL[{1, 1, 4, 1}, x])/32 + 
 (47*HPL[{1, 0}, xb]*HPL[{1, 1, 4, 1}, x])/8 + 
 (35*HPL[{1, 1}, xb]*HPL[{1, 1, 4, 1}, x])/4 - 
 (17*Pi^2*HPL[{1, 1, 4, 1}, xb])/3 + (237*HPL[{2}, x]*HPL[{1, 1, 4, 1}, xb])/
  32 + (153*HPL[{0, 0}, x]*HPL[{1, 1, 4, 1}, xb])/32 + 
 (47*HPL[{1, 0}, x]*HPL[{1, 1, 4, 1}, xb])/8 + 
 (35*HPL[{1, 1}, x]*HPL[{1, 1, 4, 1}, xb])/4 + 
 (53*HPL[{0}, xb]*HPL[{1, 1, 4, 2}, x])/16 + 
 (61*HPL[{1}, xb]*HPL[{1, 1, 4, 2}, x])/16 + 
 (53*HPL[{0}, x]*HPL[{1, 1, 4, 2}, xb])/16 + 
 (61*HPL[{1}, x]*HPL[{1, 1, 4, 2}, xb])/16 + (83*HPL[{1, 1, 4, 3}, x])/32 + 
 (83*HPL[{1, 1, 4, 3}, xb])/32 + (15*HPL[{0}, xb]*HPL[{1, 1, 5, 0}, x])/32 + 
 (11*HPL[{1}, xb]*HPL[{1, 1, 5, 0}, x])/32 + 
 (15*HPL[{0}, x]*HPL[{1, 1, 5, 0}, xb])/32 + 
 (11*HPL[{1}, x]*HPL[{1, 1, 5, 0}, xb])/32 + 
 (21*HPL[{0}, xb]*HPL[{1, 1, 5, 1}, x])/32 + 
 (11*HPL[{1}, xb]*HPL[{1, 1, 5, 1}, x])/16 + 
 (21*HPL[{0}, x]*HPL[{1, 1, 5, 1}, xb])/32 + 
 (11*HPL[{1}, x]*HPL[{1, 1, 5, 1}, xb])/16 + (11*HPL[{1, 1, 5, 2}, x])/32 + 
 (11*HPL[{1, 1, 5, 2}, xb])/32 + (13*Pi^4*HPL[{1, 2, 0, 0}, x])/60 - 
 (829*Pi^2*HPL[{2}, xb]*HPL[{1, 2, 0, 0}, x])/192 + 
 (81*HPL[{4}, xb]*HPL[{1, 2, 0, 0}, x])/32 - 
 (65*Pi^2*HPL[{0, 0}, xb]*HPL[{1, 2, 0, 0}, x])/192 - 
 (69*Pi^2*HPL[{1, 0}, xb]*HPL[{1, 2, 0, 0}, x])/32 - 
 (28*Pi^2*HPL[{1, 1}, xb]*HPL[{1, 2, 0, 0}, x])/3 + 
 (31*HPL[{1, 3}, xb]*HPL[{1, 2, 0, 0}, x])/8 + 
 (159*HPL[{2, 2}, xb]*HPL[{1, 2, 0, 0}, x])/32 + 
 (33*HPL[{3, 0}, xb]*HPL[{1, 2, 0, 0}, x])/32 + 
 (107*HPL[{3, 1}, xb]*HPL[{1, 2, 0, 0}, x])/16 + 
 (27*HPL[{1, 1, 2}, xb]*HPL[{1, 2, 0, 0}, x])/4 + 
 (47*HPL[{1, 2, 0}, xb]*HPL[{1, 2, 0, 0}, x])/32 + 
 (149*HPL[{1, 2, 1}, xb]*HPL[{1, 2, 0, 0}, x])/16 + 
 (17*HPL[{2, 1, 0}, xb]*HPL[{1, 2, 0, 0}, x])/8 + 
 (355*HPL[{2, 1, 1}, xb]*HPL[{1, 2, 0, 0}, x])/32 + 
 (11*HPL[{1, 1, 0, 0}, xb]*HPL[{1, 2, 0, 0}, x])/32 + 
 (13*HPL[{1, 1, 1, 0}, xb]*HPL[{1, 2, 0, 0}, x])/4 + 
 (57*HPL[{1, 1, 1, 1}, xb]*HPL[{1, 2, 0, 0}, x])/4 + 
 (13*Pi^4*HPL[{1, 2, 0, 0}, xb])/60 - 
 (829*Pi^2*HPL[{2}, x]*HPL[{1, 2, 0, 0}, xb])/192 + 
 (81*HPL[{4}, x]*HPL[{1, 2, 0, 0}, xb])/32 - 
 (65*Pi^2*HPL[{0, 0}, x]*HPL[{1, 2, 0, 0}, xb])/192 - 
 (69*Pi^2*HPL[{1, 0}, x]*HPL[{1, 2, 0, 0}, xb])/32 - 
 (28*Pi^2*HPL[{1, 1}, x]*HPL[{1, 2, 0, 0}, xb])/3 + 
 (31*HPL[{1, 3}, x]*HPL[{1, 2, 0, 0}, xb])/8 + 
 (159*HPL[{2, 2}, x]*HPL[{1, 2, 0, 0}, xb])/32 + 
 (33*HPL[{3, 0}, x]*HPL[{1, 2, 0, 0}, xb])/32 + 
 (107*HPL[{3, 1}, x]*HPL[{1, 2, 0, 0}, xb])/16 + 
 (27*HPL[{1, 1, 2}, x]*HPL[{1, 2, 0, 0}, xb])/4 + 
 (47*HPL[{1, 2, 0}, x]*HPL[{1, 2, 0, 0}, xb])/32 + 
 (149*HPL[{1, 2, 1}, x]*HPL[{1, 2, 0, 0}, xb])/16 + 
 (17*HPL[{2, 1, 0}, x]*HPL[{1, 2, 0, 0}, xb])/8 + 
 (355*HPL[{2, 1, 1}, x]*HPL[{1, 2, 0, 0}, xb])/32 + 
 (11*HPL[{1, 1, 0, 0}, x]*HPL[{1, 2, 0, 0}, xb])/32 + 
 (13*HPL[{1, 1, 1, 0}, x]*HPL[{1, 2, 0, 0}, xb])/4 + 
 (57*HPL[{1, 1, 1, 1}, x]*HPL[{1, 2, 0, 0}, xb])/4 + 
 (13*Pi^4*HPL[{1, 2, 1, 0}, x])/20 - 
 (1547*Pi^2*HPL[{2}, xb]*HPL[{1, 2, 1, 0}, x])/96 + 
 (83*HPL[{4}, xb]*HPL[{1, 2, 1, 0}, x])/16 - 
 (203*Pi^2*HPL[{0, 0}, xb]*HPL[{1, 2, 1, 0}, x])/64 - 
 (1229*Pi^2*HPL[{1, 0}, xb]*HPL[{1, 2, 1, 0}, x])/96 - 
 (97*Pi^2*HPL[{1, 1}, xb]*HPL[{1, 2, 1, 0}, x])/3 + 
 (47*HPL[{1, 3}, xb]*HPL[{1, 2, 1, 0}, x])/4 + 
 (461*HPL[{2, 2}, xb]*HPL[{1, 2, 1, 0}, x])/32 + 
 (19*HPL[{3, 0}, xb]*HPL[{1, 2, 1, 0}, x])/4 + 
 (519*HPL[{3, 1}, xb]*HPL[{1, 2, 1, 0}, x])/32 + 
 (97*HPL[{1, 1, 2}, xb]*HPL[{1, 2, 1, 0}, x])/4 + 
 (149*HPL[{1, 2, 0}, xb]*HPL[{1, 2, 1, 0}, x])/16 + 
 (229*HPL[{1, 2, 1}, xb]*HPL[{1, 2, 1, 0}, x])/8 + 
 (5*HPL[{2, 0, 0}, xb]*HPL[{1, 2, 1, 0}, x])/2 + 
 (369*HPL[{2, 1, 0}, xb]*HPL[{1, 2, 1, 0}, x])/32 + 
 (63*HPL[{2, 1, 1}, xb]*HPL[{1, 2, 1, 0}, x])/2 + 
 (39*HPL[{1, 0, 0, 0}, xb]*HPL[{1, 2, 1, 0}, x])/32 + 
 (47*HPL[{1, 1, 0, 0}, xb]*HPL[{1, 2, 1, 0}, x])/8 + 
 (149*HPL[{1, 1, 1, 0}, xb]*HPL[{1, 2, 1, 0}, x])/8 + 
 (375*HPL[{1, 1, 1, 1}, xb]*HPL[{1, 2, 1, 0}, x])/8 + 
 (13*Pi^4*HPL[{1, 2, 1, 0}, xb])/20 - 
 (1547*Pi^2*HPL[{2}, x]*HPL[{1, 2, 1, 0}, xb])/96 + 
 (83*HPL[{4}, x]*HPL[{1, 2, 1, 0}, xb])/16 - 
 (203*Pi^2*HPL[{0, 0}, x]*HPL[{1, 2, 1, 0}, xb])/64 - 
 (1229*Pi^2*HPL[{1, 0}, x]*HPL[{1, 2, 1, 0}, xb])/96 - 
 (97*Pi^2*HPL[{1, 1}, x]*HPL[{1, 2, 1, 0}, xb])/3 + 
 (47*HPL[{1, 3}, x]*HPL[{1, 2, 1, 0}, xb])/4 + 
 (461*HPL[{2, 2}, x]*HPL[{1, 2, 1, 0}, xb])/32 + 
 (19*HPL[{3, 0}, x]*HPL[{1, 2, 1, 0}, xb])/4 + 
 (519*HPL[{3, 1}, x]*HPL[{1, 2, 1, 0}, xb])/32 + 
 (97*HPL[{1, 1, 2}, x]*HPL[{1, 2, 1, 0}, xb])/4 + 
 (149*HPL[{1, 2, 0}, x]*HPL[{1, 2, 1, 0}, xb])/16 + 
 (229*HPL[{1, 2, 1}, x]*HPL[{1, 2, 1, 0}, xb])/8 + 
 (5*HPL[{2, 0, 0}, x]*HPL[{1, 2, 1, 0}, xb])/2 + 
 (369*HPL[{2, 1, 0}, x]*HPL[{1, 2, 1, 0}, xb])/32 + 
 (63*HPL[{2, 1, 1}, x]*HPL[{1, 2, 1, 0}, xb])/2 + 
 (39*HPL[{1, 0, 0, 0}, x]*HPL[{1, 2, 1, 0}, xb])/32 + 
 (47*HPL[{1, 1, 0, 0}, x]*HPL[{1, 2, 1, 0}, xb])/8 + 
 (149*HPL[{1, 1, 1, 0}, x]*HPL[{1, 2, 1, 0}, xb])/8 + 
 (375*HPL[{1, 1, 1, 1}, x]*HPL[{1, 2, 1, 0}, xb])/8 + 
 (6*Pi^4*HPL[{1, 2, 1, 1}, x])/5 - 
 (937*Pi^2*HPL[{2}, xb]*HPL[{1, 2, 1, 1}, x])/24 + 
 (397*HPL[{4}, xb]*HPL[{1, 2, 1, 1}, x])/32 - 
 (763*Pi^2*HPL[{0, 0}, xb]*HPL[{1, 2, 1, 1}, x])/48 - 
 (215*Pi^2*HPL[{1, 0}, xb]*HPL[{1, 2, 1, 1}, x])/6 - 
 (133*Pi^2*HPL[{1, 1}, xb]*HPL[{1, 2, 1, 1}, x])/2 + 
 (57*HPL[{1, 3}, xb]*HPL[{1, 2, 1, 1}, x])/2 + 
 (259*HPL[{2, 2}, xb]*HPL[{1, 2, 1, 1}, x])/8 + 
 (461*HPL[{3, 0}, xb]*HPL[{1, 2, 1, 1}, x])/32 + 
 (259*HPL[{3, 1}, xb]*HPL[{1, 2, 1, 1}, x])/8 + 
 (223*HPL[{1, 1, 2}, xb]*HPL[{1, 2, 1, 1}, x])/4 + 
 (229*HPL[{1, 2, 0}, xb]*HPL[{1, 2, 1, 1}, x])/8 + 
 (119*HPL[{1, 2, 1}, xb]*HPL[{1, 2, 1, 1}, x])/2 + 
 (393*HPL[{2, 0, 0}, xb]*HPL[{1, 2, 1, 1}, x])/32 + 
 32*HPL[{2, 1, 0}, xb]*HPL[{1, 2, 1, 1}, x] + 
 (249*HPL[{2, 1, 1}, xb]*HPL[{1, 2, 1, 1}, x])/4 + 
 (87*HPL[{0, 0, 0, 0}, xb]*HPL[{1, 2, 1, 1}, x])/32 + 
 (147*HPL[{1, 0, 0, 0}, xb]*HPL[{1, 2, 1, 1}, x])/16 + 
 (95*HPL[{1, 1, 0, 0}, xb]*HPL[{1, 2, 1, 1}, x])/4 + 
 (205*HPL[{1, 1, 1, 0}, xb]*HPL[{1, 2, 1, 1}, x])/4 + 
 96*HPL[{1, 1, 1, 1}, xb]*HPL[{1, 2, 1, 1}, x] + 
 (6*Pi^4*HPL[{1, 2, 1, 1}, xb])/5 - 
 (937*Pi^2*HPL[{2}, x]*HPL[{1, 2, 1, 1}, xb])/24 + 
 (397*HPL[{4}, x]*HPL[{1, 2, 1, 1}, xb])/32 - 
 (763*Pi^2*HPL[{0, 0}, x]*HPL[{1, 2, 1, 1}, xb])/48 - 
 (215*Pi^2*HPL[{1, 0}, x]*HPL[{1, 2, 1, 1}, xb])/6 - 
 (133*Pi^2*HPL[{1, 1}, x]*HPL[{1, 2, 1, 1}, xb])/2 + 
 (57*HPL[{1, 3}, x]*HPL[{1, 2, 1, 1}, xb])/2 + 
 (259*HPL[{2, 2}, x]*HPL[{1, 2, 1, 1}, xb])/8 + 
 (461*HPL[{3, 0}, x]*HPL[{1, 2, 1, 1}, xb])/32 + 
 (259*HPL[{3, 1}, x]*HPL[{1, 2, 1, 1}, xb])/8 + 
 (223*HPL[{1, 1, 2}, x]*HPL[{1, 2, 1, 1}, xb])/4 + 
 (229*HPL[{1, 2, 0}, x]*HPL[{1, 2, 1, 1}, xb])/8 + 
 (119*HPL[{1, 2, 1}, x]*HPL[{1, 2, 1, 1}, xb])/2 + 
 (393*HPL[{2, 0, 0}, x]*HPL[{1, 2, 1, 1}, xb])/32 + 
 32*HPL[{2, 1, 0}, x]*HPL[{1, 2, 1, 1}, xb] + 
 (249*HPL[{2, 1, 1}, x]*HPL[{1, 2, 1, 1}, xb])/4 + 
 (87*HPL[{0, 0, 0, 0}, x]*HPL[{1, 2, 1, 1}, xb])/32 + 
 (147*HPL[{1, 0, 0, 0}, x]*HPL[{1, 2, 1, 1}, xb])/16 + 
 (95*HPL[{1, 1, 0, 0}, x]*HPL[{1, 2, 1, 1}, xb])/4 + 
 (205*HPL[{1, 1, 1, 0}, x]*HPL[{1, 2, 1, 1}, xb])/4 + 
 96*HPL[{1, 1, 1, 1}, x]*HPL[{1, 2, 1, 1}, xb] - 
 (1547*Pi^2*HPL[{0}, xb]*HPL[{1, 2, 1, 2}, x])/96 - 
 (97*Pi^2*HPL[{1}, xb]*HPL[{1, 2, 1, 2}, x])/3 + 
 (519*HPL[{3}, xb]*HPL[{1, 2, 1, 2}, x])/32 + 
 (229*HPL[{1, 2}, xb]*HPL[{1, 2, 1, 2}, x])/8 + 
 (461*HPL[{2, 0}, xb]*HPL[{1, 2, 1, 2}, x])/32 + 
 (63*HPL[{2, 1}, xb]*HPL[{1, 2, 1, 2}, x])/2 + 
 (83*HPL[{0, 0, 0}, xb]*HPL[{1, 2, 1, 2}, x])/16 + 
 (47*HPL[{1, 0, 0}, xb]*HPL[{1, 2, 1, 2}, x])/4 + 
 (97*HPL[{1, 1, 0}, xb]*HPL[{1, 2, 1, 2}, x])/4 + 
 (375*HPL[{1, 1, 1}, xb]*HPL[{1, 2, 1, 2}, x])/8 - 
 (1547*Pi^2*HPL[{0}, x]*HPL[{1, 2, 1, 2}, xb])/96 - 
 (97*Pi^2*HPL[{1}, x]*HPL[{1, 2, 1, 2}, xb])/3 + 
 (519*HPL[{3}, x]*HPL[{1, 2, 1, 2}, xb])/32 + 
 (229*HPL[{1, 2}, x]*HPL[{1, 2, 1, 2}, xb])/8 + 
 (461*HPL[{2, 0}, x]*HPL[{1, 2, 1, 2}, xb])/32 + 
 (63*HPL[{2, 1}, x]*HPL[{1, 2, 1, 2}, xb])/2 + 
 (83*HPL[{0, 0, 0}, x]*HPL[{1, 2, 1, 2}, xb])/16 + 
 (47*HPL[{1, 0, 0}, x]*HPL[{1, 2, 1, 2}, xb])/4 + 
 (97*HPL[{1, 1, 0}, x]*HPL[{1, 2, 1, 2}, xb])/4 + 
 (375*HPL[{1, 1, 1}, x]*HPL[{1, 2, 1, 2}, xb])/8 - 
 (1229*Pi^2*HPL[{1, 2, 1, 3}, x])/96 + 
 (369*HPL[{2}, xb]*HPL[{1, 2, 1, 3}, x])/32 + 
 (19*HPL[{0, 0}, xb]*HPL[{1, 2, 1, 3}, x])/4 + 
 (149*HPL[{1, 0}, xb]*HPL[{1, 2, 1, 3}, x])/16 + 
 (149*HPL[{1, 1}, xb]*HPL[{1, 2, 1, 3}, x])/8 - 
 (1229*Pi^2*HPL[{1, 2, 1, 3}, xb])/96 + 
 (369*HPL[{2}, x]*HPL[{1, 2, 1, 3}, xb])/32 + 
 (19*HPL[{0, 0}, x]*HPL[{1, 2, 1, 3}, xb])/4 + 
 (149*HPL[{1, 0}, x]*HPL[{1, 2, 1, 3}, xb])/16 + 
 (149*HPL[{1, 1}, x]*HPL[{1, 2, 1, 3}, xb])/8 + 
 (5*HPL[{0}, xb]*HPL[{1, 2, 1, 4}, x])/2 + 
 (47*HPL[{1}, xb]*HPL[{1, 2, 1, 4}, x])/8 + 
 (5*HPL[{0}, x]*HPL[{1, 2, 1, 4}, xb])/2 + 
 (47*HPL[{1}, x]*HPL[{1, 2, 1, 4}, xb])/8 + (39*HPL[{1, 2, 1, 5}, x])/32 + 
 (39*HPL[{1, 2, 1, 5}, xb])/32 - (967*Pi^2*HPL[{0}, xb]*HPL[{1, 2, 2, 0}, x])/
  192 - (103*Pi^2*HPL[{1}, xb]*HPL[{1, 2, 2, 0}, x])/8 + 
 (119*HPL[{3}, xb]*HPL[{1, 2, 2, 0}, x])/16 + 
 (193*HPL[{1, 2}, xb]*HPL[{1, 2, 2, 0}, x])/16 + 
 (173*HPL[{2, 0}, xb]*HPL[{1, 2, 2, 0}, x])/32 + 
 (453*HPL[{2, 1}, xb]*HPL[{1, 2, 2, 0}, x])/32 + 
 (49*HPL[{0, 0, 0}, xb]*HPL[{1, 2, 2, 0}, x])/32 + 
 (127*HPL[{1, 0, 0}, xb]*HPL[{1, 2, 2, 0}, x])/32 + 
 9*HPL[{1, 1, 0}, xb]*HPL[{1, 2, 2, 0}, x] + 
 (157*HPL[{1, 1, 1}, xb]*HPL[{1, 2, 2, 0}, x])/8 - 
 (967*Pi^2*HPL[{0}, x]*HPL[{1, 2, 2, 0}, xb])/192 - 
 (103*Pi^2*HPL[{1}, x]*HPL[{1, 2, 2, 0}, xb])/8 + 
 (119*HPL[{3}, x]*HPL[{1, 2, 2, 0}, xb])/16 + 
 (193*HPL[{1, 2}, x]*HPL[{1, 2, 2, 0}, xb])/16 + 
 (173*HPL[{2, 0}, x]*HPL[{1, 2, 2, 0}, xb])/32 + 
 (453*HPL[{2, 1}, x]*HPL[{1, 2, 2, 0}, xb])/32 + 
 (49*HPL[{0, 0, 0}, x]*HPL[{1, 2, 2, 0}, xb])/32 + 
 (127*HPL[{1, 0, 0}, x]*HPL[{1, 2, 2, 0}, xb])/32 + 
 9*HPL[{1, 1, 0}, x]*HPL[{1, 2, 2, 0}, xb] + 
 (157*HPL[{1, 1, 1}, x]*HPL[{1, 2, 2, 0}, xb])/8 - 
 (781*Pi^2*HPL[{0}, xb]*HPL[{1, 2, 2, 1}, x])/48 - 
 (677*Pi^2*HPL[{1}, xb]*HPL[{1, 2, 2, 1}, x])/24 + 
 (589*HPL[{3}, xb]*HPL[{1, 2, 2, 1}, x])/32 + 
 (229*HPL[{1, 2}, xb]*HPL[{1, 2, 2, 1}, x])/8 + 
 (535*HPL[{2, 0}, xb]*HPL[{1, 2, 2, 1}, x])/32 + 
 (251*HPL[{2, 1}, xb]*HPL[{1, 2, 2, 1}, x])/8 + 
 (121*HPL[{0, 0, 0}, xb]*HPL[{1, 2, 2, 1}, x])/16 + 
 (113*HPL[{1, 0, 0}, xb]*HPL[{1, 2, 2, 1}, x])/8 + 
 (99*HPL[{1, 1, 0}, xb]*HPL[{1, 2, 2, 1}, x])/4 + 
 (85*HPL[{1, 1, 1}, xb]*HPL[{1, 2, 2, 1}, x])/2 - 
 (781*Pi^2*HPL[{0}, x]*HPL[{1, 2, 2, 1}, xb])/48 - 
 (677*Pi^2*HPL[{1}, x]*HPL[{1, 2, 2, 1}, xb])/24 + 
 (589*HPL[{3}, x]*HPL[{1, 2, 2, 1}, xb])/32 + 
 (229*HPL[{1, 2}, x]*HPL[{1, 2, 2, 1}, xb])/8 + 
 (535*HPL[{2, 0}, x]*HPL[{1, 2, 2, 1}, xb])/32 + 
 (251*HPL[{2, 1}, x]*HPL[{1, 2, 2, 1}, xb])/8 + 
 (121*HPL[{0, 0, 0}, x]*HPL[{1, 2, 2, 1}, xb])/16 + 
 (113*HPL[{1, 0, 0}, x]*HPL[{1, 2, 2, 1}, xb])/8 + 
 (99*HPL[{1, 1, 0}, x]*HPL[{1, 2, 2, 1}, xb])/4 + 
 (85*HPL[{1, 1, 1}, x]*HPL[{1, 2, 2, 1}, xb])/2 - 
 (103*Pi^2*HPL[{1, 2, 2, 2}, x])/8 + (453*HPL[{2}, xb]*HPL[{1, 2, 2, 2}, x])/
  32 + (119*HPL[{0, 0}, xb]*HPL[{1, 2, 2, 2}, x])/16 + 
 (193*HPL[{1, 0}, xb]*HPL[{1, 2, 2, 2}, x])/16 + 
 (157*HPL[{1, 1}, xb]*HPL[{1, 2, 2, 2}, x])/8 - 
 (103*Pi^2*HPL[{1, 2, 2, 2}, xb])/8 + (453*HPL[{2}, x]*HPL[{1, 2, 2, 2}, xb])/
  32 + (119*HPL[{0, 0}, x]*HPL[{1, 2, 2, 2}, xb])/16 + 
 (193*HPL[{1, 0}, x]*HPL[{1, 2, 2, 2}, xb])/16 + 
 (157*HPL[{1, 1}, x]*HPL[{1, 2, 2, 2}, xb])/8 + 
 (173*HPL[{0}, xb]*HPL[{1, 2, 2, 3}, x])/32 + 
 9*HPL[{1}, xb]*HPL[{1, 2, 2, 3}, x] + 
 (173*HPL[{0}, x]*HPL[{1, 2, 2, 3}, xb])/32 + 
 9*HPL[{1}, x]*HPL[{1, 2, 2, 3}, xb] + (127*HPL[{1, 2, 2, 4}, x])/32 + 
 (127*HPL[{1, 2, 2, 4}, xb])/32 - (829*Pi^2*HPL[{1, 2, 3, 0}, x])/192 + 
 (159*HPL[{2}, xb]*HPL[{1, 2, 3, 0}, x])/32 + 
 (81*HPL[{0, 0}, xb]*HPL[{1, 2, 3, 0}, x])/32 + 
 (31*HPL[{1, 0}, xb]*HPL[{1, 2, 3, 0}, x])/8 + 
 (27*HPL[{1, 1}, xb]*HPL[{1, 2, 3, 0}, x])/4 - 
 (829*Pi^2*HPL[{1, 2, 3, 0}, xb])/192 + 
 (159*HPL[{2}, x]*HPL[{1, 2, 3, 0}, xb])/32 + 
 (81*HPL[{0, 0}, x]*HPL[{1, 2, 3, 0}, xb])/32 + 
 (31*HPL[{1, 0}, x]*HPL[{1, 2, 3, 0}, xb])/8 + 
 (27*HPL[{1, 1}, x]*HPL[{1, 2, 3, 0}, xb])/4 - 
 (28*Pi^2*HPL[{1, 2, 3, 1}, x])/3 + (355*HPL[{2}, xb]*HPL[{1, 2, 3, 1}, x])/
  32 + (107*HPL[{0, 0}, xb]*HPL[{1, 2, 3, 1}, x])/16 + 
 (149*HPL[{1, 0}, xb]*HPL[{1, 2, 3, 1}, x])/16 + 
 (57*HPL[{1, 1}, xb]*HPL[{1, 2, 3, 1}, x])/4 - 
 (28*Pi^2*HPL[{1, 2, 3, 1}, xb])/3 + (355*HPL[{2}, x]*HPL[{1, 2, 3, 1}, xb])/
  32 + (107*HPL[{0, 0}, x]*HPL[{1, 2, 3, 1}, xb])/16 + 
 (149*HPL[{1, 0}, x]*HPL[{1, 2, 3, 1}, xb])/16 + 
 (57*HPL[{1, 1}, x]*HPL[{1, 2, 3, 1}, xb])/4 + 
 (159*HPL[{0}, xb]*HPL[{1, 2, 3, 2}, x])/32 + 
 (27*HPL[{1}, xb]*HPL[{1, 2, 3, 2}, x])/4 + 
 (159*HPL[{0}, x]*HPL[{1, 2, 3, 2}, xb])/32 + 
 (27*HPL[{1}, x]*HPL[{1, 2, 3, 2}, xb])/4 + (31*HPL[{1, 2, 3, 3}, x])/8 + 
 (31*HPL[{1, 2, 3, 3}, xb])/8 + (33*HPL[{0}, xb]*HPL[{1, 2, 4, 0}, x])/32 + 
 (47*HPL[{1}, xb]*HPL[{1, 2, 4, 0}, x])/32 + 
 (33*HPL[{0}, x]*HPL[{1, 2, 4, 0}, xb])/32 + 
 (47*HPL[{1}, x]*HPL[{1, 2, 4, 0}, xb])/32 + 
 (17*HPL[{0}, xb]*HPL[{1, 2, 4, 1}, x])/8 + 
 (13*HPL[{1}, xb]*HPL[{1, 2, 4, 1}, x])/4 + 
 (17*HPL[{0}, x]*HPL[{1, 2, 4, 1}, xb])/8 + 
 (13*HPL[{1}, x]*HPL[{1, 2, 4, 1}, xb])/4 + (47*HPL[{1, 2, 4, 2}, x])/32 + 
 (47*HPL[{1, 2, 4, 2}, xb])/32 + (11*HPL[{1, 2, 5, 1}, x])/32 + 
 (11*HPL[{1, 2, 5, 1}, xb])/32 - (65*Pi^2*HPL[{0}, xb]*HPL[{1, 3, 0, 0}, x])/
  64 - (151*Pi^2*HPL[{1}, xb]*HPL[{1, 3, 0, 0}, x])/48 + 
 (81*HPL[{3}, xb]*HPL[{1, 3, 0, 0}, x])/32 + 
 (31*HPL[{1, 2}, xb]*HPL[{1, 3, 0, 0}, x])/8 + 
 (43*HPL[{2, 0}, xb]*HPL[{1, 3, 0, 0}, x])/32 + 
 (77*HPL[{2, 1}, xb]*HPL[{1, 3, 0, 0}, x])/16 + 
 (25*HPL[{1, 0, 0}, xb]*HPL[{1, 3, 0, 0}, x])/32 + 
 (83*HPL[{1, 1, 0}, xb]*HPL[{1, 3, 0, 0}, x])/32 + 
 (99*HPL[{1, 1, 1}, xb]*HPL[{1, 3, 0, 0}, x])/16 - 
 (65*Pi^2*HPL[{0}, x]*HPL[{1, 3, 0, 0}, xb])/64 - 
 (151*Pi^2*HPL[{1}, x]*HPL[{1, 3, 0, 0}, xb])/48 + 
 (81*HPL[{3}, x]*HPL[{1, 3, 0, 0}, xb])/32 + 
 (31*HPL[{1, 2}, x]*HPL[{1, 3, 0, 0}, xb])/8 + 
 (43*HPL[{2, 0}, x]*HPL[{1, 3, 0, 0}, xb])/32 + 
 (77*HPL[{2, 1}, x]*HPL[{1, 3, 0, 0}, xb])/16 + 
 (25*HPL[{1, 0, 0}, x]*HPL[{1, 3, 0, 0}, xb])/32 + 
 (83*HPL[{1, 1, 0}, x]*HPL[{1, 3, 0, 0}, xb])/32 + 
 (99*HPL[{1, 1, 1}, x]*HPL[{1, 3, 0, 0}, xb])/16 - 
 (431*Pi^2*HPL[{0}, xb]*HPL[{1, 3, 1, 0}, x])/64 - 
 (1229*Pi^2*HPL[{1}, xb]*HPL[{1, 3, 1, 0}, x])/96 + 
 (153*HPL[{3}, xb]*HPL[{1, 3, 1, 0}, x])/16 + 
 (113*HPL[{1, 2}, xb]*HPL[{1, 3, 1, 0}, x])/8 + 
 (121*HPL[{2, 0}, xb]*HPL[{1, 3, 1, 0}, x])/16 + 
 (521*HPL[{2, 1}, xb]*HPL[{1, 3, 1, 0}, x])/32 + 
 (81*HPL[{0, 0, 0}, xb]*HPL[{1, 3, 1, 0}, x])/32 + 
 (187*HPL[{1, 0, 0}, xb]*HPL[{1, 3, 1, 0}, x])/32 + 
 (179*HPL[{1, 1, 0}, xb]*HPL[{1, 3, 1, 0}, x])/16 + 
 (161*HPL[{1, 1, 1}, xb]*HPL[{1, 3, 1, 0}, x])/8 - 
 (431*Pi^2*HPL[{0}, x]*HPL[{1, 3, 1, 0}, xb])/64 - 
 (1229*Pi^2*HPL[{1}, x]*HPL[{1, 3, 1, 0}, xb])/96 + 
 (153*HPL[{3}, x]*HPL[{1, 3, 1, 0}, xb])/16 + 
 (113*HPL[{1, 2}, x]*HPL[{1, 3, 1, 0}, xb])/8 + 
 (121*HPL[{2, 0}, x]*HPL[{1, 3, 1, 0}, xb])/16 + 
 (521*HPL[{2, 1}, x]*HPL[{1, 3, 1, 0}, xb])/32 + 
 (81*HPL[{0, 0, 0}, x]*HPL[{1, 3, 1, 0}, xb])/32 + 
 (187*HPL[{1, 0, 0}, x]*HPL[{1, 3, 1, 0}, xb])/32 + 
 (179*HPL[{1, 1, 0}, x]*HPL[{1, 3, 1, 0}, xb])/16 + 
 (161*HPL[{1, 1, 1}, x]*HPL[{1, 3, 1, 0}, xb])/8 - 
 (1543*Pi^2*HPL[{0}, xb]*HPL[{1, 3, 1, 1}, x])/96 - 
 (383*Pi^2*HPL[{1}, xb]*HPL[{1, 3, 1, 1}, x])/16 + 
 (653*HPL[{3}, xb]*HPL[{1, 3, 1, 1}, x])/32 + 
 (57*HPL[{1, 2}, xb]*HPL[{1, 3, 1, 1}, x])/2 + 
 (599*HPL[{2, 0}, xb]*HPL[{1, 3, 1, 1}, x])/32 + 
 (125*HPL[{2, 1}, xb]*HPL[{1, 3, 1, 1}, x])/4 + 
 (309*HPL[{0, 0, 0}, xb]*HPL[{1, 3, 1, 1}, x])/32 + 
 (129*HPL[{1, 0, 0}, xb]*HPL[{1, 3, 1, 1}, x])/8 + 
 (99*HPL[{1, 1, 0}, xb]*HPL[{1, 3, 1, 1}, x])/4 + 
 (151*HPL[{1, 1, 1}, xb]*HPL[{1, 3, 1, 1}, x])/4 - 
 (1543*Pi^2*HPL[{0}, x]*HPL[{1, 3, 1, 1}, xb])/96 - 
 (383*Pi^2*HPL[{1}, x]*HPL[{1, 3, 1, 1}, xb])/16 + 
 (653*HPL[{3}, x]*HPL[{1, 3, 1, 1}, xb])/32 + 
 (57*HPL[{1, 2}, x]*HPL[{1, 3, 1, 1}, xb])/2 + 
 (599*HPL[{2, 0}, x]*HPL[{1, 3, 1, 1}, xb])/32 + 
 (125*HPL[{2, 1}, x]*HPL[{1, 3, 1, 1}, xb])/4 + 
 (309*HPL[{0, 0, 0}, x]*HPL[{1, 3, 1, 1}, xb])/32 + 
 (129*HPL[{1, 0, 0}, x]*HPL[{1, 3, 1, 1}, xb])/8 + 
 (99*HPL[{1, 1, 0}, x]*HPL[{1, 3, 1, 1}, xb])/4 + 
 (151*HPL[{1, 1, 1}, x]*HPL[{1, 3, 1, 1}, xb])/4 - 
 (1229*Pi^2*HPL[{1, 3, 1, 2}, x])/96 + 
 (521*HPL[{2}, xb]*HPL[{1, 3, 1, 2}, x])/32 + 
 (153*HPL[{0, 0}, xb]*HPL[{1, 3, 1, 2}, x])/16 + 
 (113*HPL[{1, 0}, xb]*HPL[{1, 3, 1, 2}, x])/8 + 
 (161*HPL[{1, 1}, xb]*HPL[{1, 3, 1, 2}, x])/8 - 
 (1229*Pi^2*HPL[{1, 3, 1, 2}, xb])/96 + 
 (521*HPL[{2}, x]*HPL[{1, 3, 1, 2}, xb])/32 + 
 (153*HPL[{0, 0}, x]*HPL[{1, 3, 1, 2}, xb])/16 + 
 (113*HPL[{1, 0}, x]*HPL[{1, 3, 1, 2}, xb])/8 + 
 (161*HPL[{1, 1}, x]*HPL[{1, 3, 1, 2}, xb])/8 + 
 (121*HPL[{0}, xb]*HPL[{1, 3, 1, 3}, x])/16 + 
 (179*HPL[{1}, xb]*HPL[{1, 3, 1, 3}, x])/16 + 
 (121*HPL[{0}, x]*HPL[{1, 3, 1, 3}, xb])/16 + 
 (179*HPL[{1}, x]*HPL[{1, 3, 1, 3}, xb])/16 + (187*HPL[{1, 3, 1, 4}, x])/32 + 
 (187*HPL[{1, 3, 1, 4}, xb])/32 - (1019*Pi^2*HPL[{1, 3, 2, 0}, x])/192 + 
 (237*HPL[{2}, xb]*HPL[{1, 3, 2, 0}, x])/32 + 
 (31*HPL[{0, 0}, xb]*HPL[{1, 3, 2, 0}, x])/8 + 
 (97*HPL[{1, 0}, xb]*HPL[{1, 3, 2, 0}, x])/16 + 
 (37*HPL[{1, 1}, xb]*HPL[{1, 3, 2, 0}, x])/4 - 
 (1019*Pi^2*HPL[{1, 3, 2, 0}, xb])/192 + 
 (237*HPL[{2}, x]*HPL[{1, 3, 2, 0}, xb])/32 + 
 (31*HPL[{0, 0}, x]*HPL[{1, 3, 2, 0}, xb])/8 + 
 (97*HPL[{1, 0}, x]*HPL[{1, 3, 2, 0}, xb])/16 + 
 (37*HPL[{1, 1}, x]*HPL[{1, 3, 2, 0}, xb])/4 - 
 (881*Pi^2*HPL[{1, 3, 2, 1}, x])/96 + (433*HPL[{2}, xb]*HPL[{1, 3, 2, 1}, x])/
  32 + (73*HPL[{0, 0}, xb]*HPL[{1, 3, 2, 1}, x])/8 + 
 (47*HPL[{1, 0}, xb]*HPL[{1, 3, 2, 1}, x])/4 + 
 (61*HPL[{1, 1}, xb]*HPL[{1, 3, 2, 1}, x])/4 - 
 (881*Pi^2*HPL[{1, 3, 2, 1}, xb])/96 + 
 (433*HPL[{2}, x]*HPL[{1, 3, 2, 1}, xb])/32 + 
 (73*HPL[{0, 0}, x]*HPL[{1, 3, 2, 1}, xb])/8 + 
 (47*HPL[{1, 0}, x]*HPL[{1, 3, 2, 1}, xb])/4 + 
 (61*HPL[{1, 1}, x]*HPL[{1, 3, 2, 1}, xb])/4 + 
 (237*HPL[{0}, xb]*HPL[{1, 3, 2, 2}, x])/32 + 
 (37*HPL[{1}, xb]*HPL[{1, 3, 2, 2}, x])/4 + 
 (237*HPL[{0}, x]*HPL[{1, 3, 2, 2}, xb])/32 + 
 (37*HPL[{1}, x]*HPL[{1, 3, 2, 2}, xb])/4 + (97*HPL[{1, 3, 2, 3}, x])/16 + 
 (97*HPL[{1, 3, 2, 3}, xb])/16 + (81*HPL[{0}, xb]*HPL[{1, 3, 3, 0}, x])/32 + 
 (31*HPL[{1}, xb]*HPL[{1, 3, 3, 0}, x])/8 + 
 (81*HPL[{0}, x]*HPL[{1, 3, 3, 0}, xb])/32 + 
 (31*HPL[{1}, x]*HPL[{1, 3, 3, 0}, xb])/8 + 
 (77*HPL[{0}, xb]*HPL[{1, 3, 3, 1}, x])/16 + 
 (99*HPL[{1}, xb]*HPL[{1, 3, 3, 1}, x])/16 + 
 (77*HPL[{0}, x]*HPL[{1, 3, 3, 1}, xb])/16 + 
 (99*HPL[{1}, x]*HPL[{1, 3, 3, 1}, xb])/16 + (31*HPL[{1, 3, 3, 2}, x])/8 + 
 (31*HPL[{1, 3, 3, 2}, xb])/8 + (43*HPL[{1, 3, 4, 0}, x])/32 + 
 (43*HPL[{1, 3, 4, 0}, xb])/32 + (83*HPL[{1, 3, 4, 1}, x])/32 + 
 (83*HPL[{1, 3, 4, 1}, xb])/32 - (193*Pi^2*HPL[{1, 4, 0, 0}, x])/192 + 
 (45*HPL[{2}, xb]*HPL[{1, 4, 0, 0}, x])/16 + 
 (25*HPL[{0, 0}, xb]*HPL[{1, 4, 0, 0}, x])/16 + 
 (71*HPL[{1, 0}, xb]*HPL[{1, 4, 0, 0}, x])/32 + 
 (97*HPL[{1, 1}, xb]*HPL[{1, 4, 0, 0}, x])/32 - 
 (193*Pi^2*HPL[{1, 4, 0, 0}, xb])/192 + 
 (45*HPL[{2}, x]*HPL[{1, 4, 0, 0}, xb])/16 + 
 (25*HPL[{0, 0}, x]*HPL[{1, 4, 0, 0}, xb])/16 + 
 (71*HPL[{1, 0}, x]*HPL[{1, 4, 0, 0}, xb])/32 + 
 (97*HPL[{1, 1}, x]*HPL[{1, 4, 0, 0}, xb])/32 - 
 (737*Pi^2*HPL[{1, 4, 1, 0}, x])/192 + (57*HPL[{2}, xb]*HPL[{1, 4, 1, 0}, x])/
  8 + (81*HPL[{0, 0}, xb]*HPL[{1, 4, 1, 0}, x])/16 + 
 (187*HPL[{1, 0}, xb]*HPL[{1, 4, 1, 0}, x])/32 + 
 (113*HPL[{1, 1}, xb]*HPL[{1, 4, 1, 0}, x])/16 - 
 (737*Pi^2*HPL[{1, 4, 1, 0}, xb])/192 + 
 (57*HPL[{2}, x]*HPL[{1, 4, 1, 0}, xb])/8 + 
 (81*HPL[{0, 0}, x]*HPL[{1, 4, 1, 0}, xb])/16 + 
 (187*HPL[{1, 0}, x]*HPL[{1, 4, 1, 0}, xb])/32 + 
 (113*HPL[{1, 1}, x]*HPL[{1, 4, 1, 0}, xb])/16 - 
 (493*Pi^2*HPL[{1, 4, 1, 1}, x])/96 + (347*HPL[{2}, xb]*HPL[{1, 4, 1, 1}, x])/
  32 + (281*HPL[{0, 0}, xb]*HPL[{1, 4, 1, 1}, x])/32 + 
 (147*HPL[{1, 0}, xb]*HPL[{1, 4, 1, 1}, x])/16 + 
 (83*HPL[{1, 1}, xb]*HPL[{1, 4, 1, 1}, x])/8 - 
 (493*Pi^2*HPL[{1, 4, 1, 1}, xb])/96 + 
 (347*HPL[{2}, x]*HPL[{1, 4, 1, 1}, xb])/32 + 
 (281*HPL[{0, 0}, x]*HPL[{1, 4, 1, 1}, xb])/32 + 
 (147*HPL[{1, 0}, x]*HPL[{1, 4, 1, 1}, xb])/16 + 
 (83*HPL[{1, 1}, x]*HPL[{1, 4, 1, 1}, xb])/8 + 
 (57*HPL[{0}, xb]*HPL[{1, 4, 1, 2}, x])/8 + 
 (113*HPL[{1}, xb]*HPL[{1, 4, 1, 2}, x])/16 + 
 (57*HPL[{0}, x]*HPL[{1, 4, 1, 2}, xb])/8 + 
 (113*HPL[{1}, x]*HPL[{1, 4, 1, 2}, xb])/16 + (187*HPL[{1, 4, 1, 3}, x])/32 + 
 (187*HPL[{1, 4, 1, 3}, xb])/32 + (123*HPL[{0}, xb]*HPL[{1, 4, 2, 0}, x])/
  32 + (127*HPL[{1}, xb]*HPL[{1, 4, 2, 0}, x])/32 + 
 (123*HPL[{0}, x]*HPL[{1, 4, 2, 0}, xb])/32 + 
 (127*HPL[{1}, x]*HPL[{1, 4, 2, 0}, xb])/32 + 
 (77*HPL[{0}, xb]*HPL[{1, 4, 2, 1}, x])/16 + 
 (71*HPL[{1}, xb]*HPL[{1, 4, 2, 1}, x])/16 + 
 (77*HPL[{0}, x]*HPL[{1, 4, 2, 1}, xb])/16 + 
 (71*HPL[{1}, x]*HPL[{1, 4, 2, 1}, xb])/16 + (127*HPL[{1, 4, 2, 2}, x])/32 + 
 (127*HPL[{1, 4, 2, 2}, xb])/32 + (45*HPL[{1, 4, 3, 0}, x])/16 + 
 (45*HPL[{1, 4, 3, 0}, xb])/16 + (97*HPL[{1, 4, 3, 1}, x])/32 + 
 (97*HPL[{1, 4, 3, 1}, xb])/32 + (35*HPL[{0}, xb]*HPL[{1, 5, 0, 0}, x])/32 + 
 (25*HPL[{1}, xb]*HPL[{1, 5, 0, 0}, x])/32 + 
 (35*HPL[{0}, x]*HPL[{1, 5, 0, 0}, xb])/32 + 
 (25*HPL[{1}, x]*HPL[{1, 5, 0, 0}, xb])/32 + 
 (55*HPL[{0}, xb]*HPL[{1, 5, 1, 0}, x])/32 + 
 (39*HPL[{1}, xb]*HPL[{1, 5, 1, 0}, x])/32 + 
 (55*HPL[{0}, x]*HPL[{1, 5, 1, 0}, xb])/32 + 
 (39*HPL[{1}, x]*HPL[{1, 5, 1, 0}, xb])/32 + 
 (57*HPL[{0}, xb]*HPL[{1, 5, 1, 1}, x])/32 + 
 (21*HPL[{1}, xb]*HPL[{1, 5, 1, 1}, x])/16 + 
 (57*HPL[{0}, x]*HPL[{1, 5, 1, 1}, xb])/32 + 
 (21*HPL[{1}, x]*HPL[{1, 5, 1, 1}, xb])/16 + (39*HPL[{1, 5, 1, 2}, x])/32 + 
 (39*HPL[{1, 5, 1, 2}, xb])/32 + (33*HPL[{1, 5, 2, 0}, x])/32 + 
 (33*HPL[{1, 5, 2, 0}, xb])/32 + (23*HPL[{1, 5, 2, 1}, x])/32 + 
 (23*HPL[{1, 5, 2, 1}, xb])/32 + (67*Pi^4*HPL[{2, 0, 0, 0}, x])/960 - 
 (131*Pi^2*HPL[{2}, xb]*HPL[{2, 0, 0, 0}, x])/96 + 
 (47*HPL[{4}, xb]*HPL[{2, 0, 0, 0}, x])/32 - 
 (59*Pi^2*HPL[{1, 0}, xb]*HPL[{2, 0, 0, 0}, x])/192 - 
 (347*Pi^2*HPL[{1, 1}, xb]*HPL[{2, 0, 0, 0}, x])/192 + 
 (43*HPL[{1, 3}, xb]*HPL[{2, 0, 0, 0}, x])/32 + 
 (51*HPL[{2, 2}, xb]*HPL[{2, 0, 0, 0}, x])/32 + 
 (79*HPL[{3, 1}, xb]*HPL[{2, 0, 0, 0}, x])/32 + 
 (13*HPL[{1, 1, 2}, xb]*HPL[{2, 0, 0, 0}, x])/8 + 
 (5*HPL[{1, 2, 1}, xb]*HPL[{2, 0, 0, 0}, x])/2 + 
 (49*HPL[{2, 1, 1}, xb]*HPL[{2, 0, 0, 0}, x])/16 + 
 (5*HPL[{1, 1, 1, 0}, xb]*HPL[{2, 0, 0, 0}, x])/32 + 
 (105*HPL[{1, 1, 1, 1}, xb]*HPL[{2, 0, 0, 0}, x])/32 + 
 (67*Pi^4*HPL[{2, 0, 0, 0}, xb])/960 - 
 (131*Pi^2*HPL[{2}, x]*HPL[{2, 0, 0, 0}, xb])/96 + 
 (47*HPL[{4}, x]*HPL[{2, 0, 0, 0}, xb])/32 - 
 (59*Pi^2*HPL[{1, 0}, x]*HPL[{2, 0, 0, 0}, xb])/192 - 
 (347*Pi^2*HPL[{1, 1}, x]*HPL[{2, 0, 0, 0}, xb])/192 + 
 (43*HPL[{1, 3}, x]*HPL[{2, 0, 0, 0}, xb])/32 + 
 (51*HPL[{2, 2}, x]*HPL[{2, 0, 0, 0}, xb])/32 + 
 (79*HPL[{3, 1}, x]*HPL[{2, 0, 0, 0}, xb])/32 + 
 (13*HPL[{1, 1, 2}, x]*HPL[{2, 0, 0, 0}, xb])/8 + 
 (5*HPL[{1, 2, 1}, x]*HPL[{2, 0, 0, 0}, xb])/2 + 
 (49*HPL[{2, 1, 1}, x]*HPL[{2, 0, 0, 0}, xb])/16 + 
 (5*HPL[{1, 1, 1, 0}, x]*HPL[{2, 0, 0, 0}, xb])/32 + 
 (105*HPL[{1, 1, 1, 1}, x]*HPL[{2, 0, 0, 0}, xb])/32 + 
 (4*Pi^4*HPL[{2, 1, 0, 0}, x])/15 - 
 (629*Pi^2*HPL[{2}, xb]*HPL[{2, 1, 0, 0}, x])/96 + 
 (23*HPL[{4}, xb]*HPL[{2, 1, 0, 0}, x])/8 - 
 (107*Pi^2*HPL[{0, 0}, xb]*HPL[{2, 1, 0, 0}, x])/192 - 
 (737*Pi^2*HPL[{1, 0}, xb]*HPL[{2, 1, 0, 0}, x])/192 - 
 (307*Pi^2*HPL[{1, 1}, xb]*HPL[{2, 1, 0, 0}, x])/24 + 
 (77*HPL[{1, 3}, xb]*HPL[{2, 1, 0, 0}, x])/16 + 
 (191*HPL[{2, 2}, xb]*HPL[{2, 1, 0, 0}, x])/32 + 
 (39*HPL[{3, 0}, xb]*HPL[{2, 1, 0, 0}, x])/32 + 
 (125*HPL[{3, 1}, xb]*HPL[{2, 1, 0, 0}, x])/16 + 
 (279*HPL[{1, 1, 2}, xb]*HPL[{2, 1, 0, 0}, x])/32 + 
 (17*HPL[{1, 2, 0}, xb]*HPL[{2, 1, 0, 0}, x])/8 + 
 (369*HPL[{1, 2, 1}, xb]*HPL[{2, 1, 0, 0}, x])/32 + 
 (45*HPL[{2, 1, 0}, xb]*HPL[{2, 1, 0, 0}, x])/16 + 
 (215*HPL[{2, 1, 1}, xb]*HPL[{2, 1, 0, 0}, x])/16 + 
 (21*HPL[{1, 1, 0, 0}, xb]*HPL[{2, 1, 0, 0}, x])/32 + 
 (151*HPL[{1, 1, 1, 0}, xb]*HPL[{2, 1, 0, 0}, x])/32 + 
 (71*HPL[{1, 1, 1, 1}, xb]*HPL[{2, 1, 0, 0}, x])/4 + 
 (4*Pi^4*HPL[{2, 1, 0, 0}, xb])/15 - 
 (629*Pi^2*HPL[{2}, x]*HPL[{2, 1, 0, 0}, xb])/96 + 
 (23*HPL[{4}, x]*HPL[{2, 1, 0, 0}, xb])/8 - 
 (107*Pi^2*HPL[{0, 0}, x]*HPL[{2, 1, 0, 0}, xb])/192 - 
 (737*Pi^2*HPL[{1, 0}, x]*HPL[{2, 1, 0, 0}, xb])/192 - 
 (307*Pi^2*HPL[{1, 1}, x]*HPL[{2, 1, 0, 0}, xb])/24 + 
 (77*HPL[{1, 3}, x]*HPL[{2, 1, 0, 0}, xb])/16 + 
 (191*HPL[{2, 2}, x]*HPL[{2, 1, 0, 0}, xb])/32 + 
 (39*HPL[{3, 0}, x]*HPL[{2, 1, 0, 0}, xb])/32 + 
 (125*HPL[{3, 1}, x]*HPL[{2, 1, 0, 0}, xb])/16 + 
 (279*HPL[{1, 1, 2}, x]*HPL[{2, 1, 0, 0}, xb])/32 + 
 (17*HPL[{1, 2, 0}, x]*HPL[{2, 1, 0, 0}, xb])/8 + 
 (369*HPL[{1, 2, 1}, x]*HPL[{2, 1, 0, 0}, xb])/32 + 
 (45*HPL[{2, 1, 0}, x]*HPL[{2, 1, 0, 0}, xb])/16 + 
 (215*HPL[{2, 1, 1}, x]*HPL[{2, 1, 0, 0}, xb])/16 + 
 (21*HPL[{1, 1, 0, 0}, x]*HPL[{2, 1, 0, 0}, xb])/32 + 
 (151*HPL[{1, 1, 1, 0}, x]*HPL[{2, 1, 0, 0}, xb])/32 + 
 (71*HPL[{1, 1, 1, 1}, x]*HPL[{2, 1, 0, 0}, xb])/4 + 
 (7*Pi^4*HPL[{2, 1, 1, 0}, x])/10 - 
 (627*Pi^2*HPL[{2}, xb]*HPL[{2, 1, 1, 0}, x])/32 + 
 (95*HPL[{4}, xb]*HPL[{2, 1, 1, 0}, x])/16 - 
 (71*Pi^2*HPL[{0, 0}, xb]*HPL[{2, 1, 1, 0}, x])/16 - 
 (1543*Pi^2*HPL[{1, 0}, xb]*HPL[{2, 1, 1, 0}, x])/96 - 
 (107*Pi^2*HPL[{1, 1}, xb]*HPL[{2, 1, 1, 0}, x])/3 + 
 (433*HPL[{1, 3}, xb]*HPL[{2, 1, 1, 0}, x])/32 + 
 (263*HPL[{2, 2}, xb]*HPL[{2, 1, 1, 0}, x])/16 + 
 (11*HPL[{3, 0}, xb]*HPL[{2, 1, 1, 0}, x])/2 + 
 (73*HPL[{3, 1}, xb]*HPL[{2, 1, 1, 0}, x])/4 + 
 (217*HPL[{1, 1, 2}, xb]*HPL[{2, 1, 1, 0}, x])/8 + 
 (355*HPL[{1, 2, 0}, xb]*HPL[{2, 1, 1, 0}, x])/32 + 
 (63*HPL[{1, 2, 1}, xb]*HPL[{2, 1, 1, 0}, x])/2 + 
 (49*HPL[{2, 0, 0}, xb]*HPL[{2, 1, 1, 0}, x])/16 + 
 (215*HPL[{2, 1, 0}, xb]*HPL[{2, 1, 1, 0}, x])/16 + 
 (279*HPL[{2, 1, 1}, xb]*HPL[{2, 1, 1, 0}, x])/8 + 
 (57*HPL[{1, 0, 0, 0}, xb]*HPL[{2, 1, 1, 0}, x])/32 + 
 (237*HPL[{1, 1, 0, 0}, xb]*HPL[{2, 1, 1, 0}, x])/32 + 
 (43*HPL[{1, 1, 1, 0}, xb]*HPL[{2, 1, 1, 0}, x])/2 + 
 (399*HPL[{1, 1, 1, 1}, xb]*HPL[{2, 1, 1, 0}, x])/8 + 
 (7*Pi^4*HPL[{2, 1, 1, 0}, xb])/10 - 
 (627*Pi^2*HPL[{2}, x]*HPL[{2, 1, 1, 0}, xb])/32 + 
 (95*HPL[{4}, x]*HPL[{2, 1, 1, 0}, xb])/16 - 
 (71*Pi^2*HPL[{0, 0}, x]*HPL[{2, 1, 1, 0}, xb])/16 - 
 (1543*Pi^2*HPL[{1, 0}, x]*HPL[{2, 1, 1, 0}, xb])/96 - 
 (107*Pi^2*HPL[{1, 1}, x]*HPL[{2, 1, 1, 0}, xb])/3 + 
 (433*HPL[{1, 3}, x]*HPL[{2, 1, 1, 0}, xb])/32 + 
 (263*HPL[{2, 2}, x]*HPL[{2, 1, 1, 0}, xb])/16 + 
 (11*HPL[{3, 0}, x]*HPL[{2, 1, 1, 0}, xb])/2 + 
 (73*HPL[{3, 1}, x]*HPL[{2, 1, 1, 0}, xb])/4 + 
 (217*HPL[{1, 1, 2}, x]*HPL[{2, 1, 1, 0}, xb])/8 + 
 (355*HPL[{1, 2, 0}, x]*HPL[{2, 1, 1, 0}, xb])/32 + 
 (63*HPL[{1, 2, 1}, x]*HPL[{2, 1, 1, 0}, xb])/2 + 
 (49*HPL[{2, 0, 0}, x]*HPL[{2, 1, 1, 0}, xb])/16 + 
 (215*HPL[{2, 1, 0}, x]*HPL[{2, 1, 1, 0}, xb])/16 + 
 (279*HPL[{2, 1, 1}, x]*HPL[{2, 1, 1, 0}, xb])/8 + 
 (57*HPL[{1, 0, 0, 0}, x]*HPL[{2, 1, 1, 0}, xb])/32 + 
 (237*HPL[{1, 1, 0, 0}, x]*HPL[{2, 1, 1, 0}, xb])/32 + 
 (43*HPL[{1, 1, 1, 0}, x]*HPL[{2, 1, 1, 0}, xb])/2 + 
 (399*HPL[{1, 1, 1, 1}, x]*HPL[{2, 1, 1, 0}, xb])/8 + 
 (6*Pi^4*HPL[{2, 1, 1, 1}, x])/5 - 
 (128*Pi^2*HPL[{2}, xb]*HPL[{2, 1, 1, 1}, x])/3 + 
 (227*HPL[{4}, xb]*HPL[{2, 1, 1, 1}, x])/16 - 
 (309*Pi^2*HPL[{0, 0}, xb]*HPL[{2, 1, 1, 1}, x])/16 - 
 (937*Pi^2*HPL[{1, 0}, xb]*HPL[{2, 1, 1, 1}, x])/24 - 
 (133*Pi^2*HPL[{1, 1}, xb]*HPL[{2, 1, 1, 1}, x])/2 + 
 (125*HPL[{1, 3}, xb]*HPL[{2, 1, 1, 1}, x])/4 + 
 (285*HPL[{2, 2}, xb]*HPL[{2, 1, 1, 1}, x])/8 + 
 (261*HPL[{3, 0}, xb]*HPL[{2, 1, 1, 1}, x])/16 + 
 (285*HPL[{3, 1}, xb]*HPL[{2, 1, 1, 1}, x])/8 + 
 (117*HPL[{1, 1, 2}, xb]*HPL[{2, 1, 1, 1}, x])/2 + 
 (251*HPL[{1, 2, 0}, xb]*HPL[{2, 1, 1, 1}, x])/8 + 
 (249*HPL[{1, 2, 1}, xb]*HPL[{2, 1, 1, 1}, x])/4 + 
 (225*HPL[{2, 0, 0}, xb]*HPL[{2, 1, 1, 1}, x])/16 + 
 (141*HPL[{2, 1, 0}, xb]*HPL[{2, 1, 1, 1}, x])/4 + 
 66*HPL[{2, 1, 1}, xb]*HPL[{2, 1, 1, 1}, x] + 
 (105*HPL[{0, 0, 0, 0}, xb]*HPL[{2, 1, 1, 1}, x])/32 + 
 (347*HPL[{1, 0, 0, 0}, xb]*HPL[{2, 1, 1, 1}, x])/32 + 
 (53*HPL[{1, 1, 0, 0}, xb]*HPL[{2, 1, 1, 1}, x])/2 + 
 54*HPL[{1, 1, 1, 0}, xb]*HPL[{2, 1, 1, 1}, x] + 
 96*HPL[{1, 1, 1, 1}, xb]*HPL[{2, 1, 1, 1}, x] + 
 (6*Pi^4*HPL[{2, 1, 1, 1}, xb])/5 - 
 (128*Pi^2*HPL[{2}, x]*HPL[{2, 1, 1, 1}, xb])/3 + 
 (227*HPL[{4}, x]*HPL[{2, 1, 1, 1}, xb])/16 - 
 (309*Pi^2*HPL[{0, 0}, x]*HPL[{2, 1, 1, 1}, xb])/16 - 
 (937*Pi^2*HPL[{1, 0}, x]*HPL[{2, 1, 1, 1}, xb])/24 - 
 (133*Pi^2*HPL[{1, 1}, x]*HPL[{2, 1, 1, 1}, xb])/2 + 
 (125*HPL[{1, 3}, x]*HPL[{2, 1, 1, 1}, xb])/4 + 
 (285*HPL[{2, 2}, x]*HPL[{2, 1, 1, 1}, xb])/8 + 
 (261*HPL[{3, 0}, x]*HPL[{2, 1, 1, 1}, xb])/16 + 
 (285*HPL[{3, 1}, x]*HPL[{2, 1, 1, 1}, xb])/8 + 
 (117*HPL[{1, 1, 2}, x]*HPL[{2, 1, 1, 1}, xb])/2 + 
 (251*HPL[{1, 2, 0}, x]*HPL[{2, 1, 1, 1}, xb])/8 + 
 (249*HPL[{1, 2, 1}, x]*HPL[{2, 1, 1, 1}, xb])/4 + 
 (225*HPL[{2, 0, 0}, x]*HPL[{2, 1, 1, 1}, xb])/16 + 
 (141*HPL[{2, 1, 0}, x]*HPL[{2, 1, 1, 1}, xb])/4 + 
 66*HPL[{2, 1, 1}, x]*HPL[{2, 1, 1, 1}, xb] + 
 (105*HPL[{0, 0, 0, 0}, x]*HPL[{2, 1, 1, 1}, xb])/32 + 
 (347*HPL[{1, 0, 0, 0}, x]*HPL[{2, 1, 1, 1}, xb])/32 + 
 (53*HPL[{1, 1, 0, 0}, x]*HPL[{2, 1, 1, 1}, xb])/2 + 
 54*HPL[{1, 1, 1, 0}, x]*HPL[{2, 1, 1, 1}, xb] + 
 96*HPL[{1, 1, 1, 1}, x]*HPL[{2, 1, 1, 1}, xb] - 
 (627*Pi^2*HPL[{0}, xb]*HPL[{2, 1, 1, 2}, x])/32 - 
 (107*Pi^2*HPL[{1}, xb]*HPL[{2, 1, 1, 2}, x])/3 + 
 (73*HPL[{3}, xb]*HPL[{2, 1, 1, 2}, x])/4 + 
 (63*HPL[{1, 2}, xb]*HPL[{2, 1, 1, 2}, x])/2 + 
 (263*HPL[{2, 0}, xb]*HPL[{2, 1, 1, 2}, x])/16 + 
 (279*HPL[{2, 1}, xb]*HPL[{2, 1, 1, 2}, x])/8 + 
 (95*HPL[{0, 0, 0}, xb]*HPL[{2, 1, 1, 2}, x])/16 + 
 (433*HPL[{1, 0, 0}, xb]*HPL[{2, 1, 1, 2}, x])/32 + 
 (217*HPL[{1, 1, 0}, xb]*HPL[{2, 1, 1, 2}, x])/8 + 
 (399*HPL[{1, 1, 1}, xb]*HPL[{2, 1, 1, 2}, x])/8 - 
 (627*Pi^2*HPL[{0}, x]*HPL[{2, 1, 1, 2}, xb])/32 - 
 (107*Pi^2*HPL[{1}, x]*HPL[{2, 1, 1, 2}, xb])/3 + 
 (73*HPL[{3}, x]*HPL[{2, 1, 1, 2}, xb])/4 + 
 (63*HPL[{1, 2}, x]*HPL[{2, 1, 1, 2}, xb])/2 + 
 (263*HPL[{2, 0}, x]*HPL[{2, 1, 1, 2}, xb])/16 + 
 (279*HPL[{2, 1}, x]*HPL[{2, 1, 1, 2}, xb])/8 + 
 (95*HPL[{0, 0, 0}, x]*HPL[{2, 1, 1, 2}, xb])/16 + 
 (433*HPL[{1, 0, 0}, x]*HPL[{2, 1, 1, 2}, xb])/32 + 
 (217*HPL[{1, 1, 0}, x]*HPL[{2, 1, 1, 2}, xb])/8 + 
 (399*HPL[{1, 1, 1}, x]*HPL[{2, 1, 1, 2}, xb])/8 - 
 (1543*Pi^2*HPL[{2, 1, 1, 3}, x])/96 + 
 (215*HPL[{2}, xb]*HPL[{2, 1, 1, 3}, x])/16 + 
 (11*HPL[{0, 0}, xb]*HPL[{2, 1, 1, 3}, x])/2 + 
 (355*HPL[{1, 0}, xb]*HPL[{2, 1, 1, 3}, x])/32 + 
 (43*HPL[{1, 1}, xb]*HPL[{2, 1, 1, 3}, x])/2 - 
 (1543*Pi^2*HPL[{2, 1, 1, 3}, xb])/96 + 
 (215*HPL[{2}, x]*HPL[{2, 1, 1, 3}, xb])/16 + 
 (11*HPL[{0, 0}, x]*HPL[{2, 1, 1, 3}, xb])/2 + 
 (355*HPL[{1, 0}, x]*HPL[{2, 1, 1, 3}, xb])/32 + 
 (43*HPL[{1, 1}, x]*HPL[{2, 1, 1, 3}, xb])/2 + 
 (49*HPL[{0}, xb]*HPL[{2, 1, 1, 4}, x])/16 + 
 (237*HPL[{1}, xb]*HPL[{2, 1, 1, 4}, x])/32 + 
 (49*HPL[{0}, x]*HPL[{2, 1, 1, 4}, xb])/16 + 
 (237*HPL[{1}, x]*HPL[{2, 1, 1, 4}, xb])/32 + (57*HPL[{2, 1, 1, 5}, x])/32 + 
 (57*HPL[{2, 1, 1, 5}, xb])/32 - (43*Pi^2*HPL[{0}, xb]*HPL[{2, 1, 2, 0}, x])/
  6 - (781*Pi^2*HPL[{1}, xb]*HPL[{2, 1, 2, 0}, x])/48 + 
 (273*HPL[{3}, xb]*HPL[{2, 1, 2, 0}, x])/32 + 
 (453*HPL[{1, 2}, xb]*HPL[{2, 1, 2, 0}, x])/32 + 
 (203*HPL[{2, 0}, xb]*HPL[{2, 1, 2, 0}, x])/32 + 
 (265*HPL[{2, 1}, xb]*HPL[{2, 1, 2, 0}, x])/16 + 
 (57*HPL[{0, 0, 0}, xb]*HPL[{2, 1, 2, 0}, x])/32 + 
 (77*HPL[{1, 0, 0}, xb]*HPL[{2, 1, 2, 0}, x])/16 + 
 (349*HPL[{1, 1, 0}, xb]*HPL[{2, 1, 2, 0}, x])/32 + 
 23*HPL[{1, 1, 1}, xb]*HPL[{2, 1, 2, 0}, x] - 
 (43*Pi^2*HPL[{0}, x]*HPL[{2, 1, 2, 0}, xb])/6 - 
 (781*Pi^2*HPL[{1}, x]*HPL[{2, 1, 2, 0}, xb])/48 + 
 (273*HPL[{3}, x]*HPL[{2, 1, 2, 0}, xb])/32 + 
 (453*HPL[{1, 2}, x]*HPL[{2, 1, 2, 0}, xb])/32 + 
 (203*HPL[{2, 0}, x]*HPL[{2, 1, 2, 0}, xb])/32 + 
 (265*HPL[{2, 1}, x]*HPL[{2, 1, 2, 0}, xb])/16 + 
 (57*HPL[{0, 0, 0}, x]*HPL[{2, 1, 2, 0}, xb])/32 + 
 (77*HPL[{1, 0, 0}, x]*HPL[{2, 1, 2, 0}, xb])/16 + 
 (349*HPL[{1, 1, 0}, x]*HPL[{2, 1, 2, 0}, xb])/32 + 
 23*HPL[{1, 1, 1}, x]*HPL[{2, 1, 2, 0}, xb] - 
 (159*Pi^2*HPL[{0}, xb]*HPL[{2, 1, 2, 1}, x])/8 - 
 (763*Pi^2*HPL[{1}, xb]*HPL[{2, 1, 2, 1}, x])/24 + 
 (333*HPL[{3}, xb]*HPL[{2, 1, 2, 1}, x])/16 + 
 32*HPL[{1, 2}, xb]*HPL[{2, 1, 2, 1}, x] + 
 (153*HPL[{2, 0}, xb]*HPL[{2, 1, 2, 1}, x])/8 + 
 (141*HPL[{2, 1}, xb]*HPL[{2, 1, 2, 1}, x])/4 + 
 (69*HPL[{0, 0, 0}, xb]*HPL[{2, 1, 2, 1}, x])/8 + 
 (521*HPL[{1, 0, 0}, xb]*HPL[{2, 1, 2, 1}, x])/32 + 
 (225*HPL[{1, 1, 0}, xb]*HPL[{2, 1, 2, 1}, x])/8 + 
 (93*HPL[{1, 1, 1}, xb]*HPL[{2, 1, 2, 1}, x])/2 - 
 (159*Pi^2*HPL[{0}, x]*HPL[{2, 1, 2, 1}, xb])/8 - 
 (763*Pi^2*HPL[{1}, x]*HPL[{2, 1, 2, 1}, xb])/24 + 
 (333*HPL[{3}, x]*HPL[{2, 1, 2, 1}, xb])/16 + 
 32*HPL[{1, 2}, x]*HPL[{2, 1, 2, 1}, xb] + 
 (153*HPL[{2, 0}, x]*HPL[{2, 1, 2, 1}, xb])/8 + 
 (141*HPL[{2, 1}, x]*HPL[{2, 1, 2, 1}, xb])/4 + 
 (69*HPL[{0, 0, 0}, x]*HPL[{2, 1, 2, 1}, xb])/8 + 
 (521*HPL[{1, 0, 0}, x]*HPL[{2, 1, 2, 1}, xb])/32 + 
 (225*HPL[{1, 1, 0}, x]*HPL[{2, 1, 2, 1}, xb])/8 + 
 (93*HPL[{1, 1, 1}, x]*HPL[{2, 1, 2, 1}, xb])/2 - 
 (781*Pi^2*HPL[{2, 1, 2, 2}, x])/48 + (265*HPL[{2}, xb]*HPL[{2, 1, 2, 2}, x])/
  16 + (273*HPL[{0, 0}, xb]*HPL[{2, 1, 2, 2}, x])/32 + 
 (453*HPL[{1, 0}, xb]*HPL[{2, 1, 2, 2}, x])/32 + 
 23*HPL[{1, 1}, xb]*HPL[{2, 1, 2, 2}, x] - (781*Pi^2*HPL[{2, 1, 2, 2}, xb])/
  48 + (265*HPL[{2}, x]*HPL[{2, 1, 2, 2}, xb])/16 + 
 (273*HPL[{0, 0}, x]*HPL[{2, 1, 2, 2}, xb])/32 + 
 (453*HPL[{1, 0}, x]*HPL[{2, 1, 2, 2}, xb])/32 + 
 23*HPL[{1, 1}, x]*HPL[{2, 1, 2, 2}, xb] + 
 (203*HPL[{0}, xb]*HPL[{2, 1, 2, 3}, x])/32 + 
 (349*HPL[{1}, xb]*HPL[{2, 1, 2, 3}, x])/32 + 
 (203*HPL[{0}, x]*HPL[{2, 1, 2, 3}, xb])/32 + 
 (349*HPL[{1}, x]*HPL[{2, 1, 2, 3}, xb])/32 + (77*HPL[{2, 1, 2, 4}, x])/16 + 
 (77*HPL[{2, 1, 2, 4}, xb])/16 - (629*Pi^2*HPL[{2, 1, 3, 0}, x])/96 + 
 (191*HPL[{2}, xb]*HPL[{2, 1, 3, 0}, x])/32 + 
 (23*HPL[{0, 0}, xb]*HPL[{2, 1, 3, 0}, x])/8 + 
 (77*HPL[{1, 0}, xb]*HPL[{2, 1, 3, 0}, x])/16 + 
 (279*HPL[{1, 1}, xb]*HPL[{2, 1, 3, 0}, x])/32 - 
 (629*Pi^2*HPL[{2, 1, 3, 0}, xb])/96 + 
 (191*HPL[{2}, x]*HPL[{2, 1, 3, 0}, xb])/32 + 
 (23*HPL[{0, 0}, x]*HPL[{2, 1, 3, 0}, xb])/8 + 
 (77*HPL[{1, 0}, x]*HPL[{2, 1, 3, 0}, xb])/16 + 
 (279*HPL[{1, 1}, x]*HPL[{2, 1, 3, 0}, xb])/32 - 
 (307*Pi^2*HPL[{2, 1, 3, 1}, x])/24 + (215*HPL[{2}, xb]*HPL[{2, 1, 3, 1}, x])/
  16 + (125*HPL[{0, 0}, xb]*HPL[{2, 1, 3, 1}, x])/16 + 
 (369*HPL[{1, 0}, xb]*HPL[{2, 1, 3, 1}, x])/32 + 
 (71*HPL[{1, 1}, xb]*HPL[{2, 1, 3, 1}, x])/4 - 
 (307*Pi^2*HPL[{2, 1, 3, 1}, xb])/24 + 
 (215*HPL[{2}, x]*HPL[{2, 1, 3, 1}, xb])/16 + 
 (125*HPL[{0, 0}, x]*HPL[{2, 1, 3, 1}, xb])/16 + 
 (369*HPL[{1, 0}, x]*HPL[{2, 1, 3, 1}, xb])/32 + 
 (71*HPL[{1, 1}, x]*HPL[{2, 1, 3, 1}, xb])/4 + 
 (191*HPL[{0}, xb]*HPL[{2, 1, 3, 2}, x])/32 + 
 (279*HPL[{1}, xb]*HPL[{2, 1, 3, 2}, x])/32 + 
 (191*HPL[{0}, x]*HPL[{2, 1, 3, 2}, xb])/32 + 
 (279*HPL[{1}, x]*HPL[{2, 1, 3, 2}, xb])/32 + (77*HPL[{2, 1, 3, 3}, x])/16 + 
 (77*HPL[{2, 1, 3, 3}, xb])/16 + (39*HPL[{0}, xb]*HPL[{2, 1, 4, 0}, x])/32 + 
 (17*HPL[{1}, xb]*HPL[{2, 1, 4, 0}, x])/8 + 
 (39*HPL[{0}, x]*HPL[{2, 1, 4, 0}, xb])/32 + 
 (17*HPL[{1}, x]*HPL[{2, 1, 4, 0}, xb])/8 + 
 (45*HPL[{0}, xb]*HPL[{2, 1, 4, 1}, x])/16 + 
 (151*HPL[{1}, xb]*HPL[{2, 1, 4, 1}, x])/32 + 
 (45*HPL[{0}, x]*HPL[{2, 1, 4, 1}, xb])/16 + 
 (151*HPL[{1}, x]*HPL[{2, 1, 4, 1}, xb])/32 + (17*HPL[{2, 1, 4, 2}, x])/8 + 
 (17*HPL[{2, 1, 4, 2}, xb])/8 + (21*HPL[{2, 1, 5, 1}, x])/32 + 
 (21*HPL[{2, 1, 5, 1}, xb])/32 - (97*Pi^2*HPL[{0}, xb]*HPL[{2, 2, 0, 0}, x])/
  48 - (1019*Pi^2*HPL[{1}, xb]*HPL[{2, 2, 0, 0}, x])/192 + 
 3*HPL[{3}, xb]*HPL[{2, 2, 0, 0}, x] + 
 (159*HPL[{1, 2}, xb]*HPL[{2, 2, 0, 0}, x])/32 + 
 (51*HPL[{2, 0}, xb]*HPL[{2, 2, 0, 0}, x])/32 + 
 (191*HPL[{2, 1}, xb]*HPL[{2, 2, 0, 0}, x])/32 + 
 (33*HPL[{1, 0, 0}, xb]*HPL[{2, 2, 0, 0}, x])/32 + 
 (53*HPL[{1, 1, 0}, xb]*HPL[{2, 2, 0, 0}, x])/16 + 
 (259*HPL[{1, 1, 1}, xb]*HPL[{2, 2, 0, 0}, x])/32 - 
 (97*Pi^2*HPL[{0}, x]*HPL[{2, 2, 0, 0}, xb])/48 - 
 (1019*Pi^2*HPL[{1}, x]*HPL[{2, 2, 0, 0}, xb])/192 + 
 3*HPL[{3}, x]*HPL[{2, 2, 0, 0}, xb] + 
 (159*HPL[{1, 2}, x]*HPL[{2, 2, 0, 0}, xb])/32 + 
 (51*HPL[{2, 0}, x]*HPL[{2, 2, 0, 0}, xb])/32 + 
 (191*HPL[{2, 1}, x]*HPL[{2, 2, 0, 0}, xb])/32 + 
 (33*HPL[{1, 0, 0}, x]*HPL[{2, 2, 0, 0}, xb])/32 + 
 (53*HPL[{1, 1, 0}, x]*HPL[{2, 2, 0, 0}, xb])/16 + 
 (259*HPL[{1, 1, 1}, x]*HPL[{2, 2, 0, 0}, xb])/32 - 
 (299*Pi^2*HPL[{0}, xb]*HPL[{2, 2, 1, 0}, x])/32 - 
 (1547*Pi^2*HPL[{1}, xb]*HPL[{2, 2, 1, 0}, x])/96 + 
 (355*HPL[{3}, xb]*HPL[{2, 2, 1, 0}, x])/32 + 
 (535*HPL[{1, 2}, xb]*HPL[{2, 2, 1, 0}, x])/32 + 
 (285*HPL[{2, 0}, xb]*HPL[{2, 2, 1, 0}, x])/32 + 
 (153*HPL[{2, 1}, xb]*HPL[{2, 2, 1, 0}, x])/8 + 
 (97*HPL[{0, 0, 0}, xb]*HPL[{2, 2, 1, 0}, x])/32 + 
 (57*HPL[{1, 0, 0}, xb]*HPL[{2, 2, 1, 0}, x])/8 + 
 (433*HPL[{1, 1, 0}, xb]*HPL[{2, 2, 1, 0}, x])/32 + 
 24*HPL[{1, 1, 1}, xb]*HPL[{2, 2, 1, 0}, x] - 
 (299*Pi^2*HPL[{0}, x]*HPL[{2, 2, 1, 0}, xb])/32 - 
 (1547*Pi^2*HPL[{1}, x]*HPL[{2, 2, 1, 0}, xb])/96 + 
 (355*HPL[{3}, x]*HPL[{2, 2, 1, 0}, xb])/32 + 
 (535*HPL[{1, 2}, x]*HPL[{2, 2, 1, 0}, xb])/32 + 
 (285*HPL[{2, 0}, x]*HPL[{2, 2, 1, 0}, xb])/32 + 
 (153*HPL[{2, 1}, x]*HPL[{2, 2, 1, 0}, xb])/8 + 
 (97*HPL[{0, 0, 0}, x]*HPL[{2, 2, 1, 0}, xb])/32 + 
 (57*HPL[{1, 0, 0}, x]*HPL[{2, 2, 1, 0}, xb])/8 + 
 (433*HPL[{1, 1, 0}, x]*HPL[{2, 2, 1, 0}, xb])/32 + 
 24*HPL[{1, 1, 1}, x]*HPL[{2, 2, 1, 0}, xb] - 
 (627*Pi^2*HPL[{0}, xb]*HPL[{2, 2, 1, 1}, x])/32 - 
 (1313*Pi^2*HPL[{1}, xb]*HPL[{2, 2, 1, 1}, x])/48 + 
 (93*HPL[{3}, xb]*HPL[{2, 2, 1, 1}, x])/4 + 
 (259*HPL[{1, 2}, xb]*HPL[{2, 2, 1, 1}, x])/8 + 
 (345*HPL[{2, 0}, xb]*HPL[{2, 2, 1, 1}, x])/16 + 
 (285*HPL[{2, 1}, xb]*HPL[{2, 2, 1, 1}, x])/8 + 
 (89*HPL[{0, 0, 0}, xb]*HPL[{2, 2, 1, 1}, x])/8 + 
 (599*HPL[{1, 0, 0}, xb]*HPL[{2, 2, 1, 1}, x])/32 + 
 (229*HPL[{1, 1, 0}, xb]*HPL[{2, 2, 1, 1}, x])/8 + 
 (171*HPL[{1, 1, 1}, xb]*HPL[{2, 2, 1, 1}, x])/4 - 
 (627*Pi^2*HPL[{0}, x]*HPL[{2, 2, 1, 1}, xb])/32 - 
 (1313*Pi^2*HPL[{1}, x]*HPL[{2, 2, 1, 1}, xb])/48 + 
 (93*HPL[{3}, x]*HPL[{2, 2, 1, 1}, xb])/4 + 
 (259*HPL[{1, 2}, x]*HPL[{2, 2, 1, 1}, xb])/8 + 
 (345*HPL[{2, 0}, x]*HPL[{2, 2, 1, 1}, xb])/16 + 
 (285*HPL[{2, 1}, x]*HPL[{2, 2, 1, 1}, xb])/8 + 
 (89*HPL[{0, 0, 0}, x]*HPL[{2, 2, 1, 1}, xb])/8 + 
 (599*HPL[{1, 0, 0}, x]*HPL[{2, 2, 1, 1}, xb])/32 + 
 (229*HPL[{1, 1, 0}, x]*HPL[{2, 2, 1, 1}, xb])/8 + 
 (171*HPL[{1, 1, 1}, x]*HPL[{2, 2, 1, 1}, xb])/4 - 
 (1547*Pi^2*HPL[{2, 2, 1, 2}, x])/96 + 
 (153*HPL[{2}, xb]*HPL[{2, 2, 1, 2}, x])/8 + 
 (355*HPL[{0, 0}, xb]*HPL[{2, 2, 1, 2}, x])/32 + 
 (535*HPL[{1, 0}, xb]*HPL[{2, 2, 1, 2}, x])/32 + 
 24*HPL[{1, 1}, xb]*HPL[{2, 2, 1, 2}, x] - (1547*Pi^2*HPL[{2, 2, 1, 2}, xb])/
  96 + (153*HPL[{2}, x]*HPL[{2, 2, 1, 2}, xb])/8 + 
 (355*HPL[{0, 0}, x]*HPL[{2, 2, 1, 2}, xb])/32 + 
 (535*HPL[{1, 0}, x]*HPL[{2, 2, 1, 2}, xb])/32 + 
 24*HPL[{1, 1}, x]*HPL[{2, 2, 1, 2}, xb] + 
 (285*HPL[{0}, xb]*HPL[{2, 2, 1, 3}, x])/32 + 
 (433*HPL[{1}, xb]*HPL[{2, 2, 1, 3}, x])/32 + 
 (285*HPL[{0}, x]*HPL[{2, 2, 1, 3}, xb])/32 + 
 (433*HPL[{1}, x]*HPL[{2, 2, 1, 3}, xb])/32 + (57*HPL[{2, 2, 1, 4}, x])/8 + 
 (57*HPL[{2, 2, 1, 4}, xb])/8 - (775*Pi^2*HPL[{2, 2, 2, 0}, x])/96 + 
 (71*HPL[{2}, xb]*HPL[{2, 2, 2, 0}, x])/8 + 
 (143*HPL[{0, 0}, xb]*HPL[{2, 2, 2, 0}, x])/32 + 
 (237*HPL[{1, 0}, xb]*HPL[{2, 2, 2, 0}, x])/32 + 
 (373*HPL[{1, 1}, xb]*HPL[{2, 2, 2, 0}, x])/32 - 
 (775*Pi^2*HPL[{2, 2, 2, 0}, xb])/96 + (71*HPL[{2}, x]*HPL[{2, 2, 2, 0}, xb])/
  8 + (143*HPL[{0, 0}, x]*HPL[{2, 2, 2, 0}, xb])/32 + 
 (237*HPL[{1, 0}, x]*HPL[{2, 2, 2, 0}, xb])/32 + 
 (373*HPL[{1, 1}, x]*HPL[{2, 2, 2, 0}, xb])/32 - 
 (1205*Pi^2*HPL[{2, 2, 2, 1}, x])/96 + 
 (263*HPL[{2}, xb]*HPL[{2, 2, 2, 1}, x])/16 + 
 (343*HPL[{0, 0}, xb]*HPL[{2, 2, 2, 1}, x])/32 + 
 (461*HPL[{1, 0}, xb]*HPL[{2, 2, 2, 1}, x])/32 + 
 (77*HPL[{1, 1}, xb]*HPL[{2, 2, 2, 1}, x])/4 - 
 (1205*Pi^2*HPL[{2, 2, 2, 1}, xb])/96 + 
 (263*HPL[{2}, x]*HPL[{2, 2, 2, 1}, xb])/16 + 
 (343*HPL[{0, 0}, x]*HPL[{2, 2, 2, 1}, xb])/32 + 
 (461*HPL[{1, 0}, x]*HPL[{2, 2, 2, 1}, xb])/32 + 
 (77*HPL[{1, 1}, x]*HPL[{2, 2, 2, 1}, xb])/4 + 
 (71*HPL[{0}, xb]*HPL[{2, 2, 2, 2}, x])/8 + 
 (373*HPL[{1}, xb]*HPL[{2, 2, 2, 2}, x])/32 + 
 (71*HPL[{0}, x]*HPL[{2, 2, 2, 2}, xb])/8 + 
 (373*HPL[{1}, x]*HPL[{2, 2, 2, 2}, xb])/32 + (237*HPL[{2, 2, 2, 3}, x])/32 + 
 (237*HPL[{2, 2, 2, 3}, xb])/32 + 3*HPL[{0}, xb]*HPL[{2, 2, 3, 0}, x] + 
 (159*HPL[{1}, xb]*HPL[{2, 2, 3, 0}, x])/32 + 
 3*HPL[{0}, x]*HPL[{2, 2, 3, 0}, xb] + 
 (159*HPL[{1}, x]*HPL[{2, 2, 3, 0}, xb])/32 + 
 (191*HPL[{0}, xb]*HPL[{2, 2, 3, 1}, x])/32 + 
 (259*HPL[{1}, xb]*HPL[{2, 2, 3, 1}, x])/32 + 
 (191*HPL[{0}, x]*HPL[{2, 2, 3, 1}, xb])/32 + 
 (259*HPL[{1}, x]*HPL[{2, 2, 3, 1}, xb])/32 + (159*HPL[{2, 2, 3, 2}, x])/32 + 
 (159*HPL[{2, 2, 3, 2}, xb])/32 + (51*HPL[{2, 2, 4, 0}, x])/32 + 
 (51*HPL[{2, 2, 4, 0}, xb])/32 + (53*HPL[{2, 2, 4, 1}, x])/16 + 
 (53*HPL[{2, 2, 4, 1}, xb])/16 - (113*Pi^2*HPL[{2, 3, 0, 0}, x])/48 + 
 (55*HPL[{2}, xb]*HPL[{2, 3, 0, 0}, x])/16 + 
 (61*HPL[{0, 0}, xb]*HPL[{2, 3, 0, 0}, x])/32 + 
 (45*HPL[{1, 0}, xb]*HPL[{2, 3, 0, 0}, x])/16 + 
 (33*HPL[{1, 1}, xb]*HPL[{2, 3, 0, 0}, x])/8 - 
 (113*Pi^2*HPL[{2, 3, 0, 0}, xb])/48 + (55*HPL[{2}, x]*HPL[{2, 3, 0, 0}, xb])/
  16 + (61*HPL[{0, 0}, x]*HPL[{2, 3, 0, 0}, xb])/32 + 
 (45*HPL[{1, 0}, x]*HPL[{2, 3, 0, 0}, xb])/16 + 
 (33*HPL[{1, 1}, x]*HPL[{2, 3, 0, 0}, xb])/8 - 
 (629*Pi^2*HPL[{2, 3, 1, 0}, x])/96 + (285*HPL[{2}, xb]*HPL[{2, 3, 1, 0}, x])/
  32 + 6*HPL[{0, 0}, xb]*HPL[{2, 3, 1, 0}, x] + 
 (121*HPL[{1, 0}, xb]*HPL[{2, 3, 1, 0}, x])/16 + 
 (317*HPL[{1, 1}, xb]*HPL[{2, 3, 1, 0}, x])/32 - 
 (629*Pi^2*HPL[{2, 3, 1, 0}, xb])/96 + 
 (285*HPL[{2}, x]*HPL[{2, 3, 1, 0}, xb])/32 + 
 6*HPL[{0, 0}, x]*HPL[{2, 3, 1, 0}, xb] + 
 (121*HPL[{1, 0}, x]*HPL[{2, 3, 1, 0}, xb])/16 + 
 (317*HPL[{1, 1}, x]*HPL[{2, 3, 1, 0}, xb])/32 - 
 (829*Pi^2*HPL[{2, 3, 1, 1}, x])/96 + (225*HPL[{2}, xb]*HPL[{2, 3, 1, 1}, x])/
  16 + (171*HPL[{0, 0}, xb]*HPL[{2, 3, 1, 1}, x])/16 + 
 (393*HPL[{1, 0}, xb]*HPL[{2, 3, 1, 1}, x])/32 + 
 (119*HPL[{1, 1}, xb]*HPL[{2, 3, 1, 1}, x])/8 - 
 (829*Pi^2*HPL[{2, 3, 1, 1}, xb])/96 + 
 (225*HPL[{2}, x]*HPL[{2, 3, 1, 1}, xb])/16 + 
 (171*HPL[{0, 0}, x]*HPL[{2, 3, 1, 1}, xb])/16 + 
 (393*HPL[{1, 0}, x]*HPL[{2, 3, 1, 1}, xb])/32 + 
 (119*HPL[{1, 1}, x]*HPL[{2, 3, 1, 1}, xb])/8 + 
 (285*HPL[{0}, xb]*HPL[{2, 3, 1, 2}, x])/32 + 
 (317*HPL[{1}, xb]*HPL[{2, 3, 1, 2}, x])/32 + 
 (285*HPL[{0}, x]*HPL[{2, 3, 1, 2}, xb])/32 + 
 (317*HPL[{1}, x]*HPL[{2, 3, 1, 2}, xb])/32 + (121*HPL[{2, 3, 1, 3}, x])/16 + 
 (121*HPL[{2, 3, 1, 3}, xb])/16 + (149*HPL[{0}, xb]*HPL[{2, 3, 2, 0}, x])/
  32 + (173*HPL[{1}, xb]*HPL[{2, 3, 2, 0}, x])/32 + 
 (149*HPL[{0}, x]*HPL[{2, 3, 2, 0}, xb])/32 + 
 (173*HPL[{1}, x]*HPL[{2, 3, 2, 0}, xb])/32 + 
 (203*HPL[{0}, xb]*HPL[{2, 3, 2, 1}, x])/32 + 
 (217*HPL[{1}, xb]*HPL[{2, 3, 2, 1}, x])/32 + 
 (203*HPL[{0}, x]*HPL[{2, 3, 2, 1}, xb])/32 + 
 (217*HPL[{1}, x]*HPL[{2, 3, 2, 1}, xb])/32 + (173*HPL[{2, 3, 2, 2}, x])/32 + 
 (173*HPL[{2, 3, 2, 2}, xb])/32 + (55*HPL[{2, 3, 3, 0}, x])/16 + 
 (55*HPL[{2, 3, 3, 0}, xb])/16 + (33*HPL[{2, 3, 3, 1}, x])/8 + 
 (33*HPL[{2, 3, 3, 1}, xb])/8 + (47*HPL[{0}, xb]*HPL[{2, 4, 0, 0}, x])/32 + 
 (43*HPL[{1}, xb]*HPL[{2, 4, 0, 0}, x])/32 + 
 (47*HPL[{0}, x]*HPL[{2, 4, 0, 0}, xb])/32 + 
 (43*HPL[{1}, x]*HPL[{2, 4, 0, 0}, xb])/32 + 
 (79*HPL[{0}, xb]*HPL[{2, 4, 1, 0}, x])/32 + 
 (5*HPL[{1}, xb]*HPL[{2, 4, 1, 0}, x])/2 + 
 (79*HPL[{0}, x]*HPL[{2, 4, 1, 0}, xb])/32 + 
 (5*HPL[{1}, x]*HPL[{2, 4, 1, 0}, xb])/2 + 
 (49*HPL[{0}, xb]*HPL[{2, 4, 1, 1}, x])/16 + 
 (105*HPL[{1}, xb]*HPL[{2, 4, 1, 1}, x])/32 + 
 (49*HPL[{0}, x]*HPL[{2, 4, 1, 1}, xb])/16 + 
 (105*HPL[{1}, x]*HPL[{2, 4, 1, 1}, xb])/32 + (5*HPL[{2, 4, 1, 2}, x])/2 + 
 (5*HPL[{2, 4, 1, 2}, xb])/2 + (51*HPL[{2, 4, 2, 0}, x])/32 + 
 (51*HPL[{2, 4, 2, 0}, xb])/32 + (13*HPL[{2, 4, 2, 1}, x])/8 + 
 (13*HPL[{2, 4, 2, 1}, xb])/8 + (5*HPL[{2, 5, 1, 1}, x])/32 + 
 (5*HPL[{2, 5, 1, 1}, xb])/32 - (101*Pi^2*HPL[{0}, xb]*HPL[{3, 0, 0, 0}, x])/
  192 - (193*Pi^2*HPL[{1}, xb]*HPL[{3, 0, 0, 0}, x])/192 + 
 (3*HPL[{3}, xb]*HPL[{3, 0, 0, 0}, x])/8 + 
 (33*HPL[{1, 2}, xb]*HPL[{3, 0, 0, 0}, x])/32 + 
 (39*HPL[{2, 1}, xb]*HPL[{3, 0, 0, 0}, x])/32 + 
 (15*HPL[{1, 1, 0}, xb]*HPL[{3, 0, 0, 0}, x])/32 + 
 (63*HPL[{1, 1, 1}, xb]*HPL[{3, 0, 0, 0}, x])/32 - 
 (101*Pi^2*HPL[{0}, x]*HPL[{3, 0, 0, 0}, xb])/192 - 
 (193*Pi^2*HPL[{1}, x]*HPL[{3, 0, 0, 0}, xb])/192 + 
 (3*HPL[{3}, x]*HPL[{3, 0, 0, 0}, xb])/8 + 
 (33*HPL[{1, 2}, x]*HPL[{3, 0, 0, 0}, xb])/32 + 
 (39*HPL[{2, 1}, x]*HPL[{3, 0, 0, 0}, xb])/32 + 
 (15*HPL[{1, 1, 0}, x]*HPL[{3, 0, 0, 0}, xb])/32 + 
 (63*HPL[{1, 1, 1}, x]*HPL[{3, 0, 0, 0}, xb])/32 - 
 (637*Pi^2*HPL[{0}, xb]*HPL[{3, 1, 0, 0}, x])/192 - 
 (431*Pi^2*HPL[{1}, xb]*HPL[{3, 1, 0, 0}, x])/64 + 
 4*HPL[{3}, xb]*HPL[{3, 1, 0, 0}, x] + 
 (107*HPL[{1, 2}, xb]*HPL[{3, 1, 0, 0}, x])/16 + 
 (79*HPL[{2, 0}, xb]*HPL[{3, 1, 0, 0}, x])/32 + 
 (125*HPL[{2, 1}, xb]*HPL[{3, 1, 0, 0}, x])/16 + 
 (55*HPL[{1, 0, 0}, xb]*HPL[{3, 1, 0, 0}, x])/32 + 
 (153*HPL[{1, 1, 0}, xb]*HPL[{3, 1, 0, 0}, x])/32 + 
 (319*HPL[{1, 1, 1}, xb]*HPL[{3, 1, 0, 0}, x])/32 - 
 (637*Pi^2*HPL[{0}, x]*HPL[{3, 1, 0, 0}, xb])/192 - 
 (431*Pi^2*HPL[{1}, x]*HPL[{3, 1, 0, 0}, xb])/64 + 
 4*HPL[{3}, x]*HPL[{3, 1, 0, 0}, xb] + 
 (107*HPL[{1, 2}, x]*HPL[{3, 1, 0, 0}, xb])/16 + 
 (79*HPL[{2, 0}, x]*HPL[{3, 1, 0, 0}, xb])/32 + 
 (125*HPL[{2, 1}, x]*HPL[{3, 1, 0, 0}, xb])/16 + 
 (55*HPL[{1, 0, 0}, x]*HPL[{3, 1, 0, 0}, xb])/32 + 
 (153*HPL[{1, 1, 0}, x]*HPL[{3, 1, 0, 0}, xb])/32 + 
 (319*HPL[{1, 1, 1}, x]*HPL[{3, 1, 0, 0}, xb])/32 - 
 (1085*Pi^2*HPL[{0}, xb]*HPL[{3, 1, 1, 0}, x])/96 - 
 (763*Pi^2*HPL[{1}, xb]*HPL[{3, 1, 1, 0}, x])/48 + 
 (103*HPL[{3}, xb]*HPL[{3, 1, 1, 0}, x])/8 + 
 (589*HPL[{1, 2}, xb]*HPL[{3, 1, 1, 0}, x])/32 + 
 (171*HPL[{2, 0}, xb]*HPL[{3, 1, 1, 0}, x])/16 + 
 (333*HPL[{2, 1}, xb]*HPL[{3, 1, 1, 0}, x])/16 + 
 (127*HPL[{0, 0, 0}, xb]*HPL[{3, 1, 1, 0}, x])/32 + 
 (281*HPL[{1, 0, 0}, xb]*HPL[{3, 1, 1, 0}, x])/32 + 
 (487*HPL[{1, 1, 0}, xb]*HPL[{3, 1, 1, 0}, x])/32 + 
 (193*HPL[{1, 1, 1}, xb]*HPL[{3, 1, 1, 0}, x])/8 - 
 (1085*Pi^2*HPL[{0}, x]*HPL[{3, 1, 1, 0}, xb])/96 - 
 (763*Pi^2*HPL[{1}, x]*HPL[{3, 1, 1, 0}, xb])/48 + 
 (103*HPL[{3}, x]*HPL[{3, 1, 1, 0}, xb])/8 + 
 (589*HPL[{1, 2}, x]*HPL[{3, 1, 1, 0}, xb])/32 + 
 (171*HPL[{2, 0}, x]*HPL[{3, 1, 1, 0}, xb])/16 + 
 (333*HPL[{2, 1}, x]*HPL[{3, 1, 1, 0}, xb])/16 + 
 (127*HPL[{0, 0, 0}, x]*HPL[{3, 1, 1, 0}, xb])/32 + 
 (281*HPL[{1, 0, 0}, x]*HPL[{3, 1, 1, 0}, xb])/32 + 
 (487*HPL[{1, 1, 0}, x]*HPL[{3, 1, 1, 0}, xb])/32 + 
 (193*HPL[{1, 1, 1}, x]*HPL[{3, 1, 1, 0}, xb])/8 - 
 (309*Pi^2*HPL[{0}, xb]*HPL[{3, 1, 1, 1}, x])/16 - 
 (281*Pi^2*HPL[{1}, xb]*HPL[{3, 1, 1, 1}, x])/12 + 
 (399*HPL[{3}, xb]*HPL[{3, 1, 1, 1}, x])/16 + 
 (259*HPL[{1, 2}, xb]*HPL[{3, 1, 1, 1}, x])/8 + 
 (93*HPL[{2, 0}, xb]*HPL[{3, 1, 1, 1}, x])/4 + 
 (285*HPL[{2, 1}, xb]*HPL[{3, 1, 1, 1}, x])/8 + 
 (413*HPL[{0, 0, 0}, xb]*HPL[{3, 1, 1, 1}, x])/32 + 
 (653*HPL[{1, 0, 0}, xb]*HPL[{3, 1, 1, 1}, x])/32 + 
 (229*HPL[{1, 1, 0}, xb]*HPL[{3, 1, 1, 1}, x])/8 + 
 39*HPL[{1, 1, 1}, xb]*HPL[{3, 1, 1, 1}, x] - 
 (309*Pi^2*HPL[{0}, x]*HPL[{3, 1, 1, 1}, xb])/16 - 
 (281*Pi^2*HPL[{1}, x]*HPL[{3, 1, 1, 1}, xb])/12 + 
 (399*HPL[{3}, x]*HPL[{3, 1, 1, 1}, xb])/16 + 
 (259*HPL[{1, 2}, x]*HPL[{3, 1, 1, 1}, xb])/8 + 
 (93*HPL[{2, 0}, x]*HPL[{3, 1, 1, 1}, xb])/4 + 
 (285*HPL[{2, 1}, x]*HPL[{3, 1, 1, 1}, xb])/8 + 
 (413*HPL[{0, 0, 0}, x]*HPL[{3, 1, 1, 1}, xb])/32 + 
 (653*HPL[{1, 0, 0}, x]*HPL[{3, 1, 1, 1}, xb])/32 + 
 (229*HPL[{1, 1, 0}, x]*HPL[{3, 1, 1, 1}, xb])/8 + 
 39*HPL[{1, 1, 1}, x]*HPL[{3, 1, 1, 1}, xb] - (763*Pi^2*HPL[{3, 1, 1, 2}, x])/
  48 + (333*HPL[{2}, xb]*HPL[{3, 1, 1, 2}, x])/16 + 
 (103*HPL[{0, 0}, xb]*HPL[{3, 1, 1, 2}, x])/8 + 
 (589*HPL[{1, 0}, xb]*HPL[{3, 1, 1, 2}, x])/32 + 
 (193*HPL[{1, 1}, xb]*HPL[{3, 1, 1, 2}, x])/8 - 
 (763*Pi^2*HPL[{3, 1, 1, 2}, xb])/48 + 
 (333*HPL[{2}, x]*HPL[{3, 1, 1, 2}, xb])/16 + 
 (103*HPL[{0, 0}, x]*HPL[{3, 1, 1, 2}, xb])/8 + 
 (589*HPL[{1, 0}, x]*HPL[{3, 1, 1, 2}, xb])/32 + 
 (193*HPL[{1, 1}, x]*HPL[{3, 1, 1, 2}, xb])/8 + 
 (171*HPL[{0}, xb]*HPL[{3, 1, 1, 3}, x])/16 + 
 (487*HPL[{1}, xb]*HPL[{3, 1, 1, 3}, x])/32 + 
 (171*HPL[{0}, x]*HPL[{3, 1, 1, 3}, xb])/16 + 
 (487*HPL[{1}, x]*HPL[{3, 1, 1, 3}, xb])/32 + (281*HPL[{3, 1, 1, 4}, x])/32 + 
 (281*HPL[{3, 1, 1, 4}, xb])/32 - (299*Pi^2*HPL[{3, 1, 2, 0}, x])/32 + 
 (343*HPL[{2}, xb]*HPL[{3, 1, 2, 0}, x])/32 + 
 (175*HPL[{0, 0}, xb]*HPL[{3, 1, 2, 0}, x])/32 + 
 (73*HPL[{1, 0}, xb]*HPL[{3, 1, 2, 0}, x])/8 + 
 (431*HPL[{1, 1}, xb]*HPL[{3, 1, 2, 0}, x])/32 - 
 (299*Pi^2*HPL[{3, 1, 2, 0}, xb])/32 + 
 (343*HPL[{2}, x]*HPL[{3, 1, 2, 0}, xb])/32 + 
 (175*HPL[{0, 0}, x]*HPL[{3, 1, 2, 0}, xb])/32 + 
 (73*HPL[{1, 0}, x]*HPL[{3, 1, 2, 0}, xb])/8 + 
 (431*HPL[{1, 1}, x]*HPL[{3, 1, 2, 0}, xb])/32 - 
 (299*Pi^2*HPL[{3, 1, 2, 1}, x])/24 + (73*HPL[{2}, xb]*HPL[{3, 1, 2, 1}, x])/
  4 + (201*HPL[{0, 0}, xb]*HPL[{3, 1, 2, 1}, x])/16 + 
 (519*HPL[{1, 0}, xb]*HPL[{3, 1, 2, 1}, x])/32 + 
 (159*HPL[{1, 1}, xb]*HPL[{3, 1, 2, 1}, x])/8 - 
 (299*Pi^2*HPL[{3, 1, 2, 1}, xb])/24 + (73*HPL[{2}, x]*HPL[{3, 1, 2, 1}, xb])/
  4 + (201*HPL[{0, 0}, x]*HPL[{3, 1, 2, 1}, xb])/16 + 
 (519*HPL[{1, 0}, x]*HPL[{3, 1, 2, 1}, xb])/32 + 
 (159*HPL[{1, 1}, x]*HPL[{3, 1, 2, 1}, xb])/8 + 
 (343*HPL[{0}, xb]*HPL[{3, 1, 2, 2}, x])/32 + 
 (431*HPL[{1}, xb]*HPL[{3, 1, 2, 2}, x])/32 + 
 (343*HPL[{0}, x]*HPL[{3, 1, 2, 2}, xb])/32 + 
 (431*HPL[{1}, x]*HPL[{3, 1, 2, 2}, xb])/32 + (73*HPL[{3, 1, 2, 3}, x])/8 + 
 (73*HPL[{3, 1, 2, 3}, xb])/8 + 4*HPL[{0}, xb]*HPL[{3, 1, 3, 0}, x] + 
 (107*HPL[{1}, xb]*HPL[{3, 1, 3, 0}, x])/16 + 
 4*HPL[{0}, x]*HPL[{3, 1, 3, 0}, xb] + 
 (107*HPL[{1}, x]*HPL[{3, 1, 3, 0}, xb])/16 + 
 (125*HPL[{0}, xb]*HPL[{3, 1, 3, 1}, x])/16 + 
 (319*HPL[{1}, xb]*HPL[{3, 1, 3, 1}, x])/32 + 
 (125*HPL[{0}, x]*HPL[{3, 1, 3, 1}, xb])/16 + 
 (319*HPL[{1}, x]*HPL[{3, 1, 3, 1}, xb])/32 + (107*HPL[{3, 1, 3, 2}, x])/16 + 
 (107*HPL[{3, 1, 3, 2}, xb])/16 + (79*HPL[{3, 1, 4, 0}, x])/32 + 
 (79*HPL[{3, 1, 4, 0}, xb])/32 + (153*HPL[{3, 1, 4, 1}, x])/32 + 
 (153*HPL[{3, 1, 4, 1}, xb])/32 - (7*Pi^2*HPL[{3, 2, 0, 0}, x])/2 + 
 (149*HPL[{2}, xb]*HPL[{3, 2, 0, 0}, x])/32 + 
 (71*HPL[{0, 0}, xb]*HPL[{3, 2, 0, 0}, x])/32 + 
 (123*HPL[{1, 0}, xb]*HPL[{3, 2, 0, 0}, x])/32 + 
 (47*HPL[{1, 1}, xb]*HPL[{3, 2, 0, 0}, x])/8 - 
 (7*Pi^2*HPL[{3, 2, 0, 0}, xb])/2 + (149*HPL[{2}, x]*HPL[{3, 2, 0, 0}, xb])/
  32 + (71*HPL[{0, 0}, x]*HPL[{3, 2, 0, 0}, xb])/32 + 
 (123*HPL[{1, 0}, x]*HPL[{3, 2, 0, 0}, xb])/32 + 
 (47*HPL[{1, 1}, x]*HPL[{3, 2, 0, 0}, xb])/8 - 
 (43*Pi^2*HPL[{3, 2, 1, 0}, x])/6 + (355*HPL[{2}, xb]*HPL[{3, 2, 1, 0}, x])/
  32 + (235*HPL[{0, 0}, xb]*HPL[{3, 2, 1, 0}, x])/32 + 
 (153*HPL[{1, 0}, xb]*HPL[{3, 2, 1, 0}, x])/16 + 
 (385*HPL[{1, 1}, xb]*HPL[{3, 2, 1, 0}, x])/32 - 
 (43*Pi^2*HPL[{3, 2, 1, 0}, xb])/6 + (355*HPL[{2}, x]*HPL[{3, 2, 1, 0}, xb])/
  32 + (235*HPL[{0, 0}, x]*HPL[{3, 2, 1, 0}, xb])/32 + 
 (153*HPL[{1, 0}, x]*HPL[{3, 2, 1, 0}, xb])/16 + 
 (385*HPL[{1, 1}, x]*HPL[{3, 2, 1, 0}, xb])/32 - 
 (203*Pi^2*HPL[{3, 2, 1, 1}, x])/24 + (261*HPL[{2}, xb]*HPL[{3, 2, 1, 1}, x])/
  16 + (103*HPL[{0, 0}, xb]*HPL[{3, 2, 1, 1}, x])/8 + 
 (461*HPL[{1, 0}, xb]*HPL[{3, 2, 1, 1}, x])/32 + 
 16*HPL[{1, 1}, xb]*HPL[{3, 2, 1, 1}, x] - (203*Pi^2*HPL[{3, 2, 1, 1}, xb])/
  24 + (261*HPL[{2}, x]*HPL[{3, 2, 1, 1}, xb])/16 + 
 (103*HPL[{0, 0}, x]*HPL[{3, 2, 1, 1}, xb])/8 + 
 (461*HPL[{1, 0}, x]*HPL[{3, 2, 1, 1}, xb])/32 + 
 16*HPL[{1, 1}, x]*HPL[{3, 2, 1, 1}, xb] + 
 (355*HPL[{0}, xb]*HPL[{3, 2, 1, 2}, x])/32 + 
 (385*HPL[{1}, xb]*HPL[{3, 2, 1, 2}, x])/32 + 
 (355*HPL[{0}, x]*HPL[{3, 2, 1, 2}, xb])/32 + 
 (385*HPL[{1}, x]*HPL[{3, 2, 1, 2}, xb])/32 + (153*HPL[{3, 2, 1, 3}, x])/16 + 
 (153*HPL[{3, 2, 1, 3}, xb])/16 + (193*HPL[{0}, xb]*HPL[{3, 2, 2, 0}, x])/
  32 + (119*HPL[{1}, xb]*HPL[{3, 2, 2, 0}, x])/16 + 
 (193*HPL[{0}, x]*HPL[{3, 2, 2, 0}, xb])/32 + 
 (119*HPL[{1}, x]*HPL[{3, 2, 2, 0}, xb])/16 + 
 (273*HPL[{0}, xb]*HPL[{3, 2, 2, 1}, x])/32 + 
 (287*HPL[{1}, xb]*HPL[{3, 2, 2, 1}, x])/32 + 
 (273*HPL[{0}, x]*HPL[{3, 2, 2, 1}, xb])/32 + 
 (287*HPL[{1}, x]*HPL[{3, 2, 2, 1}, xb])/32 + (119*HPL[{3, 2, 2, 2}, x])/16 + 
 (119*HPL[{3, 2, 2, 2}, xb])/16 + (149*HPL[{3, 2, 3, 0}, x])/32 + 
 (149*HPL[{3, 2, 3, 0}, xb])/32 + (47*HPL[{3, 2, 3, 1}, x])/8 + 
 (47*HPL[{3, 2, 3, 1}, xb])/8 + (31*HPL[{0}, xb]*HPL[{3, 3, 0, 0}, x])/16 + 
 (81*HPL[{1}, xb]*HPL[{3, 3, 0, 0}, x])/32 + 
 (31*HPL[{0}, x]*HPL[{3, 3, 0, 0}, xb])/16 + 
 (81*HPL[{1}, x]*HPL[{3, 3, 0, 0}, xb])/32 + 
 4*HPL[{0}, xb]*HPL[{3, 3, 1, 0}, x] + (19*HPL[{1}, xb]*HPL[{3, 3, 1, 0}, x])/
  4 + 4*HPL[{0}, x]*HPL[{3, 3, 1, 0}, xb] + 
 (19*HPL[{1}, x]*HPL[{3, 3, 1, 0}, xb])/4 + 
 (11*HPL[{0}, xb]*HPL[{3, 3, 1, 1}, x])/2 + 
 (189*HPL[{1}, xb]*HPL[{3, 3, 1, 1}, x])/32 + 
 (11*HPL[{0}, x]*HPL[{3, 3, 1, 1}, xb])/2 + 
 (189*HPL[{1}, x]*HPL[{3, 3, 1, 1}, xb])/32 + (19*HPL[{3, 3, 1, 2}, x])/4 + 
 (19*HPL[{3, 3, 1, 2}, xb])/4 + 3*HPL[{3, 3, 2, 0}, x] + 
 3*HPL[{3, 3, 2, 0}, xb] + (29*HPL[{3, 3, 2, 1}, x])/8 + 
 (29*HPL[{3, 3, 2, 1}, xb])/8 + (3*HPL[{3, 4, 0, 0}, x])/8 + 
 (3*HPL[{3, 4, 0, 0}, xb])/8 + (39*HPL[{3, 4, 1, 0}, x])/32 + 
 (39*HPL[{3, 4, 1, 0}, xb])/32 + (63*HPL[{3, 4, 1, 1}, x])/32 + 
 (63*HPL[{3, 4, 1, 1}, xb])/32 - (23*Pi^2*HPL[{4, 0, 0, 0}, x])/24 + 
 (47*HPL[{2}, xb]*HPL[{4, 0, 0, 0}, x])/32 + 
 (35*HPL[{1, 0}, xb]*HPL[{4, 0, 0, 0}, x])/32 + 
 (31*HPL[{1, 1}, xb]*HPL[{4, 0, 0, 0}, x])/16 - 
 (23*Pi^2*HPL[{4, 0, 0, 0}, xb])/24 + (47*HPL[{2}, x]*HPL[{4, 0, 0, 0}, xb])/
  32 + (35*HPL[{1, 0}, x]*HPL[{4, 0, 0, 0}, xb])/32 + 
 (31*HPL[{1, 1}, x]*HPL[{4, 0, 0, 0}, xb])/16 - 
 (637*Pi^2*HPL[{4, 1, 0, 0}, x])/192 + 6*HPL[{2}, xb]*HPL[{4, 1, 0, 0}, x] + 
 (115*HPL[{0, 0}, xb]*HPL[{4, 1, 0, 0}, x])/32 + 
 (81*HPL[{1, 0}, xb]*HPL[{4, 1, 0, 0}, x])/16 + 
 (195*HPL[{1, 1}, xb]*HPL[{4, 1, 0, 0}, x])/32 - 
 (637*Pi^2*HPL[{4, 1, 0, 0}, xb])/192 + 6*HPL[{2}, x]*HPL[{4, 1, 0, 0}, xb] + 
 (115*HPL[{0, 0}, x]*HPL[{4, 1, 0, 0}, xb])/32 + 
 (81*HPL[{1, 0}, x]*HPL[{4, 1, 0, 0}, xb])/16 + 
 (195*HPL[{1, 1}, x]*HPL[{4, 1, 0, 0}, xb])/32 - 
 (71*Pi^2*HPL[{4, 1, 1, 0}, x])/16 + (89*HPL[{2}, xb]*HPL[{4, 1, 1, 0}, x])/
  8 + (139*HPL[{0, 0}, xb]*HPL[{4, 1, 1, 0}, x])/16 + 
 (309*HPL[{1, 0}, xb]*HPL[{4, 1, 1, 0}, x])/32 + 
 (325*HPL[{1, 1}, xb]*HPL[{4, 1, 1, 0}, x])/32 - 
 (71*Pi^2*HPL[{4, 1, 1, 0}, xb])/16 + (89*HPL[{2}, x]*HPL[{4, 1, 1, 0}, xb])/
  8 + (139*HPL[{0, 0}, x]*HPL[{4, 1, 1, 0}, xb])/16 + 
 (309*HPL[{1, 0}, x]*HPL[{4, 1, 1, 0}, xb])/32 + 
 (325*HPL[{1, 1}, x]*HPL[{4, 1, 1, 0}, xb])/32 - 
 (197*Pi^2*HPL[{4, 1, 1, 1}, x])/48 + (227*HPL[{2}, xb]*HPL[{4, 1, 1, 1}, x])/
  16 + (413*HPL[{0, 0}, xb]*HPL[{4, 1, 1, 1}, x])/32 + 
 (397*HPL[{1, 0}, xb]*HPL[{4, 1, 1, 1}, x])/32 + 
 (47*HPL[{1, 1}, xb]*HPL[{4, 1, 1, 1}, x])/4 - 
 (197*Pi^2*HPL[{4, 1, 1, 1}, xb])/48 + 
 (227*HPL[{2}, x]*HPL[{4, 1, 1, 1}, xb])/16 + 
 (413*HPL[{0, 0}, x]*HPL[{4, 1, 1, 1}, xb])/32 + 
 (397*HPL[{1, 0}, x]*HPL[{4, 1, 1, 1}, xb])/32 + 
 (47*HPL[{1, 1}, x]*HPL[{4, 1, 1, 1}, xb])/4 + 
 (89*HPL[{0}, xb]*HPL[{4, 1, 1, 2}, x])/8 + 
 (325*HPL[{1}, xb]*HPL[{4, 1, 1, 2}, x])/32 + 
 (89*HPL[{0}, x]*HPL[{4, 1, 1, 2}, xb])/8 + 
 (325*HPL[{1}, x]*HPL[{4, 1, 1, 2}, xb])/32 + (309*HPL[{4, 1, 1, 3}, x])/32 + 
 (309*HPL[{4, 1, 1, 3}, xb])/32 + (235*HPL[{0}, xb]*HPL[{4, 1, 2, 0}, x])/
  32 + (121*HPL[{1}, xb]*HPL[{4, 1, 2, 0}, x])/16 + 
 (235*HPL[{0}, x]*HPL[{4, 1, 2, 0}, xb])/32 + 
 (121*HPL[{1}, x]*HPL[{4, 1, 2, 0}, xb])/16 + 
 (69*HPL[{0}, xb]*HPL[{4, 1, 2, 1}, x])/8 + 
 (239*HPL[{1}, xb]*HPL[{4, 1, 2, 1}, x])/32 + 
 (69*HPL[{0}, x]*HPL[{4, 1, 2, 1}, xb])/8 + 
 (239*HPL[{1}, x]*HPL[{4, 1, 2, 1}, xb])/32 + (121*HPL[{4, 1, 2, 2}, x])/16 + 
 (121*HPL[{4, 1, 2, 2}, xb])/16 + 6*HPL[{4, 1, 3, 0}, x] + 
 6*HPL[{4, 1, 3, 0}, xb] + (195*HPL[{4, 1, 3, 1}, x])/32 + 
 (195*HPL[{4, 1, 3, 1}, xb])/32 + (109*HPL[{0}, xb]*HPL[{4, 2, 0, 0}, x])/
  32 + (31*HPL[{1}, xb]*HPL[{4, 2, 0, 0}, x])/8 + 
 (109*HPL[{0}, x]*HPL[{4, 2, 0, 0}, xb])/32 + 
 (31*HPL[{1}, x]*HPL[{4, 2, 0, 0}, xb])/8 + 
 (175*HPL[{0}, xb]*HPL[{4, 2, 1, 0}, x])/32 + 
 (83*HPL[{1}, xb]*HPL[{4, 2, 1, 0}, x])/16 + 
 (175*HPL[{0}, x]*HPL[{4, 2, 1, 0}, xb])/32 + 
 (83*HPL[{1}, x]*HPL[{4, 2, 1, 0}, xb])/16 + 
 (95*HPL[{0}, xb]*HPL[{4, 2, 1, 1}, x])/16 + 
 (155*HPL[{1}, xb]*HPL[{4, 2, 1, 1}, x])/32 + 
 (95*HPL[{0}, x]*HPL[{4, 2, 1, 1}, xb])/16 + 
 (155*HPL[{1}, x]*HPL[{4, 2, 1, 1}, xb])/32 + (83*HPL[{4, 2, 1, 2}, x])/16 + 
 (83*HPL[{4, 2, 1, 2}, xb])/16 + (143*HPL[{4, 2, 2, 0}, x])/32 + 
 (143*HPL[{4, 2, 2, 0}, xb])/32 + (33*HPL[{4, 2, 2, 1}, x])/8 + 
 (33*HPL[{4, 2, 2, 1}, xb])/8 + (31*HPL[{4, 3, 0, 0}, x])/16 + 
 (31*HPL[{4, 3, 0, 0}, xb])/16 + (23*HPL[{4, 3, 1, 0}, x])/8 + 
 (23*HPL[{4, 3, 1, 0}, xb])/8 + (91*HPL[{4, 3, 1, 1}, x])/32 + 
 (91*HPL[{4, 3, 1, 1}, xb])/32 + (35*HPL[{0}, xb]*HPL[{5, 0, 0, 0}, x])/16 + 
 (25*HPL[{1}, xb]*HPL[{5, 0, 0, 0}, x])/16 + 
 (35*HPL[{0}, x]*HPL[{5, 0, 0, 0}, xb])/16 + 
 (25*HPL[{1}, x]*HPL[{5, 0, 0, 0}, xb])/16 + 
 (115*HPL[{0}, xb]*HPL[{5, 1, 0, 0}, x])/32 + 
 (81*HPL[{1}, xb]*HPL[{5, 1, 0, 0}, x])/32 + 
 (115*HPL[{0}, x]*HPL[{5, 1, 0, 0}, xb])/32 + 
 (81*HPL[{1}, x]*HPL[{5, 1, 0, 0}, xb])/32 + 
 (127*HPL[{0}, xb]*HPL[{5, 1, 1, 0}, x])/32 + 
 (87*HPL[{1}, xb]*HPL[{5, 1, 1, 0}, x])/32 + 
 (127*HPL[{0}, x]*HPL[{5, 1, 1, 0}, xb])/32 + 
 (87*HPL[{1}, x]*HPL[{5, 1, 1, 0}, xb])/32 + 
 (105*HPL[{0}, xb]*HPL[{5, 1, 1, 1}, x])/32 + 
 (65*HPL[{1}, xb]*HPL[{5, 1, 1, 1}, x])/32 + 
 (105*HPL[{0}, x]*HPL[{5, 1, 1, 1}, xb])/32 + 
 (65*HPL[{1}, x]*HPL[{5, 1, 1, 1}, xb])/32 + (87*HPL[{5, 1, 1, 2}, x])/32 + 
 (87*HPL[{5, 1, 1, 2}, xb])/32 + (97*HPL[{5, 1, 2, 0}, x])/32 + 
 (97*HPL[{5, 1, 2, 0}, xb])/32 + (63*HPL[{5, 1, 2, 1}, x])/32 + 
 (63*HPL[{5, 1, 2, 1}, xb])/32 + (71*HPL[{5, 2, 0, 0}, x])/32 + 
 (71*HPL[{5, 2, 0, 0}, xb])/32 + (57*HPL[{5, 2, 1, 0}, x])/32 + 
 (57*HPL[{5, 2, 1, 0}, xb])/32 + (35*HPL[{5, 2, 1, 1}, x])/32 + 
 (35*HPL[{5, 2, 1, 1}, xb])/32 + (223*Pi^4*HPL[{1, 0, 0, 0, 0}, x])/11520 - 
 (59*Pi^2*HPL[{2}, xb]*HPL[{1, 0, 0, 0, 0}, x])/192 + 
 (35*HPL[{4}, xb]*HPL[{1, 0, 0, 0, 0}, x])/32 - 
 (41*Pi^2*HPL[{1, 1}, xb]*HPL[{1, 0, 0, 0, 0}, x])/96 + 
 (25*HPL[{1, 3}, xb]*HPL[{1, 0, 0, 0, 0}, x])/32 + 
 (33*HPL[{2, 2}, xb]*HPL[{1, 0, 0, 0, 0}, x])/32 + 
 (55*HPL[{3, 1}, xb]*HPL[{1, 0, 0, 0, 0}, x])/32 + 
 (23*HPL[{1, 1, 2}, xb]*HPL[{1, 0, 0, 0, 0}, x])/32 + 
 (39*HPL[{1, 2, 1}, xb]*HPL[{1, 0, 0, 0, 0}, x])/32 + 
 (57*HPL[{2, 1, 1}, xb]*HPL[{1, 0, 0, 0, 0}, x])/32 + 
 (21*HPL[{1, 1, 1, 1}, xb]*HPL[{1, 0, 0, 0, 0}, x])/16 + 
 (223*Pi^4*HPL[{1, 0, 0, 0, 0}, xb])/11520 - 
 (59*Pi^2*HPL[{2}, x]*HPL[{1, 0, 0, 0, 0}, xb])/192 + 
 (35*HPL[{4}, x]*HPL[{1, 0, 0, 0, 0}, xb])/32 - 
 (41*Pi^2*HPL[{1, 1}, x]*HPL[{1, 0, 0, 0, 0}, xb])/96 + 
 (25*HPL[{1, 3}, x]*HPL[{1, 0, 0, 0, 0}, xb])/32 + 
 (33*HPL[{2, 2}, x]*HPL[{1, 0, 0, 0, 0}, xb])/32 + 
 (55*HPL[{3, 1}, x]*HPL[{1, 0, 0, 0, 0}, xb])/32 + 
 (23*HPL[{1, 1, 2}, x]*HPL[{1, 0, 0, 0, 0}, xb])/32 + 
 (39*HPL[{1, 2, 1}, x]*HPL[{1, 0, 0, 0, 0}, xb])/32 + 
 (57*HPL[{2, 1, 1}, x]*HPL[{1, 0, 0, 0, 0}, xb])/32 + 
 (21*HPL[{1, 1, 1, 1}, x]*HPL[{1, 0, 0, 0, 0}, xb])/16 + 
 (19*Pi^4*HPL[{1, 1, 0, 0, 0}, x])/180 - 
 (347*Pi^2*HPL[{2}, xb]*HPL[{1, 1, 0, 0, 0}, x])/192 + 
 (31*HPL[{4}, xb]*HPL[{1, 1, 0, 0, 0}, x])/16 - 
 (41*Pi^2*HPL[{1, 0}, xb]*HPL[{1, 1, 0, 0, 0}, x])/96 - 
 (17*Pi^2*HPL[{1, 1}, xb]*HPL[{1, 1, 0, 0, 0}, x])/3 + 
 (83*HPL[{1, 3}, xb]*HPL[{1, 1, 0, 0, 0}, x])/32 + 
 (53*HPL[{2, 2}, xb]*HPL[{1, 1, 0, 0, 0}, x])/16 + 
 (15*HPL[{3, 0}, xb]*HPL[{1, 1, 0, 0, 0}, x])/32 + 
 (153*HPL[{3, 1}, xb]*HPL[{1, 1, 0, 0, 0}, x])/32 + 
 (61*HPL[{1, 1, 2}, xb]*HPL[{1, 1, 0, 0, 0}, x])/16 + 
 (11*HPL[{1, 2, 0}, xb]*HPL[{1, 1, 0, 0, 0}, x])/32 + 
 (47*HPL[{1, 2, 1}, xb]*HPL[{1, 1, 0, 0, 0}, x])/8 + 
 (21*HPL[{2, 1, 0}, xb]*HPL[{1, 1, 0, 0, 0}, x])/32 + 
 (237*HPL[{2, 1, 1}, xb]*HPL[{1, 1, 0, 0, 0}, x])/32 + 
 (11*HPL[{1, 1, 1, 0}, xb]*HPL[{1, 1, 0, 0, 0}, x])/16 + 
 (35*HPL[{1, 1, 1, 1}, xb]*HPL[{1, 1, 0, 0, 0}, x])/4 + 
 (19*Pi^4*HPL[{1, 1, 0, 0, 0}, xb])/180 - 
 (347*Pi^2*HPL[{2}, x]*HPL[{1, 1, 0, 0, 0}, xb])/192 + 
 (31*HPL[{4}, x]*HPL[{1, 1, 0, 0, 0}, xb])/16 - 
 (41*Pi^2*HPL[{1, 0}, x]*HPL[{1, 1, 0, 0, 0}, xb])/96 - 
 (17*Pi^2*HPL[{1, 1}, x]*HPL[{1, 1, 0, 0, 0}, xb])/3 + 
 (83*HPL[{1, 3}, x]*HPL[{1, 1, 0, 0, 0}, xb])/32 + 
 (53*HPL[{2, 2}, x]*HPL[{1, 1, 0, 0, 0}, xb])/16 + 
 (15*HPL[{3, 0}, x]*HPL[{1, 1, 0, 0, 0}, xb])/32 + 
 (153*HPL[{3, 1}, x]*HPL[{1, 1, 0, 0, 0}, xb])/32 + 
 (61*HPL[{1, 1, 2}, x]*HPL[{1, 1, 0, 0, 0}, xb])/16 + 
 (11*HPL[{1, 2, 0}, x]*HPL[{1, 1, 0, 0, 0}, xb])/32 + 
 (47*HPL[{1, 2, 1}, x]*HPL[{1, 1, 0, 0, 0}, xb])/8 + 
 (21*HPL[{2, 1, 0}, x]*HPL[{1, 1, 0, 0, 0}, xb])/32 + 
 (237*HPL[{2, 1, 1}, x]*HPL[{1, 1, 0, 0, 0}, xb])/32 + 
 (11*HPL[{1, 1, 1, 0}, x]*HPL[{1, 1, 0, 0, 0}, xb])/16 + 
 (35*HPL[{1, 1, 1, 1}, x]*HPL[{1, 1, 0, 0, 0}, xb])/4 + 
 (23*Pi^4*HPL[{1, 1, 1, 0, 0}, x])/60 - 
 (829*Pi^2*HPL[{2}, xb]*HPL[{1, 1, 1, 0, 0}, x])/96 + 
 (91*HPL[{4}, xb]*HPL[{1, 1, 1, 0, 0}, x])/32 - 
 (71*Pi^2*HPL[{0, 0}, xb]*HPL[{1, 1, 1, 0, 0}, x])/192 - 
 (493*Pi^2*HPL[{1, 0}, xb]*HPL[{1, 1, 1, 0, 0}, x])/96 - 
 (197*Pi^2*HPL[{1, 1}, xb]*HPL[{1, 1, 1, 0, 0}, x])/8 + 
 (99*HPL[{1, 3}, xb]*HPL[{1, 1, 1, 0, 0}, x])/16 + 
 (259*HPL[{2, 2}, xb]*HPL[{1, 1, 1, 0, 0}, x])/32 + 
 (63*HPL[{3, 0}, xb]*HPL[{1, 1, 1, 0, 0}, x])/32 + 
 (319*HPL[{3, 1}, xb]*HPL[{1, 1, 1, 0, 0}, x])/32 + 
 (113*HPL[{1, 1, 2}, xb]*HPL[{1, 1, 1, 0, 0}, x])/8 + 
 (13*HPL[{1, 2, 0}, xb]*HPL[{1, 1, 1, 0, 0}, x])/4 + 
 (149*HPL[{1, 2, 1}, xb]*HPL[{1, 1, 1, 0, 0}, x])/8 + 
 (5*HPL[{2, 0, 0}, xb]*HPL[{1, 1, 1, 0, 0}, x])/32 + 
 (151*HPL[{2, 1, 0}, xb]*HPL[{1, 1, 1, 0, 0}, x])/32 + 
 (43*HPL[{2, 1, 1}, xb]*HPL[{1, 1, 1, 0, 0}, x])/2 + 
 (11*HPL[{1, 1, 0, 0}, xb]*HPL[{1, 1, 1, 0, 0}, x])/16 + 
 (63*HPL[{1, 1, 1, 0}, xb]*HPL[{1, 1, 1, 0, 0}, x])/8 + 
 (281*HPL[{1, 1, 1, 1}, xb]*HPL[{1, 1, 1, 0, 0}, x])/8 + 
 (23*Pi^4*HPL[{1, 1, 1, 0, 0}, xb])/60 - 
 (829*Pi^2*HPL[{2}, x]*HPL[{1, 1, 1, 0, 0}, xb])/96 + 
 (91*HPL[{4}, x]*HPL[{1, 1, 1, 0, 0}, xb])/32 - 
 (71*Pi^2*HPL[{0, 0}, x]*HPL[{1, 1, 1, 0, 0}, xb])/192 - 
 (493*Pi^2*HPL[{1, 0}, x]*HPL[{1, 1, 1, 0, 0}, xb])/96 - 
 (197*Pi^2*HPL[{1, 1}, x]*HPL[{1, 1, 1, 0, 0}, xb])/8 + 
 (99*HPL[{1, 3}, x]*HPL[{1, 1, 1, 0, 0}, xb])/16 + 
 (259*HPL[{2, 2}, x]*HPL[{1, 1, 1, 0, 0}, xb])/32 + 
 (63*HPL[{3, 0}, x]*HPL[{1, 1, 1, 0, 0}, xb])/32 + 
 (319*HPL[{3, 1}, x]*HPL[{1, 1, 1, 0, 0}, xb])/32 + 
 (113*HPL[{1, 1, 2}, x]*HPL[{1, 1, 1, 0, 0}, xb])/8 + 
 (13*HPL[{1, 2, 0}, x]*HPL[{1, 1, 1, 0, 0}, xb])/4 + 
 (149*HPL[{1, 2, 1}, x]*HPL[{1, 1, 1, 0, 0}, xb])/8 + 
 (5*HPL[{2, 0, 0}, x]*HPL[{1, 1, 1, 0, 0}, xb])/32 + 
 (151*HPL[{2, 1, 0}, x]*HPL[{1, 1, 1, 0, 0}, xb])/32 + 
 (43*HPL[{2, 1, 1}, x]*HPL[{1, 1, 1, 0, 0}, xb])/2 + 
 (11*HPL[{1, 1, 0, 0}, x]*HPL[{1, 1, 1, 0, 0}, xb])/16 + 
 (63*HPL[{1, 1, 1, 0}, x]*HPL[{1, 1, 1, 0, 0}, xb])/8 + 
 (281*HPL[{1, 1, 1, 1}, x]*HPL[{1, 1, 1, 0, 0}, xb])/8 + 
 (6*Pi^4*HPL[{1, 1, 1, 1, 0}, x])/5 - 
 (1313*Pi^2*HPL[{2}, xb]*HPL[{1, 1, 1, 1, 0}, x])/48 + 
 (155*HPL[{4}, xb]*HPL[{1, 1, 1, 1, 0}, x])/32 - 
 (197*Pi^2*HPL[{0, 0}, xb]*HPL[{1, 1, 1, 1, 0}, x])/48 - 
 (383*Pi^2*HPL[{1, 0}, xb]*HPL[{1, 1, 1, 1, 0}, x])/16 - 
 (133*Pi^2*HPL[{1, 1}, xb]*HPL[{1, 1, 1, 1, 0}, x])/2 + 
 (61*HPL[{1, 3}, xb]*HPL[{1, 1, 1, 1, 0}, x])/4 + 
 (77*HPL[{2, 2}, xb]*HPL[{1, 1, 1, 1, 0}, x])/4 + 
 (189*HPL[{3, 0}, xb]*HPL[{1, 1, 1, 1, 0}, x])/32 + 
 (159*HPL[{3, 1}, xb]*HPL[{1, 1, 1, 1, 0}, x])/8 + 
 (335*HPL[{1, 1, 2}, xb]*HPL[{1, 1, 1, 1, 0}, x])/8 + 
 (57*HPL[{1, 2, 0}, xb]*HPL[{1, 1, 1, 1, 0}, x])/4 + 
 (375*HPL[{1, 2, 1}, xb]*HPL[{1, 1, 1, 1, 0}, x])/8 + 
 (105*HPL[{2, 0, 0}, xb]*HPL[{1, 1, 1, 1, 0}, x])/32 + 
 (71*HPL[{2, 1, 0}, xb]*HPL[{1, 1, 1, 1, 0}, x])/4 + 
 (399*HPL[{2, 1, 1}, xb]*HPL[{1, 1, 1, 1, 0}, x])/8 + 
 (21*HPL[{1, 0, 0, 0}, xb]*HPL[{1, 1, 1, 1, 0}, x])/16 + 
 (35*HPL[{1, 1, 0, 0}, xb]*HPL[{1, 1, 1, 1, 0}, x])/4 + 
 (281*HPL[{1, 1, 1, 0}, xb]*HPL[{1, 1, 1, 1, 0}, x])/8 + 
 96*HPL[{1, 1, 1, 1}, xb]*HPL[{1, 1, 1, 1, 0}, x] + 
 (6*Pi^4*HPL[{1, 1, 1, 1, 0}, xb])/5 - 
 (1313*Pi^2*HPL[{2}, x]*HPL[{1, 1, 1, 1, 0}, xb])/48 + 
 (155*HPL[{4}, x]*HPL[{1, 1, 1, 1, 0}, xb])/32 - 
 (197*Pi^2*HPL[{0, 0}, x]*HPL[{1, 1, 1, 1, 0}, xb])/48 - 
 (383*Pi^2*HPL[{1, 0}, x]*HPL[{1, 1, 1, 1, 0}, xb])/16 - 
 (133*Pi^2*HPL[{1, 1}, x]*HPL[{1, 1, 1, 1, 0}, xb])/2 + 
 (61*HPL[{1, 3}, x]*HPL[{1, 1, 1, 1, 0}, xb])/4 + 
 (77*HPL[{2, 2}, x]*HPL[{1, 1, 1, 1, 0}, xb])/4 + 
 (189*HPL[{3, 0}, x]*HPL[{1, 1, 1, 1, 0}, xb])/32 + 
 (159*HPL[{3, 1}, x]*HPL[{1, 1, 1, 1, 0}, xb])/8 + 
 (335*HPL[{1, 1, 2}, x]*HPL[{1, 1, 1, 1, 0}, xb])/8 + 
 (57*HPL[{1, 2, 0}, x]*HPL[{1, 1, 1, 1, 0}, xb])/4 + 
 (375*HPL[{1, 2, 1}, x]*HPL[{1, 1, 1, 1, 0}, xb])/8 + 
 (105*HPL[{2, 0, 0}, x]*HPL[{1, 1, 1, 1, 0}, xb])/32 + 
 (71*HPL[{2, 1, 0}, x]*HPL[{1, 1, 1, 1, 0}, xb])/4 + 
 (399*HPL[{2, 1, 1}, x]*HPL[{1, 1, 1, 1, 0}, xb])/8 + 
 (21*HPL[{1, 0, 0, 0}, x]*HPL[{1, 1, 1, 1, 0}, xb])/16 + 
 (35*HPL[{1, 1, 0, 0}, x]*HPL[{1, 1, 1, 1, 0}, xb])/4 + 
 (281*HPL[{1, 1, 1, 0}, x]*HPL[{1, 1, 1, 1, 0}, xb])/8 + 
 96*HPL[{1, 1, 1, 1}, x]*HPL[{1, 1, 1, 1, 0}, xb] + 
 (12*Pi^4*HPL[{1, 1, 1, 1, 1}, x])/5 - 
 (133*Pi^2*HPL[{2}, xb]*HPL[{1, 1, 1, 1, 1}, x])/2 + 
 (47*HPL[{4}, xb]*HPL[{1, 1, 1, 1, 1}, x])/4 - 
 (281*Pi^2*HPL[{0, 0}, xb]*HPL[{1, 1, 1, 1, 1}, x])/12 - 
 (133*Pi^2*HPL[{1, 0}, xb]*HPL[{1, 1, 1, 1, 1}, x])/2 - 
 133*Pi^2*HPL[{1, 1}, xb]*HPL[{1, 1, 1, 1, 1}, x] + 
 (151*HPL[{1, 3}, xb]*HPL[{1, 1, 1, 1, 1}, x])/4 + 
 (171*HPL[{2, 2}, xb]*HPL[{1, 1, 1, 1, 1}, x])/4 + 
 16*HPL[{3, 0}, xb]*HPL[{1, 1, 1, 1, 1}, x] + 
 39*HPL[{3, 1}, xb]*HPL[{1, 1, 1, 1, 1}, x] + 
 96*HPL[{1, 1, 2}, xb]*HPL[{1, 1, 1, 1, 1}, x] + 
 (85*HPL[{1, 2, 0}, xb]*HPL[{1, 1, 1, 1, 1}, x])/2 + 
 96*HPL[{1, 2, 1}, xb]*HPL[{1, 1, 1, 1, 1}, x] + 
 (119*HPL[{2, 0, 0}, xb]*HPL[{1, 1, 1, 1, 1}, x])/8 + 
 (93*HPL[{2, 1, 0}, xb]*HPL[{1, 1, 1, 1, 1}, x])/2 + 
 96*HPL[{2, 1, 1}, xb]*HPL[{1, 1, 1, 1, 1}, x] + 
 (65*HPL[{0, 0, 0, 0}, xb]*HPL[{1, 1, 1, 1, 1}, x])/32 + 
 (83*HPL[{1, 0, 0, 0}, xb]*HPL[{1, 1, 1, 1, 1}, x])/8 + 
 (73*HPL[{1, 1, 0, 0}, xb]*HPL[{1, 1, 1, 1, 1}, x])/2 + 
 96*HPL[{1, 1, 1, 0}, xb]*HPL[{1, 1, 1, 1, 1}, x] + 
 192*HPL[{1, 1, 1, 1}, xb]*HPL[{1, 1, 1, 1, 1}, x] + 
 (12*Pi^4*HPL[{1, 1, 1, 1, 1}, xb])/5 - 
 (133*Pi^2*HPL[{2}, x]*HPL[{1, 1, 1, 1, 1}, xb])/2 + 
 (47*HPL[{4}, x]*HPL[{1, 1, 1, 1, 1}, xb])/4 - 
 (281*Pi^2*HPL[{0, 0}, x]*HPL[{1, 1, 1, 1, 1}, xb])/12 - 
 (133*Pi^2*HPL[{1, 0}, x]*HPL[{1, 1, 1, 1, 1}, xb])/2 - 
 133*Pi^2*HPL[{1, 1}, x]*HPL[{1, 1, 1, 1, 1}, xb] + 
 (151*HPL[{1, 3}, x]*HPL[{1, 1, 1, 1, 1}, xb])/4 + 
 (171*HPL[{2, 2}, x]*HPL[{1, 1, 1, 1, 1}, xb])/4 + 
 16*HPL[{3, 0}, x]*HPL[{1, 1, 1, 1, 1}, xb] + 
 39*HPL[{3, 1}, x]*HPL[{1, 1, 1, 1, 1}, xb] + 
 96*HPL[{1, 1, 2}, x]*HPL[{1, 1, 1, 1, 1}, xb] + 
 (85*HPL[{1, 2, 0}, x]*HPL[{1, 1, 1, 1, 1}, xb])/2 + 
 96*HPL[{1, 2, 1}, x]*HPL[{1, 1, 1, 1, 1}, xb] + 
 (119*HPL[{2, 0, 0}, x]*HPL[{1, 1, 1, 1, 1}, xb])/8 + 
 (93*HPL[{2, 1, 0}, x]*HPL[{1, 1, 1, 1, 1}, xb])/2 + 
 96*HPL[{2, 1, 1}, x]*HPL[{1, 1, 1, 1, 1}, xb] + 
 (65*HPL[{0, 0, 0, 0}, x]*HPL[{1, 1, 1, 1, 1}, xb])/32 + 
 (83*HPL[{1, 0, 0, 0}, x]*HPL[{1, 1, 1, 1, 1}, xb])/8 + 
 (73*HPL[{1, 1, 0, 0}, x]*HPL[{1, 1, 1, 1, 1}, xb])/2 + 
 96*HPL[{1, 1, 1, 0}, x]*HPL[{1, 1, 1, 1, 1}, xb] + 
 192*HPL[{1, 1, 1, 1}, x]*HPL[{1, 1, 1, 1, 1}, xb] - 
 (1313*Pi^2*HPL[{0}, xb]*HPL[{1, 1, 1, 1, 2}, x])/48 - 
 (133*Pi^2*HPL[{1}, xb]*HPL[{1, 1, 1, 1, 2}, x])/2 + 
 (159*HPL[{3}, xb]*HPL[{1, 1, 1, 1, 2}, x])/8 + 
 (375*HPL[{1, 2}, xb]*HPL[{1, 1, 1, 1, 2}, x])/8 + 
 (77*HPL[{2, 0}, xb]*HPL[{1, 1, 1, 1, 2}, x])/4 + 
 (399*HPL[{2, 1}, xb]*HPL[{1, 1, 1, 1, 2}, x])/8 + 
 (155*HPL[{0, 0, 0}, xb]*HPL[{1, 1, 1, 1, 2}, x])/32 + 
 (61*HPL[{1, 0, 0}, xb]*HPL[{1, 1, 1, 1, 2}, x])/4 + 
 (335*HPL[{1, 1, 0}, xb]*HPL[{1, 1, 1, 1, 2}, x])/8 + 
 96*HPL[{1, 1, 1}, xb]*HPL[{1, 1, 1, 1, 2}, x] - 
 (1313*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 1, 2}, xb])/48 - 
 (133*Pi^2*HPL[{1}, x]*HPL[{1, 1, 1, 1, 2}, xb])/2 + 
 (159*HPL[{3}, x]*HPL[{1, 1, 1, 1, 2}, xb])/8 + 
 (375*HPL[{1, 2}, x]*HPL[{1, 1, 1, 1, 2}, xb])/8 + 
 (77*HPL[{2, 0}, x]*HPL[{1, 1, 1, 1, 2}, xb])/4 + 
 (399*HPL[{2, 1}, x]*HPL[{1, 1, 1, 1, 2}, xb])/8 + 
 (155*HPL[{0, 0, 0}, x]*HPL[{1, 1, 1, 1, 2}, xb])/32 + 
 (61*HPL[{1, 0, 0}, x]*HPL[{1, 1, 1, 1, 2}, xb])/4 + 
 (335*HPL[{1, 1, 0}, x]*HPL[{1, 1, 1, 1, 2}, xb])/8 + 
 96*HPL[{1, 1, 1}, x]*HPL[{1, 1, 1, 1, 2}, xb] - 
 (383*Pi^2*HPL[{1, 1, 1, 1, 3}, x])/16 + 
 (71*HPL[{2}, xb]*HPL[{1, 1, 1, 1, 3}, x])/4 + 
 (189*HPL[{0, 0}, xb]*HPL[{1, 1, 1, 1, 3}, x])/32 + 
 (57*HPL[{1, 0}, xb]*HPL[{1, 1, 1, 1, 3}, x])/4 + 
 (281*HPL[{1, 1}, xb]*HPL[{1, 1, 1, 1, 3}, x])/8 - 
 (383*Pi^2*HPL[{1, 1, 1, 1, 3}, xb])/16 + 
 (71*HPL[{2}, x]*HPL[{1, 1, 1, 1, 3}, xb])/4 + 
 (189*HPL[{0, 0}, x]*HPL[{1, 1, 1, 1, 3}, xb])/32 + 
 (57*HPL[{1, 0}, x]*HPL[{1, 1, 1, 1, 3}, xb])/4 + 
 (281*HPL[{1, 1}, x]*HPL[{1, 1, 1, 1, 3}, xb])/8 + 
 (105*HPL[{0}, xb]*HPL[{1, 1, 1, 1, 4}, x])/32 + 
 (35*HPL[{1}, xb]*HPL[{1, 1, 1, 1, 4}, x])/4 + 
 (105*HPL[{0}, x]*HPL[{1, 1, 1, 1, 4}, xb])/32 + 
 (35*HPL[{1}, x]*HPL[{1, 1, 1, 1, 4}, xb])/4 + 
 (21*HPL[{1, 1, 1, 1, 5}, x])/16 + (21*HPL[{1, 1, 1, 1, 5}, xb])/16 - 
 (203*Pi^2*HPL[{0}, xb]*HPL[{1, 1, 1, 2, 0}, x])/24 - 
 (677*Pi^2*HPL[{1}, xb]*HPL[{1, 1, 1, 2, 0}, x])/24 + 
 (287*HPL[{3}, xb]*HPL[{1, 1, 1, 2, 0}, x])/32 + 
 (157*HPL[{1, 2}, xb]*HPL[{1, 1, 1, 2, 0}, x])/8 + 
 (217*HPL[{2, 0}, xb]*HPL[{1, 1, 1, 2, 0}, x])/32 + 
 23*HPL[{2, 1}, xb]*HPL[{1, 1, 1, 2, 0}, x] + 
 (35*HPL[{0, 0, 0}, xb]*HPL[{1, 1, 1, 2, 0}, x])/32 + 
 (71*HPL[{1, 0, 0}, xb]*HPL[{1, 1, 1, 2, 0}, x])/16 + 
 (117*HPL[{1, 1, 0}, xb]*HPL[{1, 1, 1, 2, 0}, x])/8 + 
 (83*HPL[{1, 1, 1}, xb]*HPL[{1, 1, 1, 2, 0}, x])/2 - 
 (203*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 2, 0}, xb])/24 - 
 (677*Pi^2*HPL[{1}, x]*HPL[{1, 1, 1, 2, 0}, xb])/24 + 
 (287*HPL[{3}, x]*HPL[{1, 1, 1, 2, 0}, xb])/32 + 
 (157*HPL[{1, 2}, x]*HPL[{1, 1, 1, 2, 0}, xb])/8 + 
 (217*HPL[{2, 0}, x]*HPL[{1, 1, 1, 2, 0}, xb])/32 + 
 23*HPL[{2, 1}, x]*HPL[{1, 1, 1, 2, 0}, xb] + 
 (35*HPL[{0, 0, 0}, x]*HPL[{1, 1, 1, 2, 0}, xb])/32 + 
 (71*HPL[{1, 0, 0}, x]*HPL[{1, 1, 1, 2, 0}, xb])/16 + 
 (117*HPL[{1, 1, 0}, x]*HPL[{1, 1, 1, 2, 0}, xb])/8 + 
 (83*HPL[{1, 1, 1}, x]*HPL[{1, 1, 1, 2, 0}, xb])/2 - 
 (763*Pi^2*HPL[{0}, xb]*HPL[{1, 1, 1, 2, 1}, x])/24 - 
 (133*Pi^2*HPL[{1}, xb]*HPL[{1, 1, 1, 2, 1}, x])/2 + 
 (193*HPL[{3}, xb]*HPL[{1, 1, 1, 2, 1}, x])/8 + 
 (205*HPL[{1, 2}, xb]*HPL[{1, 1, 1, 2, 1}, x])/4 + 
 24*HPL[{2, 0}, xb]*HPL[{1, 1, 1, 2, 1}, x] + 
 54*HPL[{2, 1}, xb]*HPL[{1, 1, 1, 2, 1}, x] + 
 (239*HPL[{0, 0, 0}, xb]*HPL[{1, 1, 1, 2, 1}, x])/32 + 
 (161*HPL[{1, 0, 0}, xb]*HPL[{1, 1, 1, 2, 1}, x])/8 + 
 (189*HPL[{1, 1, 0}, xb]*HPL[{1, 1, 1, 2, 1}, x])/4 + 
 96*HPL[{1, 1, 1}, xb]*HPL[{1, 1, 1, 2, 1}, x] - 
 (763*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 2, 1}, xb])/24 - 
 (133*Pi^2*HPL[{1}, x]*HPL[{1, 1, 1, 2, 1}, xb])/2 + 
 (193*HPL[{3}, x]*HPL[{1, 1, 1, 2, 1}, xb])/8 + 
 (205*HPL[{1, 2}, x]*HPL[{1, 1, 1, 2, 1}, xb])/4 + 
 24*HPL[{2, 0}, x]*HPL[{1, 1, 1, 2, 1}, xb] + 
 54*HPL[{2, 1}, x]*HPL[{1, 1, 1, 2, 1}, xb] + 
 (239*HPL[{0, 0, 0}, x]*HPL[{1, 1, 1, 2, 1}, xb])/32 + 
 (161*HPL[{1, 0, 0}, x]*HPL[{1, 1, 1, 2, 1}, xb])/8 + 
 (189*HPL[{1, 1, 0}, x]*HPL[{1, 1, 1, 2, 1}, xb])/4 + 
 96*HPL[{1, 1, 1}, x]*HPL[{1, 1, 1, 2, 1}, xb] - 
 (677*Pi^2*HPL[{1, 1, 1, 2, 2}, x])/24 + 
 23*HPL[{2}, xb]*HPL[{1, 1, 1, 2, 2}, x] + 
 (287*HPL[{0, 0}, xb]*HPL[{1, 1, 1, 2, 2}, x])/32 + 
 (157*HPL[{1, 0}, xb]*HPL[{1, 1, 1, 2, 2}, x])/8 + 
 (83*HPL[{1, 1}, xb]*HPL[{1, 1, 1, 2, 2}, x])/2 - 
 (677*Pi^2*HPL[{1, 1, 1, 2, 2}, xb])/24 + 
 23*HPL[{2}, x]*HPL[{1, 1, 1, 2, 2}, xb] + 
 (287*HPL[{0, 0}, x]*HPL[{1, 1, 1, 2, 2}, xb])/32 + 
 (157*HPL[{1, 0}, x]*HPL[{1, 1, 1, 2, 2}, xb])/8 + 
 (83*HPL[{1, 1}, x]*HPL[{1, 1, 1, 2, 2}, xb])/2 + 
 (217*HPL[{0}, xb]*HPL[{1, 1, 1, 2, 3}, x])/32 + 
 (117*HPL[{1}, xb]*HPL[{1, 1, 1, 2, 3}, x])/8 + 
 (217*HPL[{0}, x]*HPL[{1, 1, 1, 2, 3}, xb])/32 + 
 (117*HPL[{1}, x]*HPL[{1, 1, 1, 2, 3}, xb])/8 + 
 (71*HPL[{1, 1, 1, 2, 4}, x])/16 + (71*HPL[{1, 1, 1, 2, 4}, xb])/16 - 
 (829*Pi^2*HPL[{1, 1, 1, 3, 0}, x])/96 + 
 (259*HPL[{2}, xb]*HPL[{1, 1, 1, 3, 0}, x])/32 + 
 (91*HPL[{0, 0}, xb]*HPL[{1, 1, 1, 3, 0}, x])/32 + 
 (99*HPL[{1, 0}, xb]*HPL[{1, 1, 1, 3, 0}, x])/16 + 
 (113*HPL[{1, 1}, xb]*HPL[{1, 1, 1, 3, 0}, x])/8 - 
 (829*Pi^2*HPL[{1, 1, 1, 3, 0}, xb])/96 + 
 (259*HPL[{2}, x]*HPL[{1, 1, 1, 3, 0}, xb])/32 + 
 (91*HPL[{0, 0}, x]*HPL[{1, 1, 1, 3, 0}, xb])/32 + 
 (99*HPL[{1, 0}, x]*HPL[{1, 1, 1, 3, 0}, xb])/16 + 
 (113*HPL[{1, 1}, x]*HPL[{1, 1, 1, 3, 0}, xb])/8 - 
 (197*Pi^2*HPL[{1, 1, 1, 3, 1}, x])/8 + 
 (43*HPL[{2}, xb]*HPL[{1, 1, 1, 3, 1}, x])/2 + 
 (319*HPL[{0, 0}, xb]*HPL[{1, 1, 1, 3, 1}, x])/32 + 
 (149*HPL[{1, 0}, xb]*HPL[{1, 1, 1, 3, 1}, x])/8 + 
 (281*HPL[{1, 1}, xb]*HPL[{1, 1, 1, 3, 1}, x])/8 - 
 (197*Pi^2*HPL[{1, 1, 1, 3, 1}, xb])/8 + 
 (43*HPL[{2}, x]*HPL[{1, 1, 1, 3, 1}, xb])/2 + 
 (319*HPL[{0, 0}, x]*HPL[{1, 1, 1, 3, 1}, xb])/32 + 
 (149*HPL[{1, 0}, x]*HPL[{1, 1, 1, 3, 1}, xb])/8 + 
 (281*HPL[{1, 1}, x]*HPL[{1, 1, 1, 3, 1}, xb])/8 + 
 (259*HPL[{0}, xb]*HPL[{1, 1, 1, 3, 2}, x])/32 + 
 (113*HPL[{1}, xb]*HPL[{1, 1, 1, 3, 2}, x])/8 + 
 (259*HPL[{0}, x]*HPL[{1, 1, 1, 3, 2}, xb])/32 + 
 (113*HPL[{1}, x]*HPL[{1, 1, 1, 3, 2}, xb])/8 + 
 (99*HPL[{1, 1, 1, 3, 3}, x])/16 + (99*HPL[{1, 1, 1, 3, 3}, xb])/16 + 
 (63*HPL[{0}, xb]*HPL[{1, 1, 1, 4, 0}, x])/32 + 
 (13*HPL[{1}, xb]*HPL[{1, 1, 1, 4, 0}, x])/4 + 
 (63*HPL[{0}, x]*HPL[{1, 1, 1, 4, 0}, xb])/32 + 
 (13*HPL[{1}, x]*HPL[{1, 1, 1, 4, 0}, xb])/4 + 
 (151*HPL[{0}, xb]*HPL[{1, 1, 1, 4, 1}, x])/32 + 
 (63*HPL[{1}, xb]*HPL[{1, 1, 1, 4, 1}, x])/8 + 
 (151*HPL[{0}, x]*HPL[{1, 1, 1, 4, 1}, xb])/32 + 
 (63*HPL[{1}, x]*HPL[{1, 1, 1, 4, 1}, xb])/8 + 
 (13*HPL[{1, 1, 1, 4, 2}, x])/4 + (13*HPL[{1, 1, 1, 4, 2}, xb])/4 + 
 (5*HPL[{1, 1, 1, 5, 0}, x])/32 + (5*HPL[{1, 1, 1, 5, 0}, xb])/32 + 
 (11*HPL[{1, 1, 1, 5, 1}, x])/16 + (11*HPL[{1, 1, 1, 5, 1}, xb])/16 - 
 (121*Pi^2*HPL[{0}, xb]*HPL[{1, 1, 2, 0, 0}, x])/64 - 
 (881*Pi^2*HPL[{1}, xb]*HPL[{1, 1, 2, 0, 0}, x])/96 + 
 (29*HPL[{3}, xb]*HPL[{1, 1, 2, 0, 0}, x])/8 + 
 (27*HPL[{1, 2}, xb]*HPL[{1, 1, 2, 0, 0}, x])/4 + 
 (13*HPL[{2, 0}, xb]*HPL[{1, 1, 2, 0, 0}, x])/8 + 
 (279*HPL[{2, 1}, xb]*HPL[{1, 1, 2, 0, 0}, x])/32 + 
 (23*HPL[{1, 0, 0}, xb]*HPL[{1, 1, 2, 0, 0}, x])/32 + 
 (61*HPL[{1, 1, 0}, xb]*HPL[{1, 1, 2, 0, 0}, x])/16 + 
 (113*HPL[{1, 1, 1}, xb]*HPL[{1, 1, 2, 0, 0}, x])/8 - 
 (121*Pi^2*HPL[{0}, x]*HPL[{1, 1, 2, 0, 0}, xb])/64 - 
 (881*Pi^2*HPL[{1}, x]*HPL[{1, 1, 2, 0, 0}, xb])/96 + 
 (29*HPL[{3}, x]*HPL[{1, 1, 2, 0, 0}, xb])/8 + 
 (27*HPL[{1, 2}, x]*HPL[{1, 1, 2, 0, 0}, xb])/4 + 
 (13*HPL[{2, 0}, x]*HPL[{1, 1, 2, 0, 0}, xb])/8 + 
 (279*HPL[{2, 1}, x]*HPL[{1, 1, 2, 0, 0}, xb])/32 + 
 (23*HPL[{1, 0, 0}, x]*HPL[{1, 1, 2, 0, 0}, xb])/32 + 
 (61*HPL[{1, 1, 0}, x]*HPL[{1, 1, 2, 0, 0}, xb])/16 + 
 (113*HPL[{1, 1, 1}, x]*HPL[{1, 1, 2, 0, 0}, xb])/8 - 
 (299*Pi^2*HPL[{0}, xb]*HPL[{1, 1, 2, 1, 0}, x])/24 - 
 (97*Pi^2*HPL[{1}, xb]*HPL[{1, 1, 2, 1, 0}, x])/3 + 
 (385*HPL[{3}, xb]*HPL[{1, 1, 2, 1, 0}, x])/32 + 
 (99*HPL[{1, 2}, xb]*HPL[{1, 1, 2, 1, 0}, x])/4 + 
 (317*HPL[{2, 0}, xb]*HPL[{1, 1, 2, 1, 0}, x])/32 + 
 (225*HPL[{2, 1}, xb]*HPL[{1, 1, 2, 1, 0}, x])/8 + 
 (63*HPL[{0, 0, 0}, xb]*HPL[{1, 1, 2, 1, 0}, x])/32 + 
 (113*HPL[{1, 0, 0}, xb]*HPL[{1, 1, 2, 1, 0}, x])/16 + 
 (159*HPL[{1, 1, 0}, xb]*HPL[{1, 1, 2, 1, 0}, x])/8 + 
 (189*HPL[{1, 1, 1}, xb]*HPL[{1, 1, 2, 1, 0}, x])/4 - 
 (299*Pi^2*HPL[{0}, x]*HPL[{1, 1, 2, 1, 0}, xb])/24 - 
 (97*Pi^2*HPL[{1}, x]*HPL[{1, 1, 2, 1, 0}, xb])/3 + 
 (385*HPL[{3}, x]*HPL[{1, 1, 2, 1, 0}, xb])/32 + 
 (99*HPL[{1, 2}, x]*HPL[{1, 1, 2, 1, 0}, xb])/4 + 
 (317*HPL[{2, 0}, x]*HPL[{1, 1, 2, 1, 0}, xb])/32 + 
 (225*HPL[{2, 1}, x]*HPL[{1, 1, 2, 1, 0}, xb])/8 + 
 (63*HPL[{0, 0, 0}, x]*HPL[{1, 1, 2, 1, 0}, xb])/32 + 
 (113*HPL[{1, 0, 0}, x]*HPL[{1, 1, 2, 1, 0}, xb])/16 + 
 (159*HPL[{1, 1, 0}, x]*HPL[{1, 1, 2, 1, 0}, xb])/8 + 
 (189*HPL[{1, 1, 1}, x]*HPL[{1, 1, 2, 1, 0}, xb])/4 - 
 (107*Pi^2*HPL[{0}, xb]*HPL[{1, 1, 2, 1, 1}, x])/3 - 
 (133*Pi^2*HPL[{1}, xb]*HPL[{1, 1, 2, 1, 1}, x])/2 + 
 (229*HPL[{3}, xb]*HPL[{1, 1, 2, 1, 1}, x])/8 + 
 (223*HPL[{1, 2}, xb]*HPL[{1, 1, 2, 1, 1}, x])/4 + 
 (229*HPL[{2, 0}, xb]*HPL[{1, 1, 2, 1, 1}, x])/8 + 
 (117*HPL[{2, 1}, xb]*HPL[{1, 1, 2, 1, 1}, x])/2 + 
 (325*HPL[{0, 0, 0}, xb]*HPL[{1, 1, 2, 1, 1}, x])/32 + 
 (99*HPL[{1, 0, 0}, xb]*HPL[{1, 1, 2, 1, 1}, x])/4 + 
 52*HPL[{1, 1, 0}, xb]*HPL[{1, 1, 2, 1, 1}, x] + 
 96*HPL[{1, 1, 1}, xb]*HPL[{1, 1, 2, 1, 1}, x] - 
 (107*Pi^2*HPL[{0}, x]*HPL[{1, 1, 2, 1, 1}, xb])/3 - 
 (133*Pi^2*HPL[{1}, x]*HPL[{1, 1, 2, 1, 1}, xb])/2 + 
 (229*HPL[{3}, x]*HPL[{1, 1, 2, 1, 1}, xb])/8 + 
 (223*HPL[{1, 2}, x]*HPL[{1, 1, 2, 1, 1}, xb])/4 + 
 (229*HPL[{2, 0}, x]*HPL[{1, 1, 2, 1, 1}, xb])/8 + 
 (117*HPL[{2, 1}, x]*HPL[{1, 1, 2, 1, 1}, xb])/2 + 
 (325*HPL[{0, 0, 0}, x]*HPL[{1, 1, 2, 1, 1}, xb])/32 + 
 (99*HPL[{1, 0, 0}, x]*HPL[{1, 1, 2, 1, 1}, xb])/4 + 
 52*HPL[{1, 1, 0}, x]*HPL[{1, 1, 2, 1, 1}, xb] + 
 96*HPL[{1, 1, 1}, x]*HPL[{1, 1, 2, 1, 1}, xb] - 
 (97*Pi^2*HPL[{1, 1, 2, 1, 2}, x])/3 + 
 (225*HPL[{2}, xb]*HPL[{1, 1, 2, 1, 2}, x])/8 + 
 (385*HPL[{0, 0}, xb]*HPL[{1, 1, 2, 1, 2}, x])/32 + 
 (99*HPL[{1, 0}, xb]*HPL[{1, 1, 2, 1, 2}, x])/4 + 
 (189*HPL[{1, 1}, xb]*HPL[{1, 1, 2, 1, 2}, x])/4 - 
 (97*Pi^2*HPL[{1, 1, 2, 1, 2}, xb])/3 + 
 (225*HPL[{2}, x]*HPL[{1, 1, 2, 1, 2}, xb])/8 + 
 (385*HPL[{0, 0}, x]*HPL[{1, 1, 2, 1, 2}, xb])/32 + 
 (99*HPL[{1, 0}, x]*HPL[{1, 1, 2, 1, 2}, xb])/4 + 
 (189*HPL[{1, 1}, x]*HPL[{1, 1, 2, 1, 2}, xb])/4 + 
 (317*HPL[{0}, xb]*HPL[{1, 1, 2, 1, 3}, x])/32 + 
 (159*HPL[{1}, xb]*HPL[{1, 1, 2, 1, 3}, x])/8 + 
 (317*HPL[{0}, x]*HPL[{1, 1, 2, 1, 3}, xb])/32 + 
 (159*HPL[{1}, x]*HPL[{1, 1, 2, 1, 3}, xb])/8 + 
 (113*HPL[{1, 1, 2, 1, 4}, x])/16 + (113*HPL[{1, 1, 2, 1, 4}, xb])/16 - 
 (1205*Pi^2*HPL[{1, 1, 2, 2, 0}, x])/96 + 
 (373*HPL[{2}, xb]*HPL[{1, 1, 2, 2, 0}, x])/32 + 
 (33*HPL[{0, 0}, xb]*HPL[{1, 1, 2, 2, 0}, x])/8 + 
 (37*HPL[{1, 0}, xb]*HPL[{1, 1, 2, 2, 0}, x])/4 + 
 (159*HPL[{1, 1}, xb]*HPL[{1, 1, 2, 2, 0}, x])/8 - 
 (1205*Pi^2*HPL[{1, 1, 2, 2, 0}, xb])/96 + 
 (373*HPL[{2}, x]*HPL[{1, 1, 2, 2, 0}, xb])/32 + 
 (33*HPL[{0, 0}, x]*HPL[{1, 1, 2, 2, 0}, xb])/8 + 
 (37*HPL[{1, 0}, x]*HPL[{1, 1, 2, 2, 0}, xb])/4 + 
 (159*HPL[{1, 1}, x]*HPL[{1, 1, 2, 2, 0}, xb])/8 - 
 (343*Pi^2*HPL[{1, 1, 2, 2, 1}, x])/12 + 
 (217*HPL[{2}, xb]*HPL[{1, 1, 2, 2, 1}, x])/8 + 
 (431*HPL[{0, 0}, xb]*HPL[{1, 1, 2, 2, 1}, x])/32 + 
 (97*HPL[{1, 0}, xb]*HPL[{1, 1, 2, 2, 1}, x])/4 + 
 (335*HPL[{1, 1}, xb]*HPL[{1, 1, 2, 2, 1}, x])/8 - 
 (343*Pi^2*HPL[{1, 1, 2, 2, 1}, xb])/12 + 
 (217*HPL[{2}, x]*HPL[{1, 1, 2, 2, 1}, xb])/8 + 
 (431*HPL[{0, 0}, x]*HPL[{1, 1, 2, 2, 1}, xb])/32 + 
 (97*HPL[{1, 0}, x]*HPL[{1, 1, 2, 2, 1}, xb])/4 + 
 (335*HPL[{1, 1}, x]*HPL[{1, 1, 2, 2, 1}, xb])/8 + 
 (373*HPL[{0}, xb]*HPL[{1, 1, 2, 2, 2}, x])/32 + 
 (159*HPL[{1}, xb]*HPL[{1, 1, 2, 2, 2}, x])/8 + 
 (373*HPL[{0}, x]*HPL[{1, 1, 2, 2, 2}, xb])/32 + 
 (159*HPL[{1}, x]*HPL[{1, 1, 2, 2, 2}, xb])/8 + 
 (37*HPL[{1, 1, 2, 2, 3}, x])/4 + (37*HPL[{1, 1, 2, 2, 3}, xb])/4 + 
 (29*HPL[{0}, xb]*HPL[{1, 1, 2, 3, 0}, x])/8 + 
 (27*HPL[{1}, xb]*HPL[{1, 1, 2, 3, 0}, x])/4 + 
 (29*HPL[{0}, x]*HPL[{1, 1, 2, 3, 0}, xb])/8 + 
 (27*HPL[{1}, x]*HPL[{1, 1, 2, 3, 0}, xb])/4 + 
 (279*HPL[{0}, xb]*HPL[{1, 1, 2, 3, 1}, x])/32 + 
 (113*HPL[{1}, xb]*HPL[{1, 1, 2, 3, 1}, x])/8 + 
 (279*HPL[{0}, x]*HPL[{1, 1, 2, 3, 1}, xb])/32 + 
 (113*HPL[{1}, x]*HPL[{1, 1, 2, 3, 1}, xb])/8 + 
 (27*HPL[{1, 1, 2, 3, 2}, x])/4 + (27*HPL[{1, 1, 2, 3, 2}, xb])/4 + 
 (13*HPL[{1, 1, 2, 4, 0}, x])/8 + (13*HPL[{1, 1, 2, 4, 0}, xb])/8 + 
 (61*HPL[{1, 1, 2, 4, 1}, x])/16 + (61*HPL[{1, 1, 2, 4, 1}, xb])/16 - 
 (533*Pi^2*HPL[{1, 1, 3, 0, 0}, x])/192 + 
 (33*HPL[{2}, xb]*HPL[{1, 1, 3, 0, 0}, x])/8 + 
 (41*HPL[{0, 0}, xb]*HPL[{1, 1, 3, 0, 0}, x])/32 + 
 (97*HPL[{1, 0}, xb]*HPL[{1, 1, 3, 0, 0}, x])/32 + 
 (13*HPL[{1, 1}, xb]*HPL[{1, 1, 3, 0, 0}, x])/2 - 
 (533*Pi^2*HPL[{1, 1, 3, 0, 0}, xb])/192 + 
 (33*HPL[{2}, x]*HPL[{1, 1, 3, 0, 0}, xb])/8 + 
 (41*HPL[{0, 0}, x]*HPL[{1, 1, 3, 0, 0}, xb])/32 + 
 (97*HPL[{1, 0}, x]*HPL[{1, 1, 3, 0, 0}, xb])/32 + 
 (13*HPL[{1, 1}, x]*HPL[{1, 1, 3, 0, 0}, xb])/2 - 
 (307*Pi^2*HPL[{1, 1, 3, 1, 0}, x])/24 + 
 (433*HPL[{2}, xb]*HPL[{1, 1, 3, 1, 0}, x])/32 + 
 (195*HPL[{0, 0}, xb]*HPL[{1, 1, 3, 1, 0}, x])/32 + 
 (179*HPL[{1, 0}, xb]*HPL[{1, 1, 3, 1, 0}, x])/16 + 
 (159*HPL[{1, 1}, xb]*HPL[{1, 1, 3, 1, 0}, x])/8 - 
 (307*Pi^2*HPL[{1, 1, 3, 1, 0}, xb])/24 + 
 (433*HPL[{2}, x]*HPL[{1, 1, 3, 1, 0}, xb])/32 + 
 (195*HPL[{0, 0}, x]*HPL[{1, 1, 3, 1, 0}, xb])/32 + 
 (179*HPL[{1, 0}, x]*HPL[{1, 1, 3, 1, 0}, xb])/16 + 
 (159*HPL[{1, 1}, x]*HPL[{1, 1, 3, 1, 0}, xb])/8 - 
 (197*Pi^2*HPL[{1, 1, 3, 1, 1}, x])/8 + 
 (53*HPL[{2}, xb]*HPL[{1, 1, 3, 1, 1}, x])/2 + 
 (487*HPL[{0, 0}, xb]*HPL[{1, 1, 3, 1, 1}, x])/32 + 
 (95*HPL[{1, 0}, xb]*HPL[{1, 1, 3, 1, 1}, x])/4 + 
 (73*HPL[{1, 1}, xb]*HPL[{1, 1, 3, 1, 1}, x])/2 - 
 (197*Pi^2*HPL[{1, 1, 3, 1, 1}, xb])/8 + 
 (53*HPL[{2}, x]*HPL[{1, 1, 3, 1, 1}, xb])/2 + 
 (487*HPL[{0, 0}, x]*HPL[{1, 1, 3, 1, 1}, xb])/32 + 
 (95*HPL[{1, 0}, x]*HPL[{1, 1, 3, 1, 1}, xb])/4 + 
 (73*HPL[{1, 1}, x]*HPL[{1, 1, 3, 1, 1}, xb])/2 + 
 (433*HPL[{0}, xb]*HPL[{1, 1, 3, 1, 2}, x])/32 + 
 (159*HPL[{1}, xb]*HPL[{1, 1, 3, 1, 2}, x])/8 + 
 (433*HPL[{0}, x]*HPL[{1, 1, 3, 1, 2}, xb])/32 + 
 (159*HPL[{1}, x]*HPL[{1, 1, 3, 1, 2}, xb])/8 + 
 (179*HPL[{1, 1, 3, 1, 3}, x])/16 + (179*HPL[{1, 1, 3, 1, 3}, xb])/16 + 
 (47*HPL[{0}, xb]*HPL[{1, 1, 3, 2, 0}, x])/8 + 
 9*HPL[{1}, xb]*HPL[{1, 1, 3, 2, 0}, x] + 
 (47*HPL[{0}, x]*HPL[{1, 1, 3, 2, 0}, xb])/8 + 
 9*HPL[{1}, x]*HPL[{1, 1, 3, 2, 0}, xb] + 
 (349*HPL[{0}, xb]*HPL[{1, 1, 3, 2, 1}, x])/32 + 
 (117*HPL[{1}, xb]*HPL[{1, 1, 3, 2, 1}, x])/8 + 
 (349*HPL[{0}, x]*HPL[{1, 1, 3, 2, 1}, xb])/32 + 
 (117*HPL[{1}, x]*HPL[{1, 1, 3, 2, 1}, xb])/8 + 9*HPL[{1, 1, 3, 2, 2}, x] + 
 9*HPL[{1, 1, 3, 2, 2}, xb] + (33*HPL[{1, 1, 3, 3, 0}, x])/8 + 
 (33*HPL[{1, 1, 3, 3, 0}, xb])/8 + (13*HPL[{1, 1, 3, 3, 1}, x])/2 + 
 (13*HPL[{1, 1, 3, 3, 1}, xb])/2 + (31*HPL[{0}, xb]*HPL[{1, 1, 4, 0, 0}, x])/
  16 + (83*HPL[{1}, xb]*HPL[{1, 1, 4, 0, 0}, x])/32 + 
 (31*HPL[{0}, x]*HPL[{1, 1, 4, 0, 0}, xb])/16 + 
 (83*HPL[{1}, x]*HPL[{1, 1, 4, 0, 0}, xb])/32 + 
 (153*HPL[{0}, xb]*HPL[{1, 1, 4, 1, 0}, x])/32 + 
 (47*HPL[{1}, xb]*HPL[{1, 1, 4, 1, 0}, x])/8 + 
 (153*HPL[{0}, x]*HPL[{1, 1, 4, 1, 0}, xb])/32 + 
 (47*HPL[{1}, x]*HPL[{1, 1, 4, 1, 0}, xb])/8 + 
 (237*HPL[{0}, xb]*HPL[{1, 1, 4, 1, 1}, x])/32 + 
 (35*HPL[{1}, xb]*HPL[{1, 1, 4, 1, 1}, x])/4 + 
 (237*HPL[{0}, x]*HPL[{1, 1, 4, 1, 1}, xb])/32 + 
 (35*HPL[{1}, x]*HPL[{1, 1, 4, 1, 1}, xb])/4 + 
 (47*HPL[{1, 1, 4, 1, 2}, x])/8 + (47*HPL[{1, 1, 4, 1, 2}, xb])/8 + 
 (53*HPL[{1, 1, 4, 2, 0}, x])/16 + (53*HPL[{1, 1, 4, 2, 0}, xb])/16 + 
 (61*HPL[{1, 1, 4, 2, 1}, x])/16 + (61*HPL[{1, 1, 4, 2, 1}, xb])/16 + 
 (15*HPL[{1, 1, 5, 0, 0}, x])/32 + (15*HPL[{1, 1, 5, 0, 0}, xb])/32 + 
 (21*HPL[{1, 1, 5, 1, 0}, x])/32 + (21*HPL[{1, 1, 5, 1, 0}, xb])/32 + 
 (11*HPL[{1, 1, 5, 1, 1}, x])/16 + (11*HPL[{1, 1, 5, 1, 1}, xb])/16 - 
 (65*Pi^2*HPL[{0}, xb]*HPL[{1, 2, 0, 0, 0}, x])/192 - 
 (69*Pi^2*HPL[{1}, xb]*HPL[{1, 2, 0, 0, 0}, x])/32 + 
 (33*HPL[{3}, xb]*HPL[{1, 2, 0, 0, 0}, x])/32 + 
 (47*HPL[{1, 2}, xb]*HPL[{1, 2, 0, 0, 0}, x])/32 + 
 (17*HPL[{2, 1}, xb]*HPL[{1, 2, 0, 0, 0}, x])/8 + 
 (11*HPL[{1, 1, 0}, xb]*HPL[{1, 2, 0, 0, 0}, x])/32 + 
 (13*HPL[{1, 1, 1}, xb]*HPL[{1, 2, 0, 0, 0}, x])/4 - 
 (65*Pi^2*HPL[{0}, x]*HPL[{1, 2, 0, 0, 0}, xb])/192 - 
 (69*Pi^2*HPL[{1}, x]*HPL[{1, 2, 0, 0, 0}, xb])/32 + 
 (33*HPL[{3}, x]*HPL[{1, 2, 0, 0, 0}, xb])/32 + 
 (47*HPL[{1, 2}, x]*HPL[{1, 2, 0, 0, 0}, xb])/32 + 
 (17*HPL[{2, 1}, x]*HPL[{1, 2, 0, 0, 0}, xb])/8 + 
 (11*HPL[{1, 1, 0}, x]*HPL[{1, 2, 0, 0, 0}, xb])/32 + 
 (13*HPL[{1, 1, 1}, x]*HPL[{1, 2, 0, 0, 0}, xb])/4 - 
 (203*Pi^2*HPL[{0}, xb]*HPL[{1, 2, 1, 0, 0}, x])/64 - 
 (1229*Pi^2*HPL[{1}, xb]*HPL[{1, 2, 1, 0, 0}, x])/96 + 
 (19*HPL[{3}, xb]*HPL[{1, 2, 1, 0, 0}, x])/4 + 
 (149*HPL[{1, 2}, xb]*HPL[{1, 2, 1, 0, 0}, x])/16 + 
 (5*HPL[{2, 0}, xb]*HPL[{1, 2, 1, 0, 0}, x])/2 + 
 (369*HPL[{2, 1}, xb]*HPL[{1, 2, 1, 0, 0}, x])/32 + 
 (39*HPL[{1, 0, 0}, xb]*HPL[{1, 2, 1, 0, 0}, x])/32 + 
 (47*HPL[{1, 1, 0}, xb]*HPL[{1, 2, 1, 0, 0}, x])/8 + 
 (149*HPL[{1, 1, 1}, xb]*HPL[{1, 2, 1, 0, 0}, x])/8 - 
 (203*Pi^2*HPL[{0}, x]*HPL[{1, 2, 1, 0, 0}, xb])/64 - 
 (1229*Pi^2*HPL[{1}, x]*HPL[{1, 2, 1, 0, 0}, xb])/96 + 
 (19*HPL[{3}, x]*HPL[{1, 2, 1, 0, 0}, xb])/4 + 
 (149*HPL[{1, 2}, x]*HPL[{1, 2, 1, 0, 0}, xb])/16 + 
 (5*HPL[{2, 0}, x]*HPL[{1, 2, 1, 0, 0}, xb])/2 + 
 (369*HPL[{2, 1}, x]*HPL[{1, 2, 1, 0, 0}, xb])/32 + 
 (39*HPL[{1, 0, 0}, x]*HPL[{1, 2, 1, 0, 0}, xb])/32 + 
 (47*HPL[{1, 1, 0}, x]*HPL[{1, 2, 1, 0, 0}, xb])/8 + 
 (149*HPL[{1, 1, 1}, x]*HPL[{1, 2, 1, 0, 0}, xb])/8 - 
 (763*Pi^2*HPL[{0}, xb]*HPL[{1, 2, 1, 1, 0}, x])/48 - 
 (215*Pi^2*HPL[{1}, xb]*HPL[{1, 2, 1, 1, 0}, x])/6 + 
 (461*HPL[{3}, xb]*HPL[{1, 2, 1, 1, 0}, x])/32 + 
 (229*HPL[{1, 2}, xb]*HPL[{1, 2, 1, 1, 0}, x])/8 + 
 (393*HPL[{2, 0}, xb]*HPL[{1, 2, 1, 1, 0}, x])/32 + 
 32*HPL[{2, 1}, xb]*HPL[{1, 2, 1, 1, 0}, x] + 
 (87*HPL[{0, 0, 0}, xb]*HPL[{1, 2, 1, 1, 0}, x])/32 + 
 (147*HPL[{1, 0, 0}, xb]*HPL[{1, 2, 1, 1, 0}, x])/16 + 
 (95*HPL[{1, 1, 0}, xb]*HPL[{1, 2, 1, 1, 0}, x])/4 + 
 (205*HPL[{1, 1, 1}, xb]*HPL[{1, 2, 1, 1, 0}, x])/4 - 
 (763*Pi^2*HPL[{0}, x]*HPL[{1, 2, 1, 1, 0}, xb])/48 - 
 (215*Pi^2*HPL[{1}, x]*HPL[{1, 2, 1, 1, 0}, xb])/6 + 
 (461*HPL[{3}, x]*HPL[{1, 2, 1, 1, 0}, xb])/32 + 
 (229*HPL[{1, 2}, x]*HPL[{1, 2, 1, 1, 0}, xb])/8 + 
 (393*HPL[{2, 0}, x]*HPL[{1, 2, 1, 1, 0}, xb])/32 + 
 32*HPL[{2, 1}, x]*HPL[{1, 2, 1, 1, 0}, xb] + 
 (87*HPL[{0, 0, 0}, x]*HPL[{1, 2, 1, 1, 0}, xb])/32 + 
 (147*HPL[{1, 0, 0}, x]*HPL[{1, 2, 1, 1, 0}, xb])/16 + 
 (95*HPL[{1, 1, 0}, x]*HPL[{1, 2, 1, 1, 0}, xb])/4 + 
 (205*HPL[{1, 1, 1}, x]*HPL[{1, 2, 1, 1, 0}, xb])/4 - 
 (937*Pi^2*HPL[{0}, xb]*HPL[{1, 2, 1, 1, 1}, x])/24 - 
 (133*Pi^2*HPL[{1}, xb]*HPL[{1, 2, 1, 1, 1}, x])/2 + 
 (259*HPL[{3}, xb]*HPL[{1, 2, 1, 1, 1}, x])/8 + 
 (119*HPL[{1, 2}, xb]*HPL[{1, 2, 1, 1, 1}, x])/2 + 
 (259*HPL[{2, 0}, xb]*HPL[{1, 2, 1, 1, 1}, x])/8 + 
 (249*HPL[{2, 1}, xb]*HPL[{1, 2, 1, 1, 1}, x])/4 + 
 (397*HPL[{0, 0, 0}, xb]*HPL[{1, 2, 1, 1, 1}, x])/32 + 
 (57*HPL[{1, 0, 0}, xb]*HPL[{1, 2, 1, 1, 1}, x])/2 + 
 (223*HPL[{1, 1, 0}, xb]*HPL[{1, 2, 1, 1, 1}, x])/4 + 
 96*HPL[{1, 1, 1}, xb]*HPL[{1, 2, 1, 1, 1}, x] - 
 (937*Pi^2*HPL[{0}, x]*HPL[{1, 2, 1, 1, 1}, xb])/24 - 
 (133*Pi^2*HPL[{1}, x]*HPL[{1, 2, 1, 1, 1}, xb])/2 + 
 (259*HPL[{3}, x]*HPL[{1, 2, 1, 1, 1}, xb])/8 + 
 (119*HPL[{1, 2}, x]*HPL[{1, 2, 1, 1, 1}, xb])/2 + 
 (259*HPL[{2, 0}, x]*HPL[{1, 2, 1, 1, 1}, xb])/8 + 
 (249*HPL[{2, 1}, x]*HPL[{1, 2, 1, 1, 1}, xb])/4 + 
 (397*HPL[{0, 0, 0}, x]*HPL[{1, 2, 1, 1, 1}, xb])/32 + 
 (57*HPL[{1, 0, 0}, x]*HPL[{1, 2, 1, 1, 1}, xb])/2 + 
 (223*HPL[{1, 1, 0}, x]*HPL[{1, 2, 1, 1, 1}, xb])/4 + 
 96*HPL[{1, 1, 1}, x]*HPL[{1, 2, 1, 1, 1}, xb] - 
 (215*Pi^2*HPL[{1, 2, 1, 1, 2}, x])/6 + 
 32*HPL[{2}, xb]*HPL[{1, 2, 1, 1, 2}, x] + 
 (461*HPL[{0, 0}, xb]*HPL[{1, 2, 1, 1, 2}, x])/32 + 
 (229*HPL[{1, 0}, xb]*HPL[{1, 2, 1, 1, 2}, x])/8 + 
 (205*HPL[{1, 1}, xb]*HPL[{1, 2, 1, 1, 2}, x])/4 - 
 (215*Pi^2*HPL[{1, 2, 1, 1, 2}, xb])/6 + 
 32*HPL[{2}, x]*HPL[{1, 2, 1, 1, 2}, xb] + 
 (461*HPL[{0, 0}, x]*HPL[{1, 2, 1, 1, 2}, xb])/32 + 
 (229*HPL[{1, 0}, x]*HPL[{1, 2, 1, 1, 2}, xb])/8 + 
 (205*HPL[{1, 1}, x]*HPL[{1, 2, 1, 1, 2}, xb])/4 + 
 (393*HPL[{0}, xb]*HPL[{1, 2, 1, 1, 3}, x])/32 + 
 (95*HPL[{1}, xb]*HPL[{1, 2, 1, 1, 3}, x])/4 + 
 (393*HPL[{0}, x]*HPL[{1, 2, 1, 1, 3}, xb])/32 + 
 (95*HPL[{1}, x]*HPL[{1, 2, 1, 1, 3}, xb])/4 + 
 (147*HPL[{1, 2, 1, 1, 4}, x])/16 + (147*HPL[{1, 2, 1, 1, 4}, xb])/16 - 
 (1547*Pi^2*HPL[{1, 2, 1, 2, 0}, x])/96 + 
 (461*HPL[{2}, xb]*HPL[{1, 2, 1, 2, 0}, x])/32 + 
 (83*HPL[{0, 0}, xb]*HPL[{1, 2, 1, 2, 0}, x])/16 + 
 (47*HPL[{1, 0}, xb]*HPL[{1, 2, 1, 2, 0}, x])/4 + 
 (97*HPL[{1, 1}, xb]*HPL[{1, 2, 1, 2, 0}, x])/4 - 
 (1547*Pi^2*HPL[{1, 2, 1, 2, 0}, xb])/96 + 
 (461*HPL[{2}, x]*HPL[{1, 2, 1, 2, 0}, xb])/32 + 
 (83*HPL[{0, 0}, x]*HPL[{1, 2, 1, 2, 0}, xb])/16 + 
 (47*HPL[{1, 0}, x]*HPL[{1, 2, 1, 2, 0}, xb])/4 + 
 (97*HPL[{1, 1}, x]*HPL[{1, 2, 1, 2, 0}, xb])/4 - 
 (97*Pi^2*HPL[{1, 2, 1, 2, 1}, x])/3 + 
 (63*HPL[{2}, xb]*HPL[{1, 2, 1, 2, 1}, x])/2 + 
 (519*HPL[{0, 0}, xb]*HPL[{1, 2, 1, 2, 1}, x])/32 + 
 (229*HPL[{1, 0}, xb]*HPL[{1, 2, 1, 2, 1}, x])/8 + 
 (375*HPL[{1, 1}, xb]*HPL[{1, 2, 1, 2, 1}, x])/8 - 
 (97*Pi^2*HPL[{1, 2, 1, 2, 1}, xb])/3 + 
 (63*HPL[{2}, x]*HPL[{1, 2, 1, 2, 1}, xb])/2 + 
 (519*HPL[{0, 0}, x]*HPL[{1, 2, 1, 2, 1}, xb])/32 + 
 (229*HPL[{1, 0}, x]*HPL[{1, 2, 1, 2, 1}, xb])/8 + 
 (375*HPL[{1, 1}, x]*HPL[{1, 2, 1, 2, 1}, xb])/8 + 
 (461*HPL[{0}, xb]*HPL[{1, 2, 1, 2, 2}, x])/32 + 
 (97*HPL[{1}, xb]*HPL[{1, 2, 1, 2, 2}, x])/4 + 
 (461*HPL[{0}, x]*HPL[{1, 2, 1, 2, 2}, xb])/32 + 
 (97*HPL[{1}, x]*HPL[{1, 2, 1, 2, 2}, xb])/4 + 
 (47*HPL[{1, 2, 1, 2, 3}, x])/4 + (47*HPL[{1, 2, 1, 2, 3}, xb])/4 + 
 (19*HPL[{0}, xb]*HPL[{1, 2, 1, 3, 0}, x])/4 + 
 (149*HPL[{1}, xb]*HPL[{1, 2, 1, 3, 0}, x])/16 + 
 (19*HPL[{0}, x]*HPL[{1, 2, 1, 3, 0}, xb])/4 + 
 (149*HPL[{1}, x]*HPL[{1, 2, 1, 3, 0}, xb])/16 + 
 (369*HPL[{0}, xb]*HPL[{1, 2, 1, 3, 1}, x])/32 + 
 (149*HPL[{1}, xb]*HPL[{1, 2, 1, 3, 1}, x])/8 + 
 (369*HPL[{0}, x]*HPL[{1, 2, 1, 3, 1}, xb])/32 + 
 (149*HPL[{1}, x]*HPL[{1, 2, 1, 3, 1}, xb])/8 + 
 (149*HPL[{1, 2, 1, 3, 2}, x])/16 + (149*HPL[{1, 2, 1, 3, 2}, xb])/16 + 
 (5*HPL[{1, 2, 1, 4, 0}, x])/2 + (5*HPL[{1, 2, 1, 4, 0}, xb])/2 + 
 (47*HPL[{1, 2, 1, 4, 1}, x])/8 + (47*HPL[{1, 2, 1, 4, 1}, xb])/8 - 
 (967*Pi^2*HPL[{1, 2, 2, 0, 0}, x])/192 + 
 (173*HPL[{2}, xb]*HPL[{1, 2, 2, 0, 0}, x])/32 + 
 (49*HPL[{0, 0}, xb]*HPL[{1, 2, 2, 0, 0}, x])/32 + 
 (127*HPL[{1, 0}, xb]*HPL[{1, 2, 2, 0, 0}, x])/32 + 
 9*HPL[{1, 1}, xb]*HPL[{1, 2, 2, 0, 0}, x] - 
 (967*Pi^2*HPL[{1, 2, 2, 0, 0}, xb])/192 + 
 (173*HPL[{2}, x]*HPL[{1, 2, 2, 0, 0}, xb])/32 + 
 (49*HPL[{0, 0}, x]*HPL[{1, 2, 2, 0, 0}, xb])/32 + 
 (127*HPL[{1, 0}, x]*HPL[{1, 2, 2, 0, 0}, xb])/32 + 
 9*HPL[{1, 1}, x]*HPL[{1, 2, 2, 0, 0}, xb] - 
 (781*Pi^2*HPL[{1, 2, 2, 1, 0}, x])/48 + 
 (535*HPL[{2}, xb]*HPL[{1, 2, 2, 1, 0}, x])/32 + 
 (121*HPL[{0, 0}, xb]*HPL[{1, 2, 2, 1, 0}, x])/16 + 
 (113*HPL[{1, 0}, xb]*HPL[{1, 2, 2, 1, 0}, x])/8 + 
 (99*HPL[{1, 1}, xb]*HPL[{1, 2, 2, 1, 0}, x])/4 - 
 (781*Pi^2*HPL[{1, 2, 2, 1, 0}, xb])/48 + 
 (535*HPL[{2}, x]*HPL[{1, 2, 2, 1, 0}, xb])/32 + 
 (121*HPL[{0, 0}, x]*HPL[{1, 2, 2, 1, 0}, xb])/16 + 
 (113*HPL[{1, 0}, x]*HPL[{1, 2, 2, 1, 0}, xb])/8 + 
 (99*HPL[{1, 1}, x]*HPL[{1, 2, 2, 1, 0}, xb])/4 - 
 (677*Pi^2*HPL[{1, 2, 2, 1, 1}, x])/24 + 
 (251*HPL[{2}, xb]*HPL[{1, 2, 2, 1, 1}, x])/8 + 
 (589*HPL[{0, 0}, xb]*HPL[{1, 2, 2, 1, 1}, x])/32 + 
 (229*HPL[{1, 0}, xb]*HPL[{1, 2, 2, 1, 1}, x])/8 + 
 (85*HPL[{1, 1}, xb]*HPL[{1, 2, 2, 1, 1}, x])/2 - 
 (677*Pi^2*HPL[{1, 2, 2, 1, 1}, xb])/24 + 
 (251*HPL[{2}, x]*HPL[{1, 2, 2, 1, 1}, xb])/8 + 
 (589*HPL[{0, 0}, x]*HPL[{1, 2, 2, 1, 1}, xb])/32 + 
 (229*HPL[{1, 0}, x]*HPL[{1, 2, 2, 1, 1}, xb])/8 + 
 (85*HPL[{1, 1}, x]*HPL[{1, 2, 2, 1, 1}, xb])/2 + 
 (535*HPL[{0}, xb]*HPL[{1, 2, 2, 1, 2}, x])/32 + 
 (99*HPL[{1}, xb]*HPL[{1, 2, 2, 1, 2}, x])/4 + 
 (535*HPL[{0}, x]*HPL[{1, 2, 2, 1, 2}, xb])/32 + 
 (99*HPL[{1}, x]*HPL[{1, 2, 2, 1, 2}, xb])/4 + 
 (113*HPL[{1, 2, 2, 1, 3}, x])/8 + (113*HPL[{1, 2, 2, 1, 3}, xb])/8 + 
 (119*HPL[{0}, xb]*HPL[{1, 2, 2, 2, 0}, x])/16 + 
 (193*HPL[{1}, xb]*HPL[{1, 2, 2, 2, 0}, x])/16 + 
 (119*HPL[{0}, x]*HPL[{1, 2, 2, 2, 0}, xb])/16 + 
 (193*HPL[{1}, x]*HPL[{1, 2, 2, 2, 0}, xb])/16 + 
 (453*HPL[{0}, xb]*HPL[{1, 2, 2, 2, 1}, x])/32 + 
 (157*HPL[{1}, xb]*HPL[{1, 2, 2, 2, 1}, x])/8 + 
 (453*HPL[{0}, x]*HPL[{1, 2, 2, 2, 1}, xb])/32 + 
 (157*HPL[{1}, x]*HPL[{1, 2, 2, 2, 1}, xb])/8 + 
 (193*HPL[{1, 2, 2, 2, 2}, x])/16 + (193*HPL[{1, 2, 2, 2, 2}, xb])/16 + 
 (173*HPL[{1, 2, 2, 3, 0}, x])/32 + (173*HPL[{1, 2, 2, 3, 0}, xb])/32 + 
 9*HPL[{1, 2, 2, 3, 1}, x] + 9*HPL[{1, 2, 2, 3, 1}, xb] + 
 (81*HPL[{0}, xb]*HPL[{1, 2, 3, 0, 0}, x])/32 + 
 (31*HPL[{1}, xb]*HPL[{1, 2, 3, 0, 0}, x])/8 + 
 (81*HPL[{0}, x]*HPL[{1, 2, 3, 0, 0}, xb])/32 + 
 (31*HPL[{1}, x]*HPL[{1, 2, 3, 0, 0}, xb])/8 + 
 (107*HPL[{0}, xb]*HPL[{1, 2, 3, 1, 0}, x])/16 + 
 (149*HPL[{1}, xb]*HPL[{1, 2, 3, 1, 0}, x])/16 + 
 (107*HPL[{0}, x]*HPL[{1, 2, 3, 1, 0}, xb])/16 + 
 (149*HPL[{1}, x]*HPL[{1, 2, 3, 1, 0}, xb])/16 + 
 (355*HPL[{0}, xb]*HPL[{1, 2, 3, 1, 1}, x])/32 + 
 (57*HPL[{1}, xb]*HPL[{1, 2, 3, 1, 1}, x])/4 + 
 (355*HPL[{0}, x]*HPL[{1, 2, 3, 1, 1}, xb])/32 + 
 (57*HPL[{1}, x]*HPL[{1, 2, 3, 1, 1}, xb])/4 + 
 (149*HPL[{1, 2, 3, 1, 2}, x])/16 + (149*HPL[{1, 2, 3, 1, 2}, xb])/16 + 
 (159*HPL[{1, 2, 3, 2, 0}, x])/32 + (159*HPL[{1, 2, 3, 2, 0}, xb])/32 + 
 (27*HPL[{1, 2, 3, 2, 1}, x])/4 + (27*HPL[{1, 2, 3, 2, 1}, xb])/4 + 
 (33*HPL[{1, 2, 4, 0, 0}, x])/32 + (33*HPL[{1, 2, 4, 0, 0}, xb])/32 + 
 (17*HPL[{1, 2, 4, 1, 0}, x])/8 + (17*HPL[{1, 2, 4, 1, 0}, xb])/8 + 
 (13*HPL[{1, 2, 4, 1, 1}, x])/4 + (13*HPL[{1, 2, 4, 1, 1}, xb])/4 - 
 (65*Pi^2*HPL[{1, 3, 0, 0, 0}, x])/64 + 
 (43*HPL[{2}, xb]*HPL[{1, 3, 0, 0, 0}, x])/32 + 
 (25*HPL[{1, 0}, xb]*HPL[{1, 3, 0, 0, 0}, x])/32 + 
 (83*HPL[{1, 1}, xb]*HPL[{1, 3, 0, 0, 0}, x])/32 - 
 (65*Pi^2*HPL[{1, 3, 0, 0, 0}, xb])/64 + 
 (43*HPL[{2}, x]*HPL[{1, 3, 0, 0, 0}, xb])/32 + 
 (25*HPL[{1, 0}, x]*HPL[{1, 3, 0, 0, 0}, xb])/32 + 
 (83*HPL[{1, 1}, x]*HPL[{1, 3, 0, 0, 0}, xb])/32 - 
 (431*Pi^2*HPL[{1, 3, 1, 0, 0}, x])/64 + 
 (121*HPL[{2}, xb]*HPL[{1, 3, 1, 0, 0}, x])/16 + 
 (81*HPL[{0, 0}, xb]*HPL[{1, 3, 1, 0, 0}, x])/32 + 
 (187*HPL[{1, 0}, xb]*HPL[{1, 3, 1, 0, 0}, x])/32 + 
 (179*HPL[{1, 1}, xb]*HPL[{1, 3, 1, 0, 0}, x])/16 - 
 (431*Pi^2*HPL[{1, 3, 1, 0, 0}, xb])/64 + 
 (121*HPL[{2}, x]*HPL[{1, 3, 1, 0, 0}, xb])/16 + 
 (81*HPL[{0, 0}, x]*HPL[{1, 3, 1, 0, 0}, xb])/32 + 
 (187*HPL[{1, 0}, x]*HPL[{1, 3, 1, 0, 0}, xb])/32 + 
 (179*HPL[{1, 1}, x]*HPL[{1, 3, 1, 0, 0}, xb])/16 - 
 (1543*Pi^2*HPL[{1, 3, 1, 1, 0}, x])/96 + 
 (599*HPL[{2}, xb]*HPL[{1, 3, 1, 1, 0}, x])/32 + 
 (309*HPL[{0, 0}, xb]*HPL[{1, 3, 1, 1, 0}, x])/32 + 
 (129*HPL[{1, 0}, xb]*HPL[{1, 3, 1, 1, 0}, x])/8 + 
 (99*HPL[{1, 1}, xb]*HPL[{1, 3, 1, 1, 0}, x])/4 - 
 (1543*Pi^2*HPL[{1, 3, 1, 1, 0}, xb])/96 + 
 (599*HPL[{2}, x]*HPL[{1, 3, 1, 1, 0}, xb])/32 + 
 (309*HPL[{0, 0}, x]*HPL[{1, 3, 1, 1, 0}, xb])/32 + 
 (129*HPL[{1, 0}, x]*HPL[{1, 3, 1, 1, 0}, xb])/8 + 
 (99*HPL[{1, 1}, x]*HPL[{1, 3, 1, 1, 0}, xb])/4 - 
 (383*Pi^2*HPL[{1, 3, 1, 1, 1}, x])/16 + 
 (125*HPL[{2}, xb]*HPL[{1, 3, 1, 1, 1}, x])/4 + 
 (653*HPL[{0, 0}, xb]*HPL[{1, 3, 1, 1, 1}, x])/32 + 
 (57*HPL[{1, 0}, xb]*HPL[{1, 3, 1, 1, 1}, x])/2 + 
 (151*HPL[{1, 1}, xb]*HPL[{1, 3, 1, 1, 1}, x])/4 - 
 (383*Pi^2*HPL[{1, 3, 1, 1, 1}, xb])/16 + 
 (125*HPL[{2}, x]*HPL[{1, 3, 1, 1, 1}, xb])/4 + 
 (653*HPL[{0, 0}, x]*HPL[{1, 3, 1, 1, 1}, xb])/32 + 
 (57*HPL[{1, 0}, x]*HPL[{1, 3, 1, 1, 1}, xb])/2 + 
 (151*HPL[{1, 1}, x]*HPL[{1, 3, 1, 1, 1}, xb])/4 + 
 (599*HPL[{0}, xb]*HPL[{1, 3, 1, 1, 2}, x])/32 + 
 (99*HPL[{1}, xb]*HPL[{1, 3, 1, 1, 2}, x])/4 + 
 (599*HPL[{0}, x]*HPL[{1, 3, 1, 1, 2}, xb])/32 + 
 (99*HPL[{1}, x]*HPL[{1, 3, 1, 1, 2}, xb])/4 + 
 (129*HPL[{1, 3, 1, 1, 3}, x])/8 + (129*HPL[{1, 3, 1, 1, 3}, xb])/8 + 
 (153*HPL[{0}, xb]*HPL[{1, 3, 1, 2, 0}, x])/16 + 
 (113*HPL[{1}, xb]*HPL[{1, 3, 1, 2, 0}, x])/8 + 
 (153*HPL[{0}, x]*HPL[{1, 3, 1, 2, 0}, xb])/16 + 
 (113*HPL[{1}, x]*HPL[{1, 3, 1, 2, 0}, xb])/8 + 
 (521*HPL[{0}, xb]*HPL[{1, 3, 1, 2, 1}, x])/32 + 
 (161*HPL[{1}, xb]*HPL[{1, 3, 1, 2, 1}, x])/8 + 
 (521*HPL[{0}, x]*HPL[{1, 3, 1, 2, 1}, xb])/32 + 
 (161*HPL[{1}, x]*HPL[{1, 3, 1, 2, 1}, xb])/8 + 
 (113*HPL[{1, 3, 1, 2, 2}, x])/8 + (113*HPL[{1, 3, 1, 2, 2}, xb])/8 + 
 (121*HPL[{1, 3, 1, 3, 0}, x])/16 + (121*HPL[{1, 3, 1, 3, 0}, xb])/16 + 
 (179*HPL[{1, 3, 1, 3, 1}, x])/16 + (179*HPL[{1, 3, 1, 3, 1}, xb])/16 + 
 (31*HPL[{0}, xb]*HPL[{1, 3, 2, 0, 0}, x])/8 + 
 (97*HPL[{1}, xb]*HPL[{1, 3, 2, 0, 0}, x])/16 + 
 (31*HPL[{0}, x]*HPL[{1, 3, 2, 0, 0}, xb])/8 + 
 (97*HPL[{1}, x]*HPL[{1, 3, 2, 0, 0}, xb])/16 + 
 (73*HPL[{0}, xb]*HPL[{1, 3, 2, 1, 0}, x])/8 + 
 (47*HPL[{1}, xb]*HPL[{1, 3, 2, 1, 0}, x])/4 + 
 (73*HPL[{0}, x]*HPL[{1, 3, 2, 1, 0}, xb])/8 + 
 (47*HPL[{1}, x]*HPL[{1, 3, 2, 1, 0}, xb])/4 + 
 (433*HPL[{0}, xb]*HPL[{1, 3, 2, 1, 1}, x])/32 + 
 (61*HPL[{1}, xb]*HPL[{1, 3, 2, 1, 1}, x])/4 + 
 (433*HPL[{0}, x]*HPL[{1, 3, 2, 1, 1}, xb])/32 + 
 (61*HPL[{1}, x]*HPL[{1, 3, 2, 1, 1}, xb])/4 + 
 (47*HPL[{1, 3, 2, 1, 2}, x])/4 + (47*HPL[{1, 3, 2, 1, 2}, xb])/4 + 
 (237*HPL[{1, 3, 2, 2, 0}, x])/32 + (237*HPL[{1, 3, 2, 2, 0}, xb])/32 + 
 (37*HPL[{1, 3, 2, 2, 1}, x])/4 + (37*HPL[{1, 3, 2, 2, 1}, xb])/4 + 
 (81*HPL[{1, 3, 3, 0, 0}, x])/32 + (81*HPL[{1, 3, 3, 0, 0}, xb])/32 + 
 (77*HPL[{1, 3, 3, 1, 0}, x])/16 + (77*HPL[{1, 3, 3, 1, 0}, xb])/16 + 
 (99*HPL[{1, 3, 3, 1, 1}, x])/16 + (99*HPL[{1, 3, 3, 1, 1}, xb])/16 + 
 (25*HPL[{0}, xb]*HPL[{1, 4, 0, 0, 0}, x])/16 + 
 (71*HPL[{1}, xb]*HPL[{1, 4, 0, 0, 0}, x])/32 + 
 (25*HPL[{0}, x]*HPL[{1, 4, 0, 0, 0}, xb])/16 + 
 (71*HPL[{1}, x]*HPL[{1, 4, 0, 0, 0}, xb])/32 + 
 (81*HPL[{0}, xb]*HPL[{1, 4, 1, 0, 0}, x])/16 + 
 (187*HPL[{1}, xb]*HPL[{1, 4, 1, 0, 0}, x])/32 + 
 (81*HPL[{0}, x]*HPL[{1, 4, 1, 0, 0}, xb])/16 + 
 (187*HPL[{1}, x]*HPL[{1, 4, 1, 0, 0}, xb])/32 + 
 (281*HPL[{0}, xb]*HPL[{1, 4, 1, 1, 0}, x])/32 + 
 (147*HPL[{1}, xb]*HPL[{1, 4, 1, 1, 0}, x])/16 + 
 (281*HPL[{0}, x]*HPL[{1, 4, 1, 1, 0}, xb])/32 + 
 (147*HPL[{1}, x]*HPL[{1, 4, 1, 1, 0}, xb])/16 + 
 (347*HPL[{0}, xb]*HPL[{1, 4, 1, 1, 1}, x])/32 + 
 (83*HPL[{1}, xb]*HPL[{1, 4, 1, 1, 1}, x])/8 + 
 (347*HPL[{0}, x]*HPL[{1, 4, 1, 1, 1}, xb])/32 + 
 (83*HPL[{1}, x]*HPL[{1, 4, 1, 1, 1}, xb])/8 + 
 (147*HPL[{1, 4, 1, 1, 2}, x])/16 + (147*HPL[{1, 4, 1, 1, 2}, xb])/16 + 
 (57*HPL[{1, 4, 1, 2, 0}, x])/8 + (57*HPL[{1, 4, 1, 2, 0}, xb])/8 + 
 (113*HPL[{1, 4, 1, 2, 1}, x])/16 + (113*HPL[{1, 4, 1, 2, 1}, xb])/16 + 
 (123*HPL[{1, 4, 2, 0, 0}, x])/32 + (123*HPL[{1, 4, 2, 0, 0}, xb])/32 + 
 (77*HPL[{1, 4, 2, 1, 0}, x])/16 + (77*HPL[{1, 4, 2, 1, 0}, xb])/16 + 
 (71*HPL[{1, 4, 2, 1, 1}, x])/16 + (71*HPL[{1, 4, 2, 1, 1}, xb])/16 + 
 (35*HPL[{1, 5, 0, 0, 0}, x])/32 + (35*HPL[{1, 5, 0, 0, 0}, xb])/32 + 
 (55*HPL[{1, 5, 1, 0, 0}, x])/32 + (55*HPL[{1, 5, 1, 0, 0}, xb])/32 + 
 (57*HPL[{1, 5, 1, 1, 0}, x])/32 + (57*HPL[{1, 5, 1, 1, 0}, xb])/32 + 
 (21*HPL[{1, 5, 1, 1, 1}, x])/16 + (21*HPL[{1, 5, 1, 1, 1}, xb])/16 - 
 (59*Pi^2*HPL[{1}, xb]*HPL[{2, 0, 0, 0, 0}, x])/192 + 
 (5*HPL[{1, 1, 1}, xb]*HPL[{2, 0, 0, 0, 0}, x])/32 - 
 (59*Pi^2*HPL[{1}, x]*HPL[{2, 0, 0, 0, 0}, xb])/192 + 
 (5*HPL[{1, 1, 1}, x]*HPL[{2, 0, 0, 0, 0}, xb])/32 - 
 (107*Pi^2*HPL[{0}, xb]*HPL[{2, 1, 0, 0, 0}, x])/192 - 
 (737*Pi^2*HPL[{1}, xb]*HPL[{2, 1, 0, 0, 0}, x])/192 + 
 (39*HPL[{3}, xb]*HPL[{2, 1, 0, 0, 0}, x])/32 + 
 (17*HPL[{1, 2}, xb]*HPL[{2, 1, 0, 0, 0}, x])/8 + 
 (45*HPL[{2, 1}, xb]*HPL[{2, 1, 0, 0, 0}, x])/16 + 
 (21*HPL[{1, 1, 0}, xb]*HPL[{2, 1, 0, 0, 0}, x])/32 + 
 (151*HPL[{1, 1, 1}, xb]*HPL[{2, 1, 0, 0, 0}, x])/32 - 
 (107*Pi^2*HPL[{0}, x]*HPL[{2, 1, 0, 0, 0}, xb])/192 - 
 (737*Pi^2*HPL[{1}, x]*HPL[{2, 1, 0, 0, 0}, xb])/192 + 
 (39*HPL[{3}, x]*HPL[{2, 1, 0, 0, 0}, xb])/32 + 
 (17*HPL[{1, 2}, x]*HPL[{2, 1, 0, 0, 0}, xb])/8 + 
 (45*HPL[{2, 1}, x]*HPL[{2, 1, 0, 0, 0}, xb])/16 + 
 (21*HPL[{1, 1, 0}, x]*HPL[{2, 1, 0, 0, 0}, xb])/32 + 
 (151*HPL[{1, 1, 1}, x]*HPL[{2, 1, 0, 0, 0}, xb])/32 - 
 (71*Pi^2*HPL[{0}, xb]*HPL[{2, 1, 1, 0, 0}, x])/16 - 
 (1543*Pi^2*HPL[{1}, xb]*HPL[{2, 1, 1, 0, 0}, x])/96 + 
 (11*HPL[{3}, xb]*HPL[{2, 1, 1, 0, 0}, x])/2 + 
 (355*HPL[{1, 2}, xb]*HPL[{2, 1, 1, 0, 0}, x])/32 + 
 (49*HPL[{2, 0}, xb]*HPL[{2, 1, 1, 0, 0}, x])/16 + 
 (215*HPL[{2, 1}, xb]*HPL[{2, 1, 1, 0, 0}, x])/16 + 
 (57*HPL[{1, 0, 0}, xb]*HPL[{2, 1, 1, 0, 0}, x])/32 + 
 (237*HPL[{1, 1, 0}, xb]*HPL[{2, 1, 1, 0, 0}, x])/32 + 
 (43*HPL[{1, 1, 1}, xb]*HPL[{2, 1, 1, 0, 0}, x])/2 - 
 (71*Pi^2*HPL[{0}, x]*HPL[{2, 1, 1, 0, 0}, xb])/16 - 
 (1543*Pi^2*HPL[{1}, x]*HPL[{2, 1, 1, 0, 0}, xb])/96 + 
 (11*HPL[{3}, x]*HPL[{2, 1, 1, 0, 0}, xb])/2 + 
 (355*HPL[{1, 2}, x]*HPL[{2, 1, 1, 0, 0}, xb])/32 + 
 (49*HPL[{2, 0}, x]*HPL[{2, 1, 1, 0, 0}, xb])/16 + 
 (215*HPL[{2, 1}, x]*HPL[{2, 1, 1, 0, 0}, xb])/16 + 
 (57*HPL[{1, 0, 0}, x]*HPL[{2, 1, 1, 0, 0}, xb])/32 + 
 (237*HPL[{1, 1, 0}, x]*HPL[{2, 1, 1, 0, 0}, xb])/32 + 
 (43*HPL[{1, 1, 1}, x]*HPL[{2, 1, 1, 0, 0}, xb])/2 - 
 (309*Pi^2*HPL[{0}, xb]*HPL[{2, 1, 1, 1, 0}, x])/16 - 
 (937*Pi^2*HPL[{1}, xb]*HPL[{2, 1, 1, 1, 0}, x])/24 + 
 (261*HPL[{3}, xb]*HPL[{2, 1, 1, 1, 0}, x])/16 + 
 (251*HPL[{1, 2}, xb]*HPL[{2, 1, 1, 1, 0}, x])/8 + 
 (225*HPL[{2, 0}, xb]*HPL[{2, 1, 1, 1, 0}, x])/16 + 
 (141*HPL[{2, 1}, xb]*HPL[{2, 1, 1, 1, 0}, x])/4 + 
 (105*HPL[{0, 0, 0}, xb]*HPL[{2, 1, 1, 1, 0}, x])/32 + 
 (347*HPL[{1, 0, 0}, xb]*HPL[{2, 1, 1, 1, 0}, x])/32 + 
 (53*HPL[{1, 1, 0}, xb]*HPL[{2, 1, 1, 1, 0}, x])/2 + 
 54*HPL[{1, 1, 1}, xb]*HPL[{2, 1, 1, 1, 0}, x] - 
 (309*Pi^2*HPL[{0}, x]*HPL[{2, 1, 1, 1, 0}, xb])/16 - 
 (937*Pi^2*HPL[{1}, x]*HPL[{2, 1, 1, 1, 0}, xb])/24 + 
 (261*HPL[{3}, x]*HPL[{2, 1, 1, 1, 0}, xb])/16 + 
 (251*HPL[{1, 2}, x]*HPL[{2, 1, 1, 1, 0}, xb])/8 + 
 (225*HPL[{2, 0}, x]*HPL[{2, 1, 1, 1, 0}, xb])/16 + 
 (141*HPL[{2, 1}, x]*HPL[{2, 1, 1, 1, 0}, xb])/4 + 
 (105*HPL[{0, 0, 0}, x]*HPL[{2, 1, 1, 1, 0}, xb])/32 + 
 (347*HPL[{1, 0, 0}, x]*HPL[{2, 1, 1, 1, 0}, xb])/32 + 
 (53*HPL[{1, 1, 0}, x]*HPL[{2, 1, 1, 1, 0}, xb])/2 + 
 54*HPL[{1, 1, 1}, x]*HPL[{2, 1, 1, 1, 0}, xb] - 
 (128*Pi^2*HPL[{0}, xb]*HPL[{2, 1, 1, 1, 1}, x])/3 - 
 (133*Pi^2*HPL[{1}, xb]*HPL[{2, 1, 1, 1, 1}, x])/2 + 
 (285*HPL[{3}, xb]*HPL[{2, 1, 1, 1, 1}, x])/8 + 
 (249*HPL[{1, 2}, xb]*HPL[{2, 1, 1, 1, 1}, x])/4 + 
 (285*HPL[{2, 0}, xb]*HPL[{2, 1, 1, 1, 1}, x])/8 + 
 66*HPL[{2, 1}, xb]*HPL[{2, 1, 1, 1, 1}, x] + 
 (227*HPL[{0, 0, 0}, xb]*HPL[{2, 1, 1, 1, 1}, x])/16 + 
 (125*HPL[{1, 0, 0}, xb]*HPL[{2, 1, 1, 1, 1}, x])/4 + 
 (117*HPL[{1, 1, 0}, xb]*HPL[{2, 1, 1, 1, 1}, x])/2 + 
 96*HPL[{1, 1, 1}, xb]*HPL[{2, 1, 1, 1, 1}, x] - 
 (128*Pi^2*HPL[{0}, x]*HPL[{2, 1, 1, 1, 1}, xb])/3 - 
 (133*Pi^2*HPL[{1}, x]*HPL[{2, 1, 1, 1, 1}, xb])/2 + 
 (285*HPL[{3}, x]*HPL[{2, 1, 1, 1, 1}, xb])/8 + 
 (249*HPL[{1, 2}, x]*HPL[{2, 1, 1, 1, 1}, xb])/4 + 
 (285*HPL[{2, 0}, x]*HPL[{2, 1, 1, 1, 1}, xb])/8 + 
 66*HPL[{2, 1}, x]*HPL[{2, 1, 1, 1, 1}, xb] + 
 (227*HPL[{0, 0, 0}, x]*HPL[{2, 1, 1, 1, 1}, xb])/16 + 
 (125*HPL[{1, 0, 0}, x]*HPL[{2, 1, 1, 1, 1}, xb])/4 + 
 (117*HPL[{1, 1, 0}, x]*HPL[{2, 1, 1, 1, 1}, xb])/2 + 
 96*HPL[{1, 1, 1}, x]*HPL[{2, 1, 1, 1, 1}, xb] - 
 (937*Pi^2*HPL[{2, 1, 1, 1, 2}, x])/24 + 
 (141*HPL[{2}, xb]*HPL[{2, 1, 1, 1, 2}, x])/4 + 
 (261*HPL[{0, 0}, xb]*HPL[{2, 1, 1, 1, 2}, x])/16 + 
 (251*HPL[{1, 0}, xb]*HPL[{2, 1, 1, 1, 2}, x])/8 + 
 54*HPL[{1, 1}, xb]*HPL[{2, 1, 1, 1, 2}, x] - 
 (937*Pi^2*HPL[{2, 1, 1, 1, 2}, xb])/24 + 
 (141*HPL[{2}, x]*HPL[{2, 1, 1, 1, 2}, xb])/4 + 
 (261*HPL[{0, 0}, x]*HPL[{2, 1, 1, 1, 2}, xb])/16 + 
 (251*HPL[{1, 0}, x]*HPL[{2, 1, 1, 1, 2}, xb])/8 + 
 54*HPL[{1, 1}, x]*HPL[{2, 1, 1, 1, 2}, xb] + 
 (225*HPL[{0}, xb]*HPL[{2, 1, 1, 1, 3}, x])/16 + 
 (53*HPL[{1}, xb]*HPL[{2, 1, 1, 1, 3}, x])/2 + 
 (225*HPL[{0}, x]*HPL[{2, 1, 1, 1, 3}, xb])/16 + 
 (53*HPL[{1}, x]*HPL[{2, 1, 1, 1, 3}, xb])/2 + 
 (347*HPL[{2, 1, 1, 1, 4}, x])/32 + (347*HPL[{2, 1, 1, 1, 4}, xb])/32 - 
 (627*Pi^2*HPL[{2, 1, 1, 2, 0}, x])/32 + 
 (263*HPL[{2}, xb]*HPL[{2, 1, 1, 2, 0}, x])/16 + 
 (95*HPL[{0, 0}, xb]*HPL[{2, 1, 1, 2, 0}, x])/16 + 
 (433*HPL[{1, 0}, xb]*HPL[{2, 1, 1, 2, 0}, x])/32 + 
 (217*HPL[{1, 1}, xb]*HPL[{2, 1, 1, 2, 0}, x])/8 - 
 (627*Pi^2*HPL[{2, 1, 1, 2, 0}, xb])/32 + 
 (263*HPL[{2}, x]*HPL[{2, 1, 1, 2, 0}, xb])/16 + 
 (95*HPL[{0, 0}, x]*HPL[{2, 1, 1, 2, 0}, xb])/16 + 
 (433*HPL[{1, 0}, x]*HPL[{2, 1, 1, 2, 0}, xb])/32 + 
 (217*HPL[{1, 1}, x]*HPL[{2, 1, 1, 2, 0}, xb])/8 - 
 (107*Pi^2*HPL[{2, 1, 1, 2, 1}, x])/3 + 
 (279*HPL[{2}, xb]*HPL[{2, 1, 1, 2, 1}, x])/8 + 
 (73*HPL[{0, 0}, xb]*HPL[{2, 1, 1, 2, 1}, x])/4 + 
 (63*HPL[{1, 0}, xb]*HPL[{2, 1, 1, 2, 1}, x])/2 + 
 (399*HPL[{1, 1}, xb]*HPL[{2, 1, 1, 2, 1}, x])/8 - 
 (107*Pi^2*HPL[{2, 1, 1, 2, 1}, xb])/3 + 
 (279*HPL[{2}, x]*HPL[{2, 1, 1, 2, 1}, xb])/8 + 
 (73*HPL[{0, 0}, x]*HPL[{2, 1, 1, 2, 1}, xb])/4 + 
 (63*HPL[{1, 0}, x]*HPL[{2, 1, 1, 2, 1}, xb])/2 + 
 (399*HPL[{1, 1}, x]*HPL[{2, 1, 1, 2, 1}, xb])/8 + 
 (263*HPL[{0}, xb]*HPL[{2, 1, 1, 2, 2}, x])/16 + 
 (217*HPL[{1}, xb]*HPL[{2, 1, 1, 2, 2}, x])/8 + 
 (263*HPL[{0}, x]*HPL[{2, 1, 1, 2, 2}, xb])/16 + 
 (217*HPL[{1}, x]*HPL[{2, 1, 1, 2, 2}, xb])/8 + 
 (433*HPL[{2, 1, 1, 2, 3}, x])/32 + (433*HPL[{2, 1, 1, 2, 3}, xb])/32 + 
 (11*HPL[{0}, xb]*HPL[{2, 1, 1, 3, 0}, x])/2 + 
 (355*HPL[{1}, xb]*HPL[{2, 1, 1, 3, 0}, x])/32 + 
 (11*HPL[{0}, x]*HPL[{2, 1, 1, 3, 0}, xb])/2 + 
 (355*HPL[{1}, x]*HPL[{2, 1, 1, 3, 0}, xb])/32 + 
 (215*HPL[{0}, xb]*HPL[{2, 1, 1, 3, 1}, x])/16 + 
 (43*HPL[{1}, xb]*HPL[{2, 1, 1, 3, 1}, x])/2 + 
 (215*HPL[{0}, x]*HPL[{2, 1, 1, 3, 1}, xb])/16 + 
 (43*HPL[{1}, x]*HPL[{2, 1, 1, 3, 1}, xb])/2 + 
 (355*HPL[{2, 1, 1, 3, 2}, x])/32 + (355*HPL[{2, 1, 1, 3, 2}, xb])/32 + 
 (49*HPL[{2, 1, 1, 4, 0}, x])/16 + (49*HPL[{2, 1, 1, 4, 0}, xb])/16 + 
 (237*HPL[{2, 1, 1, 4, 1}, x])/32 + (237*HPL[{2, 1, 1, 4, 1}, xb])/32 - 
 (43*Pi^2*HPL[{2, 1, 2, 0, 0}, x])/6 + 
 (203*HPL[{2}, xb]*HPL[{2, 1, 2, 0, 0}, x])/32 + 
 (57*HPL[{0, 0}, xb]*HPL[{2, 1, 2, 0, 0}, x])/32 + 
 (77*HPL[{1, 0}, xb]*HPL[{2, 1, 2, 0, 0}, x])/16 + 
 (349*HPL[{1, 1}, xb]*HPL[{2, 1, 2, 0, 0}, x])/32 - 
 (43*Pi^2*HPL[{2, 1, 2, 0, 0}, xb])/6 + 
 (203*HPL[{2}, x]*HPL[{2, 1, 2, 0, 0}, xb])/32 + 
 (57*HPL[{0, 0}, x]*HPL[{2, 1, 2, 0, 0}, xb])/32 + 
 (77*HPL[{1, 0}, x]*HPL[{2, 1, 2, 0, 0}, xb])/16 + 
 (349*HPL[{1, 1}, x]*HPL[{2, 1, 2, 0, 0}, xb])/32 - 
 (159*Pi^2*HPL[{2, 1, 2, 1, 0}, x])/8 + 
 (153*HPL[{2}, xb]*HPL[{2, 1, 2, 1, 0}, x])/8 + 
 (69*HPL[{0, 0}, xb]*HPL[{2, 1, 2, 1, 0}, x])/8 + 
 (521*HPL[{1, 0}, xb]*HPL[{2, 1, 2, 1, 0}, x])/32 + 
 (225*HPL[{1, 1}, xb]*HPL[{2, 1, 2, 1, 0}, x])/8 - 
 (159*Pi^2*HPL[{2, 1, 2, 1, 0}, xb])/8 + 
 (153*HPL[{2}, x]*HPL[{2, 1, 2, 1, 0}, xb])/8 + 
 (69*HPL[{0, 0}, x]*HPL[{2, 1, 2, 1, 0}, xb])/8 + 
 (521*HPL[{1, 0}, x]*HPL[{2, 1, 2, 1, 0}, xb])/32 + 
 (225*HPL[{1, 1}, x]*HPL[{2, 1, 2, 1, 0}, xb])/8 - 
 (763*Pi^2*HPL[{2, 1, 2, 1, 1}, x])/24 + 
 (141*HPL[{2}, xb]*HPL[{2, 1, 2, 1, 1}, x])/4 + 
 (333*HPL[{0, 0}, xb]*HPL[{2, 1, 2, 1, 1}, x])/16 + 
 32*HPL[{1, 0}, xb]*HPL[{2, 1, 2, 1, 1}, x] + 
 (93*HPL[{1, 1}, xb]*HPL[{2, 1, 2, 1, 1}, x])/2 - 
 (763*Pi^2*HPL[{2, 1, 2, 1, 1}, xb])/24 + 
 (141*HPL[{2}, x]*HPL[{2, 1, 2, 1, 1}, xb])/4 + 
 (333*HPL[{0, 0}, x]*HPL[{2, 1, 2, 1, 1}, xb])/16 + 
 32*HPL[{1, 0}, x]*HPL[{2, 1, 2, 1, 1}, xb] + 
 (93*HPL[{1, 1}, x]*HPL[{2, 1, 2, 1, 1}, xb])/2 + 
 (153*HPL[{0}, xb]*HPL[{2, 1, 2, 1, 2}, x])/8 + 
 (225*HPL[{1}, xb]*HPL[{2, 1, 2, 1, 2}, x])/8 + 
 (153*HPL[{0}, x]*HPL[{2, 1, 2, 1, 2}, xb])/8 + 
 (225*HPL[{1}, x]*HPL[{2, 1, 2, 1, 2}, xb])/8 + 
 (521*HPL[{2, 1, 2, 1, 3}, x])/32 + (521*HPL[{2, 1, 2, 1, 3}, xb])/32 + 
 (273*HPL[{0}, xb]*HPL[{2, 1, 2, 2, 0}, x])/32 + 
 (453*HPL[{1}, xb]*HPL[{2, 1, 2, 2, 0}, x])/32 + 
 (273*HPL[{0}, x]*HPL[{2, 1, 2, 2, 0}, xb])/32 + 
 (453*HPL[{1}, x]*HPL[{2, 1, 2, 2, 0}, xb])/32 + 
 (265*HPL[{0}, xb]*HPL[{2, 1, 2, 2, 1}, x])/16 + 
 23*HPL[{1}, xb]*HPL[{2, 1, 2, 2, 1}, x] + 
 (265*HPL[{0}, x]*HPL[{2, 1, 2, 2, 1}, xb])/16 + 
 23*HPL[{1}, x]*HPL[{2, 1, 2, 2, 1}, xb] + (453*HPL[{2, 1, 2, 2, 2}, x])/32 + 
 (453*HPL[{2, 1, 2, 2, 2}, xb])/32 + (203*HPL[{2, 1, 2, 3, 0}, x])/32 + 
 (203*HPL[{2, 1, 2, 3, 0}, xb])/32 + (349*HPL[{2, 1, 2, 3, 1}, x])/32 + 
 (349*HPL[{2, 1, 2, 3, 1}, xb])/32 + 
 (23*HPL[{0}, xb]*HPL[{2, 1, 3, 0, 0}, x])/8 + 
 (77*HPL[{1}, xb]*HPL[{2, 1, 3, 0, 0}, x])/16 + 
 (23*HPL[{0}, x]*HPL[{2, 1, 3, 0, 0}, xb])/8 + 
 (77*HPL[{1}, x]*HPL[{2, 1, 3, 0, 0}, xb])/16 + 
 (125*HPL[{0}, xb]*HPL[{2, 1, 3, 1, 0}, x])/16 + 
 (369*HPL[{1}, xb]*HPL[{2, 1, 3, 1, 0}, x])/32 + 
 (125*HPL[{0}, x]*HPL[{2, 1, 3, 1, 0}, xb])/16 + 
 (369*HPL[{1}, x]*HPL[{2, 1, 3, 1, 0}, xb])/32 + 
 (215*HPL[{0}, xb]*HPL[{2, 1, 3, 1, 1}, x])/16 + 
 (71*HPL[{1}, xb]*HPL[{2, 1, 3, 1, 1}, x])/4 + 
 (215*HPL[{0}, x]*HPL[{2, 1, 3, 1, 1}, xb])/16 + 
 (71*HPL[{1}, x]*HPL[{2, 1, 3, 1, 1}, xb])/4 + 
 (369*HPL[{2, 1, 3, 1, 2}, x])/32 + (369*HPL[{2, 1, 3, 1, 2}, xb])/32 + 
 (191*HPL[{2, 1, 3, 2, 0}, x])/32 + (191*HPL[{2, 1, 3, 2, 0}, xb])/32 + 
 (279*HPL[{2, 1, 3, 2, 1}, x])/32 + (279*HPL[{2, 1, 3, 2, 1}, xb])/32 + 
 (39*HPL[{2, 1, 4, 0, 0}, x])/32 + (39*HPL[{2, 1, 4, 0, 0}, xb])/32 + 
 (45*HPL[{2, 1, 4, 1, 0}, x])/16 + (45*HPL[{2, 1, 4, 1, 0}, xb])/16 + 
 (151*HPL[{2, 1, 4, 1, 1}, x])/32 + (151*HPL[{2, 1, 4, 1, 1}, xb])/32 - 
 (97*Pi^2*HPL[{2, 2, 0, 0, 0}, x])/48 + 
 (51*HPL[{2}, xb]*HPL[{2, 2, 0, 0, 0}, x])/32 + 
 (33*HPL[{1, 0}, xb]*HPL[{2, 2, 0, 0, 0}, x])/32 + 
 (53*HPL[{1, 1}, xb]*HPL[{2, 2, 0, 0, 0}, x])/16 - 
 (97*Pi^2*HPL[{2, 2, 0, 0, 0}, xb])/48 + 
 (51*HPL[{2}, x]*HPL[{2, 2, 0, 0, 0}, xb])/32 + 
 (33*HPL[{1, 0}, x]*HPL[{2, 2, 0, 0, 0}, xb])/32 + 
 (53*HPL[{1, 1}, x]*HPL[{2, 2, 0, 0, 0}, xb])/16 - 
 (299*Pi^2*HPL[{2, 2, 1, 0, 0}, x])/32 + 
 (285*HPL[{2}, xb]*HPL[{2, 2, 1, 0, 0}, x])/32 + 
 (97*HPL[{0, 0}, xb]*HPL[{2, 2, 1, 0, 0}, x])/32 + 
 (57*HPL[{1, 0}, xb]*HPL[{2, 2, 1, 0, 0}, x])/8 + 
 (433*HPL[{1, 1}, xb]*HPL[{2, 2, 1, 0, 0}, x])/32 - 
 (299*Pi^2*HPL[{2, 2, 1, 0, 0}, xb])/32 + 
 (285*HPL[{2}, x]*HPL[{2, 2, 1, 0, 0}, xb])/32 + 
 (97*HPL[{0, 0}, x]*HPL[{2, 2, 1, 0, 0}, xb])/32 + 
 (57*HPL[{1, 0}, x]*HPL[{2, 2, 1, 0, 0}, xb])/8 + 
 (433*HPL[{1, 1}, x]*HPL[{2, 2, 1, 0, 0}, xb])/32 - 
 (627*Pi^2*HPL[{2, 2, 1, 1, 0}, x])/32 + 
 (345*HPL[{2}, xb]*HPL[{2, 2, 1, 1, 0}, x])/16 + 
 (89*HPL[{0, 0}, xb]*HPL[{2, 2, 1, 1, 0}, x])/8 + 
 (599*HPL[{1, 0}, xb]*HPL[{2, 2, 1, 1, 0}, x])/32 + 
 (229*HPL[{1, 1}, xb]*HPL[{2, 2, 1, 1, 0}, x])/8 - 
 (627*Pi^2*HPL[{2, 2, 1, 1, 0}, xb])/32 + 
 (345*HPL[{2}, x]*HPL[{2, 2, 1, 1, 0}, xb])/16 + 
 (89*HPL[{0, 0}, x]*HPL[{2, 2, 1, 1, 0}, xb])/8 + 
 (599*HPL[{1, 0}, x]*HPL[{2, 2, 1, 1, 0}, xb])/32 + 
 (229*HPL[{1, 1}, x]*HPL[{2, 2, 1, 1, 0}, xb])/8 - 
 (1313*Pi^2*HPL[{2, 2, 1, 1, 1}, x])/48 + 
 (285*HPL[{2}, xb]*HPL[{2, 2, 1, 1, 1}, x])/8 + 
 (93*HPL[{0, 0}, xb]*HPL[{2, 2, 1, 1, 1}, x])/4 + 
 (259*HPL[{1, 0}, xb]*HPL[{2, 2, 1, 1, 1}, x])/8 + 
 (171*HPL[{1, 1}, xb]*HPL[{2, 2, 1, 1, 1}, x])/4 - 
 (1313*Pi^2*HPL[{2, 2, 1, 1, 1}, xb])/48 + 
 (285*HPL[{2}, x]*HPL[{2, 2, 1, 1, 1}, xb])/8 + 
 (93*HPL[{0, 0}, x]*HPL[{2, 2, 1, 1, 1}, xb])/4 + 
 (259*HPL[{1, 0}, x]*HPL[{2, 2, 1, 1, 1}, xb])/8 + 
 (171*HPL[{1, 1}, x]*HPL[{2, 2, 1, 1, 1}, xb])/4 + 
 (345*HPL[{0}, xb]*HPL[{2, 2, 1, 1, 2}, x])/16 + 
 (229*HPL[{1}, xb]*HPL[{2, 2, 1, 1, 2}, x])/8 + 
 (345*HPL[{0}, x]*HPL[{2, 2, 1, 1, 2}, xb])/16 + 
 (229*HPL[{1}, x]*HPL[{2, 2, 1, 1, 2}, xb])/8 + 
 (599*HPL[{2, 2, 1, 1, 3}, x])/32 + (599*HPL[{2, 2, 1, 1, 3}, xb])/32 + 
 (355*HPL[{0}, xb]*HPL[{2, 2, 1, 2, 0}, x])/32 + 
 (535*HPL[{1}, xb]*HPL[{2, 2, 1, 2, 0}, x])/32 + 
 (355*HPL[{0}, x]*HPL[{2, 2, 1, 2, 0}, xb])/32 + 
 (535*HPL[{1}, x]*HPL[{2, 2, 1, 2, 0}, xb])/32 + 
 (153*HPL[{0}, xb]*HPL[{2, 2, 1, 2, 1}, x])/8 + 
 24*HPL[{1}, xb]*HPL[{2, 2, 1, 2, 1}, x] + 
 (153*HPL[{0}, x]*HPL[{2, 2, 1, 2, 1}, xb])/8 + 
 24*HPL[{1}, x]*HPL[{2, 2, 1, 2, 1}, xb] + (535*HPL[{2, 2, 1, 2, 2}, x])/32 + 
 (535*HPL[{2, 2, 1, 2, 2}, xb])/32 + (285*HPL[{2, 2, 1, 3, 0}, x])/32 + 
 (285*HPL[{2, 2, 1, 3, 0}, xb])/32 + (433*HPL[{2, 2, 1, 3, 1}, x])/32 + 
 (433*HPL[{2, 2, 1, 3, 1}, xb])/32 + 
 (143*HPL[{0}, xb]*HPL[{2, 2, 2, 0, 0}, x])/32 + 
 (237*HPL[{1}, xb]*HPL[{2, 2, 2, 0, 0}, x])/32 + 
 (143*HPL[{0}, x]*HPL[{2, 2, 2, 0, 0}, xb])/32 + 
 (237*HPL[{1}, x]*HPL[{2, 2, 2, 0, 0}, xb])/32 + 
 (343*HPL[{0}, xb]*HPL[{2, 2, 2, 1, 0}, x])/32 + 
 (461*HPL[{1}, xb]*HPL[{2, 2, 2, 1, 0}, x])/32 + 
 (343*HPL[{0}, x]*HPL[{2, 2, 2, 1, 0}, xb])/32 + 
 (461*HPL[{1}, x]*HPL[{2, 2, 2, 1, 0}, xb])/32 + 
 (263*HPL[{0}, xb]*HPL[{2, 2, 2, 1, 1}, x])/16 + 
 (77*HPL[{1}, xb]*HPL[{2, 2, 2, 1, 1}, x])/4 + 
 (263*HPL[{0}, x]*HPL[{2, 2, 2, 1, 1}, xb])/16 + 
 (77*HPL[{1}, x]*HPL[{2, 2, 2, 1, 1}, xb])/4 + 
 (461*HPL[{2, 2, 2, 1, 2}, x])/32 + (461*HPL[{2, 2, 2, 1, 2}, xb])/32 + 
 (71*HPL[{2, 2, 2, 2, 0}, x])/8 + (71*HPL[{2, 2, 2, 2, 0}, xb])/8 + 
 (373*HPL[{2, 2, 2, 2, 1}, x])/32 + (373*HPL[{2, 2, 2, 2, 1}, xb])/32 + 
 3*HPL[{2, 2, 3, 0, 0}, x] + 3*HPL[{2, 2, 3, 0, 0}, xb] + 
 (191*HPL[{2, 2, 3, 1, 0}, x])/32 + (191*HPL[{2, 2, 3, 1, 0}, xb])/32 + 
 (259*HPL[{2, 2, 3, 1, 1}, x])/32 + (259*HPL[{2, 2, 3, 1, 1}, xb])/32 + 
 (61*HPL[{0}, xb]*HPL[{2, 3, 0, 0, 0}, x])/32 + 
 (45*HPL[{1}, xb]*HPL[{2, 3, 0, 0, 0}, x])/16 + 
 (61*HPL[{0}, x]*HPL[{2, 3, 0, 0, 0}, xb])/32 + 
 (45*HPL[{1}, x]*HPL[{2, 3, 0, 0, 0}, xb])/16 + 
 6*HPL[{0}, xb]*HPL[{2, 3, 1, 0, 0}, x] + 
 (121*HPL[{1}, xb]*HPL[{2, 3, 1, 0, 0}, x])/16 + 
 6*HPL[{0}, x]*HPL[{2, 3, 1, 0, 0}, xb] + 
 (121*HPL[{1}, x]*HPL[{2, 3, 1, 0, 0}, xb])/16 + 
 (171*HPL[{0}, xb]*HPL[{2, 3, 1, 1, 0}, x])/16 + 
 (393*HPL[{1}, xb]*HPL[{2, 3, 1, 1, 0}, x])/32 + 
 (171*HPL[{0}, x]*HPL[{2, 3, 1, 1, 0}, xb])/16 + 
 (393*HPL[{1}, x]*HPL[{2, 3, 1, 1, 0}, xb])/32 + 
 (225*HPL[{0}, xb]*HPL[{2, 3, 1, 1, 1}, x])/16 + 
 (119*HPL[{1}, xb]*HPL[{2, 3, 1, 1, 1}, x])/8 + 
 (225*HPL[{0}, x]*HPL[{2, 3, 1, 1, 1}, xb])/16 + 
 (119*HPL[{1}, x]*HPL[{2, 3, 1, 1, 1}, xb])/8 + 
 (393*HPL[{2, 3, 1, 1, 2}, x])/32 + (393*HPL[{2, 3, 1, 1, 2}, xb])/32 + 
 (285*HPL[{2, 3, 1, 2, 0}, x])/32 + (285*HPL[{2, 3, 1, 2, 0}, xb])/32 + 
 (317*HPL[{2, 3, 1, 2, 1}, x])/32 + (317*HPL[{2, 3, 1, 2, 1}, xb])/32 + 
 (149*HPL[{2, 3, 2, 0, 0}, x])/32 + (149*HPL[{2, 3, 2, 0, 0}, xb])/32 + 
 (203*HPL[{2, 3, 2, 1, 0}, x])/32 + (203*HPL[{2, 3, 2, 1, 0}, xb])/32 + 
 (217*HPL[{2, 3, 2, 1, 1}, x])/32 + (217*HPL[{2, 3, 2, 1, 1}, xb])/32 + 
 (47*HPL[{2, 4, 0, 0, 0}, x])/32 + (47*HPL[{2, 4, 0, 0, 0}, xb])/32 + 
 (79*HPL[{2, 4, 1, 0, 0}, x])/32 + (79*HPL[{2, 4, 1, 0, 0}, xb])/32 + 
 (49*HPL[{2, 4, 1, 1, 0}, x])/16 + (49*HPL[{2, 4, 1, 1, 0}, xb])/16 + 
 (105*HPL[{2, 4, 1, 1, 1}, x])/32 + (105*HPL[{2, 4, 1, 1, 1}, xb])/32 - 
 (101*Pi^2*HPL[{3, 0, 0, 0, 0}, x])/192 + 
 (15*HPL[{1, 1}, xb]*HPL[{3, 0, 0, 0, 0}, x])/32 - 
 (101*Pi^2*HPL[{3, 0, 0, 0, 0}, xb])/192 + 
 (15*HPL[{1, 1}, x]*HPL[{3, 0, 0, 0, 0}, xb])/32 - 
 (637*Pi^2*HPL[{3, 1, 0, 0, 0}, x])/192 + 
 (79*HPL[{2}, xb]*HPL[{3, 1, 0, 0, 0}, x])/32 + 
 (55*HPL[{1, 0}, xb]*HPL[{3, 1, 0, 0, 0}, x])/32 + 
 (153*HPL[{1, 1}, xb]*HPL[{3, 1, 0, 0, 0}, x])/32 - 
 (637*Pi^2*HPL[{3, 1, 0, 0, 0}, xb])/192 + 
 (79*HPL[{2}, x]*HPL[{3, 1, 0, 0, 0}, xb])/32 + 
 (55*HPL[{1, 0}, x]*HPL[{3, 1, 0, 0, 0}, xb])/32 + 
 (153*HPL[{1, 1}, x]*HPL[{3, 1, 0, 0, 0}, xb])/32 - 
 (1085*Pi^2*HPL[{3, 1, 1, 0, 0}, x])/96 + 
 (171*HPL[{2}, xb]*HPL[{3, 1, 1, 0, 0}, x])/16 + 
 (127*HPL[{0, 0}, xb]*HPL[{3, 1, 1, 0, 0}, x])/32 + 
 (281*HPL[{1, 0}, xb]*HPL[{3, 1, 1, 0, 0}, x])/32 + 
 (487*HPL[{1, 1}, xb]*HPL[{3, 1, 1, 0, 0}, x])/32 - 
 (1085*Pi^2*HPL[{3, 1, 1, 0, 0}, xb])/96 + 
 (171*HPL[{2}, x]*HPL[{3, 1, 1, 0, 0}, xb])/16 + 
 (127*HPL[{0, 0}, x]*HPL[{3, 1, 1, 0, 0}, xb])/32 + 
 (281*HPL[{1, 0}, x]*HPL[{3, 1, 1, 0, 0}, xb])/32 + 
 (487*HPL[{1, 1}, x]*HPL[{3, 1, 1, 0, 0}, xb])/32 - 
 (309*Pi^2*HPL[{3, 1, 1, 1, 0}, x])/16 + 
 (93*HPL[{2}, xb]*HPL[{3, 1, 1, 1, 0}, x])/4 + 
 (413*HPL[{0, 0}, xb]*HPL[{3, 1, 1, 1, 0}, x])/32 + 
 (653*HPL[{1, 0}, xb]*HPL[{3, 1, 1, 1, 0}, x])/32 + 
 (229*HPL[{1, 1}, xb]*HPL[{3, 1, 1, 1, 0}, x])/8 - 
 (309*Pi^2*HPL[{3, 1, 1, 1, 0}, xb])/16 + 
 (93*HPL[{2}, x]*HPL[{3, 1, 1, 1, 0}, xb])/4 + 
 (413*HPL[{0, 0}, x]*HPL[{3, 1, 1, 1, 0}, xb])/32 + 
 (653*HPL[{1, 0}, x]*HPL[{3, 1, 1, 1, 0}, xb])/32 + 
 (229*HPL[{1, 1}, x]*HPL[{3, 1, 1, 1, 0}, xb])/8 - 
 (281*Pi^2*HPL[{3, 1, 1, 1, 1}, x])/12 + 
 (285*HPL[{2}, xb]*HPL[{3, 1, 1, 1, 1}, x])/8 + 
 (399*HPL[{0, 0}, xb]*HPL[{3, 1, 1, 1, 1}, x])/16 + 
 (259*HPL[{1, 0}, xb]*HPL[{3, 1, 1, 1, 1}, x])/8 + 
 39*HPL[{1, 1}, xb]*HPL[{3, 1, 1, 1, 1}, x] - 
 (281*Pi^2*HPL[{3, 1, 1, 1, 1}, xb])/12 + 
 (285*HPL[{2}, x]*HPL[{3, 1, 1, 1, 1}, xb])/8 + 
 (399*HPL[{0, 0}, x]*HPL[{3, 1, 1, 1, 1}, xb])/16 + 
 (259*HPL[{1, 0}, x]*HPL[{3, 1, 1, 1, 1}, xb])/8 + 
 39*HPL[{1, 1}, x]*HPL[{3, 1, 1, 1, 1}, xb] + 
 (93*HPL[{0}, xb]*HPL[{3, 1, 1, 1, 2}, x])/4 + 
 (229*HPL[{1}, xb]*HPL[{3, 1, 1, 1, 2}, x])/8 + 
 (93*HPL[{0}, x]*HPL[{3, 1, 1, 1, 2}, xb])/4 + 
 (229*HPL[{1}, x]*HPL[{3, 1, 1, 1, 2}, xb])/8 + 
 (653*HPL[{3, 1, 1, 1, 3}, x])/32 + (653*HPL[{3, 1, 1, 1, 3}, xb])/32 + 
 (103*HPL[{0}, xb]*HPL[{3, 1, 1, 2, 0}, x])/8 + 
 (589*HPL[{1}, xb]*HPL[{3, 1, 1, 2, 0}, x])/32 + 
 (103*HPL[{0}, x]*HPL[{3, 1, 1, 2, 0}, xb])/8 + 
 (589*HPL[{1}, x]*HPL[{3, 1, 1, 2, 0}, xb])/32 + 
 (333*HPL[{0}, xb]*HPL[{3, 1, 1, 2, 1}, x])/16 + 
 (193*HPL[{1}, xb]*HPL[{3, 1, 1, 2, 1}, x])/8 + 
 (333*HPL[{0}, x]*HPL[{3, 1, 1, 2, 1}, xb])/16 + 
 (193*HPL[{1}, x]*HPL[{3, 1, 1, 2, 1}, xb])/8 + 
 (589*HPL[{3, 1, 1, 2, 2}, x])/32 + (589*HPL[{3, 1, 1, 2, 2}, xb])/32 + 
 (171*HPL[{3, 1, 1, 3, 0}, x])/16 + (171*HPL[{3, 1, 1, 3, 0}, xb])/16 + 
 (487*HPL[{3, 1, 1, 3, 1}, x])/32 + (487*HPL[{3, 1, 1, 3, 1}, xb])/32 + 
 (175*HPL[{0}, xb]*HPL[{3, 1, 2, 0, 0}, x])/32 + 
 (73*HPL[{1}, xb]*HPL[{3, 1, 2, 0, 0}, x])/8 + 
 (175*HPL[{0}, x]*HPL[{3, 1, 2, 0, 0}, xb])/32 + 
 (73*HPL[{1}, x]*HPL[{3, 1, 2, 0, 0}, xb])/8 + 
 (201*HPL[{0}, xb]*HPL[{3, 1, 2, 1, 0}, x])/16 + 
 (519*HPL[{1}, xb]*HPL[{3, 1, 2, 1, 0}, x])/32 + 
 (201*HPL[{0}, x]*HPL[{3, 1, 2, 1, 0}, xb])/16 + 
 (519*HPL[{1}, x]*HPL[{3, 1, 2, 1, 0}, xb])/32 + 
 (73*HPL[{0}, xb]*HPL[{3, 1, 2, 1, 1}, x])/4 + 
 (159*HPL[{1}, xb]*HPL[{3, 1, 2, 1, 1}, x])/8 + 
 (73*HPL[{0}, x]*HPL[{3, 1, 2, 1, 1}, xb])/4 + 
 (159*HPL[{1}, x]*HPL[{3, 1, 2, 1, 1}, xb])/8 + 
 (519*HPL[{3, 1, 2, 1, 2}, x])/32 + (519*HPL[{3, 1, 2, 1, 2}, xb])/32 + 
 (343*HPL[{3, 1, 2, 2, 0}, x])/32 + (343*HPL[{3, 1, 2, 2, 0}, xb])/32 + 
 (431*HPL[{3, 1, 2, 2, 1}, x])/32 + (431*HPL[{3, 1, 2, 2, 1}, xb])/32 + 
 4*HPL[{3, 1, 3, 0, 0}, x] + 4*HPL[{3, 1, 3, 0, 0}, xb] + 
 (125*HPL[{3, 1, 3, 1, 0}, x])/16 + (125*HPL[{3, 1, 3, 1, 0}, xb])/16 + 
 (319*HPL[{3, 1, 3, 1, 1}, x])/32 + (319*HPL[{3, 1, 3, 1, 1}, xb])/32 + 
 (71*HPL[{0}, xb]*HPL[{3, 2, 0, 0, 0}, x])/32 + 
 (123*HPL[{1}, xb]*HPL[{3, 2, 0, 0, 0}, x])/32 + 
 (71*HPL[{0}, x]*HPL[{3, 2, 0, 0, 0}, xb])/32 + 
 (123*HPL[{1}, x]*HPL[{3, 2, 0, 0, 0}, xb])/32 + 
 (235*HPL[{0}, xb]*HPL[{3, 2, 1, 0, 0}, x])/32 + 
 (153*HPL[{1}, xb]*HPL[{3, 2, 1, 0, 0}, x])/16 + 
 (235*HPL[{0}, x]*HPL[{3, 2, 1, 0, 0}, xb])/32 + 
 (153*HPL[{1}, x]*HPL[{3, 2, 1, 0, 0}, xb])/16 + 
 (103*HPL[{0}, xb]*HPL[{3, 2, 1, 1, 0}, x])/8 + 
 (461*HPL[{1}, xb]*HPL[{3, 2, 1, 1, 0}, x])/32 + 
 (103*HPL[{0}, x]*HPL[{3, 2, 1, 1, 0}, xb])/8 + 
 (461*HPL[{1}, x]*HPL[{3, 2, 1, 1, 0}, xb])/32 + 
 (261*HPL[{0}, xb]*HPL[{3, 2, 1, 1, 1}, x])/16 + 
 16*HPL[{1}, xb]*HPL[{3, 2, 1, 1, 1}, x] + 
 (261*HPL[{0}, x]*HPL[{3, 2, 1, 1, 1}, xb])/16 + 
 16*HPL[{1}, x]*HPL[{3, 2, 1, 1, 1}, xb] + (461*HPL[{3, 2, 1, 1, 2}, x])/32 + 
 (461*HPL[{3, 2, 1, 1, 2}, xb])/32 + (355*HPL[{3, 2, 1, 2, 0}, x])/32 + 
 (355*HPL[{3, 2, 1, 2, 0}, xb])/32 + (385*HPL[{3, 2, 1, 2, 1}, x])/32 + 
 (385*HPL[{3, 2, 1, 2, 1}, xb])/32 + (193*HPL[{3, 2, 2, 0, 0}, x])/32 + 
 (193*HPL[{3, 2, 2, 0, 0}, xb])/32 + (273*HPL[{3, 2, 2, 1, 0}, x])/32 + 
 (273*HPL[{3, 2, 2, 1, 0}, xb])/32 + (287*HPL[{3, 2, 2, 1, 1}, x])/32 + 
 (287*HPL[{3, 2, 2, 1, 1}, xb])/32 + (31*HPL[{3, 3, 0, 0, 0}, x])/16 + 
 (31*HPL[{3, 3, 0, 0, 0}, xb])/16 + 4*HPL[{3, 3, 1, 0, 0}, x] + 
 4*HPL[{3, 3, 1, 0, 0}, xb] + (11*HPL[{3, 3, 1, 1, 0}, x])/2 + 
 (11*HPL[{3, 3, 1, 1, 0}, xb])/2 + (189*HPL[{3, 3, 1, 1, 1}, x])/32 + 
 (189*HPL[{3, 3, 1, 1, 1}, xb])/32 + 
 (35*HPL[{1}, xb]*HPL[{4, 0, 0, 0, 0}, x])/32 + 
 (35*HPL[{1}, x]*HPL[{4, 0, 0, 0, 0}, xb])/32 + 
 (115*HPL[{0}, xb]*HPL[{4, 1, 0, 0, 0}, x])/32 + 
 (81*HPL[{1}, xb]*HPL[{4, 1, 0, 0, 0}, x])/16 + 
 (115*HPL[{0}, x]*HPL[{4, 1, 0, 0, 0}, xb])/32 + 
 (81*HPL[{1}, x]*HPL[{4, 1, 0, 0, 0}, xb])/16 + 
 (139*HPL[{0}, xb]*HPL[{4, 1, 1, 0, 0}, x])/16 + 
 (309*HPL[{1}, xb]*HPL[{4, 1, 1, 0, 0}, x])/32 + 
 (139*HPL[{0}, x]*HPL[{4, 1, 1, 0, 0}, xb])/16 + 
 (309*HPL[{1}, x]*HPL[{4, 1, 1, 0, 0}, xb])/32 + 
 (413*HPL[{0}, xb]*HPL[{4, 1, 1, 1, 0}, x])/32 + 
 (397*HPL[{1}, xb]*HPL[{4, 1, 1, 1, 0}, x])/32 + 
 (413*HPL[{0}, x]*HPL[{4, 1, 1, 1, 0}, xb])/32 + 
 (397*HPL[{1}, x]*HPL[{4, 1, 1, 1, 0}, xb])/32 + 
 (227*HPL[{0}, xb]*HPL[{4, 1, 1, 1, 1}, x])/16 + 
 (47*HPL[{1}, xb]*HPL[{4, 1, 1, 1, 1}, x])/4 + 
 (227*HPL[{0}, x]*HPL[{4, 1, 1, 1, 1}, xb])/16 + 
 (47*HPL[{1}, x]*HPL[{4, 1, 1, 1, 1}, xb])/4 + 
 (397*HPL[{4, 1, 1, 1, 2}, x])/32 + (397*HPL[{4, 1, 1, 1, 2}, xb])/32 + 
 (89*HPL[{4, 1, 1, 2, 0}, x])/8 + (89*HPL[{4, 1, 1, 2, 0}, xb])/8 + 
 (325*HPL[{4, 1, 1, 2, 1}, x])/32 + (325*HPL[{4, 1, 1, 2, 1}, xb])/32 + 
 (235*HPL[{4, 1, 2, 0, 0}, x])/32 + (235*HPL[{4, 1, 2, 0, 0}, xb])/32 + 
 (69*HPL[{4, 1, 2, 1, 0}, x])/8 + (69*HPL[{4, 1, 2, 1, 0}, xb])/8 + 
 (239*HPL[{4, 1, 2, 1, 1}, x])/32 + (239*HPL[{4, 1, 2, 1, 1}, xb])/32 + 
 (109*HPL[{4, 2, 0, 0, 0}, x])/32 + (109*HPL[{4, 2, 0, 0, 0}, xb])/32 + 
 (175*HPL[{4, 2, 1, 0, 0}, x])/32 + (175*HPL[{4, 2, 1, 0, 0}, xb])/32 + 
 (95*HPL[{4, 2, 1, 1, 0}, x])/16 + (95*HPL[{4, 2, 1, 1, 0}, xb])/16 + 
 (155*HPL[{4, 2, 1, 1, 1}, x])/32 + (155*HPL[{4, 2, 1, 1, 1}, xb])/32 + 
 (35*HPL[{5, 0, 0, 0, 0}, x])/16 + (35*HPL[{5, 0, 0, 0, 0}, xb])/16 + 
 (115*HPL[{5, 1, 0, 0, 0}, x])/32 + (115*HPL[{5, 1, 0, 0, 0}, xb])/32 + 
 (127*HPL[{5, 1, 1, 0, 0}, x])/32 + (127*HPL[{5, 1, 1, 0, 0}, xb])/32 + 
 (105*HPL[{5, 1, 1, 1, 0}, x])/32 + (105*HPL[{5, 1, 1, 1, 0}, xb])/32 + 
 (65*HPL[{5, 1, 1, 1, 1}, x])/32 + (65*HPL[{5, 1, 1, 1, 1}, xb])/32 - 
 (41*Pi^2*HPL[{1}, xb]*HPL[{1, 1, 0, 0, 0, 0}, x])/96 + 
 (15*HPL[{3}, xb]*HPL[{1, 1, 0, 0, 0, 0}, x])/32 + 
 (11*HPL[{1, 2}, xb]*HPL[{1, 1, 0, 0, 0, 0}, x])/32 + 
 (21*HPL[{2, 1}, xb]*HPL[{1, 1, 0, 0, 0, 0}, x])/32 + 
 (11*HPL[{1, 1, 1}, xb]*HPL[{1, 1, 0, 0, 0, 0}, x])/16 - 
 (41*Pi^2*HPL[{1}, x]*HPL[{1, 1, 0, 0, 0, 0}, xb])/96 + 
 (15*HPL[{3}, x]*HPL[{1, 1, 0, 0, 0, 0}, xb])/32 + 
 (11*HPL[{1, 2}, x]*HPL[{1, 1, 0, 0, 0, 0}, xb])/32 + 
 (21*HPL[{2, 1}, x]*HPL[{1, 1, 0, 0, 0, 0}, xb])/32 + 
 (11*HPL[{1, 1, 1}, x]*HPL[{1, 1, 0, 0, 0, 0}, xb])/16 - 
 (71*Pi^2*HPL[{0}, xb]*HPL[{1, 1, 1, 0, 0, 0}, x])/192 - 
 (493*Pi^2*HPL[{1}, xb]*HPL[{1, 1, 1, 0, 0, 0}, x])/96 + 
 (63*HPL[{3}, xb]*HPL[{1, 1, 1, 0, 0, 0}, x])/32 + 
 (13*HPL[{1, 2}, xb]*HPL[{1, 1, 1, 0, 0, 0}, x])/4 + 
 (5*HPL[{2, 0}, xb]*HPL[{1, 1, 1, 0, 0, 0}, x])/32 + 
 (151*HPL[{2, 1}, xb]*HPL[{1, 1, 1, 0, 0, 0}, x])/32 + 
 (11*HPL[{1, 1, 0}, xb]*HPL[{1, 1, 1, 0, 0, 0}, x])/16 + 
 (63*HPL[{1, 1, 1}, xb]*HPL[{1, 1, 1, 0, 0, 0}, x])/8 - 
 (71*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 0, 0, 0}, xb])/192 - 
 (493*Pi^2*HPL[{1}, x]*HPL[{1, 1, 1, 0, 0, 0}, xb])/96 + 
 (63*HPL[{3}, x]*HPL[{1, 1, 1, 0, 0, 0}, xb])/32 + 
 (13*HPL[{1, 2}, x]*HPL[{1, 1, 1, 0, 0, 0}, xb])/4 + 
 (5*HPL[{2, 0}, x]*HPL[{1, 1, 1, 0, 0, 0}, xb])/32 + 
 (151*HPL[{2, 1}, x]*HPL[{1, 1, 1, 0, 0, 0}, xb])/32 + 
 (11*HPL[{1, 1, 0}, x]*HPL[{1, 1, 1, 0, 0, 0}, xb])/16 + 
 (63*HPL[{1, 1, 1}, x]*HPL[{1, 1, 1, 0, 0, 0}, xb])/8 - 
 (197*Pi^2*HPL[{0}, xb]*HPL[{1, 1, 1, 1, 0, 0}, x])/48 - 
 (383*Pi^2*HPL[{1}, xb]*HPL[{1, 1, 1, 1, 0, 0}, x])/16 + 
 (189*HPL[{3}, xb]*HPL[{1, 1, 1, 1, 0, 0}, x])/32 + 
 (57*HPL[{1, 2}, xb]*HPL[{1, 1, 1, 1, 0, 0}, x])/4 + 
 (105*HPL[{2, 0}, xb]*HPL[{1, 1, 1, 1, 0, 0}, x])/32 + 
 (71*HPL[{2, 1}, xb]*HPL[{1, 1, 1, 1, 0, 0}, x])/4 + 
 (21*HPL[{1, 0, 0}, xb]*HPL[{1, 1, 1, 1, 0, 0}, x])/16 + 
 (35*HPL[{1, 1, 0}, xb]*HPL[{1, 1, 1, 1, 0, 0}, x])/4 + 
 (281*HPL[{1, 1, 1}, xb]*HPL[{1, 1, 1, 1, 0, 0}, x])/8 - 
 (197*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 1, 0, 0}, xb])/48 - 
 (383*Pi^2*HPL[{1}, x]*HPL[{1, 1, 1, 1, 0, 0}, xb])/16 + 
 (189*HPL[{3}, x]*HPL[{1, 1, 1, 1, 0, 0}, xb])/32 + 
 (57*HPL[{1, 2}, x]*HPL[{1, 1, 1, 1, 0, 0}, xb])/4 + 
 (105*HPL[{2, 0}, x]*HPL[{1, 1, 1, 1, 0, 0}, xb])/32 + 
 (71*HPL[{2, 1}, x]*HPL[{1, 1, 1, 1, 0, 0}, xb])/4 + 
 (21*HPL[{1, 0, 0}, x]*HPL[{1, 1, 1, 1, 0, 0}, xb])/16 + 
 (35*HPL[{1, 1, 0}, x]*HPL[{1, 1, 1, 1, 0, 0}, xb])/4 + 
 (281*HPL[{1, 1, 1}, x]*HPL[{1, 1, 1, 1, 0, 0}, xb])/8 - 
 (281*Pi^2*HPL[{0}, xb]*HPL[{1, 1, 1, 1, 1, 0}, x])/12 - 
 (133*Pi^2*HPL[{1}, xb]*HPL[{1, 1, 1, 1, 1, 0}, x])/2 + 
 16*HPL[{3}, xb]*HPL[{1, 1, 1, 1, 1, 0}, x] + 
 (85*HPL[{1, 2}, xb]*HPL[{1, 1, 1, 1, 1, 0}, x])/2 + 
 (119*HPL[{2, 0}, xb]*HPL[{1, 1, 1, 1, 1, 0}, x])/8 + 
 (93*HPL[{2, 1}, xb]*HPL[{1, 1, 1, 1, 1, 0}, x])/2 + 
 (65*HPL[{0, 0, 0}, xb]*HPL[{1, 1, 1, 1, 1, 0}, x])/32 + 
 (83*HPL[{1, 0, 0}, xb]*HPL[{1, 1, 1, 1, 1, 0}, x])/8 + 
 (73*HPL[{1, 1, 0}, xb]*HPL[{1, 1, 1, 1, 1, 0}, x])/2 + 
 96*HPL[{1, 1, 1}, xb]*HPL[{1, 1, 1, 1, 1, 0}, x] - 
 (281*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 0}, xb])/12 - 
 (133*Pi^2*HPL[{1}, x]*HPL[{1, 1, 1, 1, 1, 0}, xb])/2 + 
 16*HPL[{3}, x]*HPL[{1, 1, 1, 1, 1, 0}, xb] + 
 (85*HPL[{1, 2}, x]*HPL[{1, 1, 1, 1, 1, 0}, xb])/2 + 
 (119*HPL[{2, 0}, x]*HPL[{1, 1, 1, 1, 1, 0}, xb])/8 + 
 (93*HPL[{2, 1}, x]*HPL[{1, 1, 1, 1, 1, 0}, xb])/2 + 
 (65*HPL[{0, 0, 0}, x]*HPL[{1, 1, 1, 1, 1, 0}, xb])/32 + 
 (83*HPL[{1, 0, 0}, x]*HPL[{1, 1, 1, 1, 1, 0}, xb])/8 + 
 (73*HPL[{1, 1, 0}, x]*HPL[{1, 1, 1, 1, 1, 0}, xb])/2 + 
 96*HPL[{1, 1, 1}, x]*HPL[{1, 1, 1, 1, 1, 0}, xb] - 
 (133*Pi^2*HPL[{0}, xb]*HPL[{1, 1, 1, 1, 1, 1}, x])/2 - 
 133*Pi^2*HPL[{1}, xb]*HPL[{1, 1, 1, 1, 1, 1}, x] + 
 39*HPL[{3}, xb]*HPL[{1, 1, 1, 1, 1, 1}, x] + 
 96*HPL[{1, 2}, xb]*HPL[{1, 1, 1, 1, 1, 1}, x] + 
 (171*HPL[{2, 0}, xb]*HPL[{1, 1, 1, 1, 1, 1}, x])/4 + 
 96*HPL[{2, 1}, xb]*HPL[{1, 1, 1, 1, 1, 1}, x] + 
 (47*HPL[{0, 0, 0}, xb]*HPL[{1, 1, 1, 1, 1, 1}, x])/4 + 
 (151*HPL[{1, 0, 0}, xb]*HPL[{1, 1, 1, 1, 1, 1}, x])/4 + 
 96*HPL[{1, 1, 0}, xb]*HPL[{1, 1, 1, 1, 1, 1}, x] + 
 192*HPL[{1, 1, 1}, xb]*HPL[{1, 1, 1, 1, 1, 1}, x] - 
 (133*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 1}, xb])/2 - 
 133*Pi^2*HPL[{1}, x]*HPL[{1, 1, 1, 1, 1, 1}, xb] + 
 39*HPL[{3}, x]*HPL[{1, 1, 1, 1, 1, 1}, xb] + 
 96*HPL[{1, 2}, x]*HPL[{1, 1, 1, 1, 1, 1}, xb] + 
 (171*HPL[{2, 0}, x]*HPL[{1, 1, 1, 1, 1, 1}, xb])/4 + 
 96*HPL[{2, 1}, x]*HPL[{1, 1, 1, 1, 1, 1}, xb] + 
 (47*HPL[{0, 0, 0}, x]*HPL[{1, 1, 1, 1, 1, 1}, xb])/4 + 
 (151*HPL[{1, 0, 0}, x]*HPL[{1, 1, 1, 1, 1, 1}, xb])/4 + 
 96*HPL[{1, 1, 0}, x]*HPL[{1, 1, 1, 1, 1, 1}, xb] + 
 192*HPL[{1, 1, 1}, x]*HPL[{1, 1, 1, 1, 1, 1}, xb] - 
 (133*Pi^2*HPL[{1, 1, 1, 1, 1, 2}, x])/2 + 
 (93*HPL[{2}, xb]*HPL[{1, 1, 1, 1, 1, 2}, x])/2 + 
 16*HPL[{0, 0}, xb]*HPL[{1, 1, 1, 1, 1, 2}, x] + 
 (85*HPL[{1, 0}, xb]*HPL[{1, 1, 1, 1, 1, 2}, x])/2 + 
 96*HPL[{1, 1}, xb]*HPL[{1, 1, 1, 1, 1, 2}, x] - 
 (133*Pi^2*HPL[{1, 1, 1, 1, 1, 2}, xb])/2 + 
 (93*HPL[{2}, x]*HPL[{1, 1, 1, 1, 1, 2}, xb])/2 + 
 16*HPL[{0, 0}, x]*HPL[{1, 1, 1, 1, 1, 2}, xb] + 
 (85*HPL[{1, 0}, x]*HPL[{1, 1, 1, 1, 1, 2}, xb])/2 + 
 96*HPL[{1, 1}, x]*HPL[{1, 1, 1, 1, 1, 2}, xb] + 
 (119*HPL[{0}, xb]*HPL[{1, 1, 1, 1, 1, 3}, x])/8 + 
 (73*HPL[{1}, xb]*HPL[{1, 1, 1, 1, 1, 3}, x])/2 + 
 (119*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 3}, xb])/8 + 
 (73*HPL[{1}, x]*HPL[{1, 1, 1, 1, 1, 3}, xb])/2 + 
 (83*HPL[{1, 1, 1, 1, 1, 4}, x])/8 + (83*HPL[{1, 1, 1, 1, 1, 4}, xb])/8 - 
 (1313*Pi^2*HPL[{1, 1, 1, 1, 2, 0}, x])/48 + 
 (77*HPL[{2}, xb]*HPL[{1, 1, 1, 1, 2, 0}, x])/4 + 
 (155*HPL[{0, 0}, xb]*HPL[{1, 1, 1, 1, 2, 0}, x])/32 + 
 (61*HPL[{1, 0}, xb]*HPL[{1, 1, 1, 1, 2, 0}, x])/4 + 
 (335*HPL[{1, 1}, xb]*HPL[{1, 1, 1, 1, 2, 0}, x])/8 - 
 (1313*Pi^2*HPL[{1, 1, 1, 1, 2, 0}, xb])/48 + 
 (77*HPL[{2}, x]*HPL[{1, 1, 1, 1, 2, 0}, xb])/4 + 
 (155*HPL[{0, 0}, x]*HPL[{1, 1, 1, 1, 2, 0}, xb])/32 + 
 (61*HPL[{1, 0}, x]*HPL[{1, 1, 1, 1, 2, 0}, xb])/4 + 
 (335*HPL[{1, 1}, x]*HPL[{1, 1, 1, 1, 2, 0}, xb])/8 - 
 (133*Pi^2*HPL[{1, 1, 1, 1, 2, 1}, x])/2 + 
 (399*HPL[{2}, xb]*HPL[{1, 1, 1, 1, 2, 1}, x])/8 + 
 (159*HPL[{0, 0}, xb]*HPL[{1, 1, 1, 1, 2, 1}, x])/8 + 
 (375*HPL[{1, 0}, xb]*HPL[{1, 1, 1, 1, 2, 1}, x])/8 + 
 96*HPL[{1, 1}, xb]*HPL[{1, 1, 1, 1, 2, 1}, x] - 
 (133*Pi^2*HPL[{1, 1, 1, 1, 2, 1}, xb])/2 + 
 (399*HPL[{2}, x]*HPL[{1, 1, 1, 1, 2, 1}, xb])/8 + 
 (159*HPL[{0, 0}, x]*HPL[{1, 1, 1, 1, 2, 1}, xb])/8 + 
 (375*HPL[{1, 0}, x]*HPL[{1, 1, 1, 1, 2, 1}, xb])/8 + 
 96*HPL[{1, 1}, x]*HPL[{1, 1, 1, 1, 2, 1}, xb] + 
 (77*HPL[{0}, xb]*HPL[{1, 1, 1, 1, 2, 2}, x])/4 + 
 (335*HPL[{1}, xb]*HPL[{1, 1, 1, 1, 2, 2}, x])/8 + 
 (77*HPL[{0}, x]*HPL[{1, 1, 1, 1, 2, 2}, xb])/4 + 
 (335*HPL[{1}, x]*HPL[{1, 1, 1, 1, 2, 2}, xb])/8 + 
 (61*HPL[{1, 1, 1, 1, 2, 3}, x])/4 + (61*HPL[{1, 1, 1, 1, 2, 3}, xb])/4 + 
 (189*HPL[{0}, xb]*HPL[{1, 1, 1, 1, 3, 0}, x])/32 + 
 (57*HPL[{1}, xb]*HPL[{1, 1, 1, 1, 3, 0}, x])/4 + 
 (189*HPL[{0}, x]*HPL[{1, 1, 1, 1, 3, 0}, xb])/32 + 
 (57*HPL[{1}, x]*HPL[{1, 1, 1, 1, 3, 0}, xb])/4 + 
 (71*HPL[{0}, xb]*HPL[{1, 1, 1, 1, 3, 1}, x])/4 + 
 (281*HPL[{1}, xb]*HPL[{1, 1, 1, 1, 3, 1}, x])/8 + 
 (71*HPL[{0}, x]*HPL[{1, 1, 1, 1, 3, 1}, xb])/4 + 
 (281*HPL[{1}, x]*HPL[{1, 1, 1, 1, 3, 1}, xb])/8 + 
 (57*HPL[{1, 1, 1, 1, 3, 2}, x])/4 + (57*HPL[{1, 1, 1, 1, 3, 2}, xb])/4 + 
 (105*HPL[{1, 1, 1, 1, 4, 0}, x])/32 + (105*HPL[{1, 1, 1, 1, 4, 0}, xb])/32 + 
 (35*HPL[{1, 1, 1, 1, 4, 1}, x])/4 + (35*HPL[{1, 1, 1, 1, 4, 1}, xb])/4 - 
 (203*Pi^2*HPL[{1, 1, 1, 2, 0, 0}, x])/24 + 
 (217*HPL[{2}, xb]*HPL[{1, 1, 1, 2, 0, 0}, x])/32 + 
 (35*HPL[{0, 0}, xb]*HPL[{1, 1, 1, 2, 0, 0}, x])/32 + 
 (71*HPL[{1, 0}, xb]*HPL[{1, 1, 1, 2, 0, 0}, x])/16 + 
 (117*HPL[{1, 1}, xb]*HPL[{1, 1, 1, 2, 0, 0}, x])/8 - 
 (203*Pi^2*HPL[{1, 1, 1, 2, 0, 0}, xb])/24 + 
 (217*HPL[{2}, x]*HPL[{1, 1, 1, 2, 0, 0}, xb])/32 + 
 (35*HPL[{0, 0}, x]*HPL[{1, 1, 1, 2, 0, 0}, xb])/32 + 
 (71*HPL[{1, 0}, x]*HPL[{1, 1, 1, 2, 0, 0}, xb])/16 + 
 (117*HPL[{1, 1}, x]*HPL[{1, 1, 1, 2, 0, 0}, xb])/8 - 
 (763*Pi^2*HPL[{1, 1, 1, 2, 1, 0}, x])/24 + 
 24*HPL[{2}, xb]*HPL[{1, 1, 1, 2, 1, 0}, x] + 
 (239*HPL[{0, 0}, xb]*HPL[{1, 1, 1, 2, 1, 0}, x])/32 + 
 (161*HPL[{1, 0}, xb]*HPL[{1, 1, 1, 2, 1, 0}, x])/8 + 
 (189*HPL[{1, 1}, xb]*HPL[{1, 1, 1, 2, 1, 0}, x])/4 - 
 (763*Pi^2*HPL[{1, 1, 1, 2, 1, 0}, xb])/24 + 
 24*HPL[{2}, x]*HPL[{1, 1, 1, 2, 1, 0}, xb] + 
 (239*HPL[{0, 0}, x]*HPL[{1, 1, 1, 2, 1, 0}, xb])/32 + 
 (161*HPL[{1, 0}, x]*HPL[{1, 1, 1, 2, 1, 0}, xb])/8 + 
 (189*HPL[{1, 1}, x]*HPL[{1, 1, 1, 2, 1, 0}, xb])/4 - 
 (133*Pi^2*HPL[{1, 1, 1, 2, 1, 1}, x])/2 + 
 54*HPL[{2}, xb]*HPL[{1, 1, 1, 2, 1, 1}, x] + 
 (193*HPL[{0, 0}, xb]*HPL[{1, 1, 1, 2, 1, 1}, x])/8 + 
 (205*HPL[{1, 0}, xb]*HPL[{1, 1, 1, 2, 1, 1}, x])/4 + 
 96*HPL[{1, 1}, xb]*HPL[{1, 1, 1, 2, 1, 1}, x] - 
 (133*Pi^2*HPL[{1, 1, 1, 2, 1, 1}, xb])/2 + 
 54*HPL[{2}, x]*HPL[{1, 1, 1, 2, 1, 1}, xb] + 
 (193*HPL[{0, 0}, x]*HPL[{1, 1, 1, 2, 1, 1}, xb])/8 + 
 (205*HPL[{1, 0}, x]*HPL[{1, 1, 1, 2, 1, 1}, xb])/4 + 
 96*HPL[{1, 1}, x]*HPL[{1, 1, 1, 2, 1, 1}, xb] + 
 24*HPL[{0}, xb]*HPL[{1, 1, 1, 2, 1, 2}, x] + 
 (189*HPL[{1}, xb]*HPL[{1, 1, 1, 2, 1, 2}, x])/4 + 
 24*HPL[{0}, x]*HPL[{1, 1, 1, 2, 1, 2}, xb] + 
 (189*HPL[{1}, x]*HPL[{1, 1, 1, 2, 1, 2}, xb])/4 + 
 (161*HPL[{1, 1, 1, 2, 1, 3}, x])/8 + (161*HPL[{1, 1, 1, 2, 1, 3}, xb])/8 + 
 (287*HPL[{0}, xb]*HPL[{1, 1, 1, 2, 2, 0}, x])/32 + 
 (157*HPL[{1}, xb]*HPL[{1, 1, 1, 2, 2, 0}, x])/8 + 
 (287*HPL[{0}, x]*HPL[{1, 1, 1, 2, 2, 0}, xb])/32 + 
 (157*HPL[{1}, x]*HPL[{1, 1, 1, 2, 2, 0}, xb])/8 + 
 23*HPL[{0}, xb]*HPL[{1, 1, 1, 2, 2, 1}, x] + 
 (83*HPL[{1}, xb]*HPL[{1, 1, 1, 2, 2, 1}, x])/2 + 
 23*HPL[{0}, x]*HPL[{1, 1, 1, 2, 2, 1}, xb] + 
 (83*HPL[{1}, x]*HPL[{1, 1, 1, 2, 2, 1}, xb])/2 + 
 (157*HPL[{1, 1, 1, 2, 2, 2}, x])/8 + (157*HPL[{1, 1, 1, 2, 2, 2}, xb])/8 + 
 (217*HPL[{1, 1, 1, 2, 3, 0}, x])/32 + (217*HPL[{1, 1, 1, 2, 3, 0}, xb])/32 + 
 (117*HPL[{1, 1, 1, 2, 3, 1}, x])/8 + (117*HPL[{1, 1, 1, 2, 3, 1}, xb])/8 + 
 (91*HPL[{0}, xb]*HPL[{1, 1, 1, 3, 0, 0}, x])/32 + 
 (99*HPL[{1}, xb]*HPL[{1, 1, 1, 3, 0, 0}, x])/16 + 
 (91*HPL[{0}, x]*HPL[{1, 1, 1, 3, 0, 0}, xb])/32 + 
 (99*HPL[{1}, x]*HPL[{1, 1, 1, 3, 0, 0}, xb])/16 + 
 (319*HPL[{0}, xb]*HPL[{1, 1, 1, 3, 1, 0}, x])/32 + 
 (149*HPL[{1}, xb]*HPL[{1, 1, 1, 3, 1, 0}, x])/8 + 
 (319*HPL[{0}, x]*HPL[{1, 1, 1, 3, 1, 0}, xb])/32 + 
 (149*HPL[{1}, x]*HPL[{1, 1, 1, 3, 1, 0}, xb])/8 + 
 (43*HPL[{0}, xb]*HPL[{1, 1, 1, 3, 1, 1}, x])/2 + 
 (281*HPL[{1}, xb]*HPL[{1, 1, 1, 3, 1, 1}, x])/8 + 
 (43*HPL[{0}, x]*HPL[{1, 1, 1, 3, 1, 1}, xb])/2 + 
 (281*HPL[{1}, x]*HPL[{1, 1, 1, 3, 1, 1}, xb])/8 + 
 (149*HPL[{1, 1, 1, 3, 1, 2}, x])/8 + (149*HPL[{1, 1, 1, 3, 1, 2}, xb])/8 + 
 (259*HPL[{1, 1, 1, 3, 2, 0}, x])/32 + (259*HPL[{1, 1, 1, 3, 2, 0}, xb])/32 + 
 (113*HPL[{1, 1, 1, 3, 2, 1}, x])/8 + (113*HPL[{1, 1, 1, 3, 2, 1}, xb])/8 + 
 (63*HPL[{1, 1, 1, 4, 0, 0}, x])/32 + (63*HPL[{1, 1, 1, 4, 0, 0}, xb])/32 + 
 (151*HPL[{1, 1, 1, 4, 1, 0}, x])/32 + (151*HPL[{1, 1, 1, 4, 1, 0}, xb])/32 + 
 (63*HPL[{1, 1, 1, 4, 1, 1}, x])/8 + (63*HPL[{1, 1, 1, 4, 1, 1}, xb])/8 - 
 (121*Pi^2*HPL[{1, 1, 2, 0, 0, 0}, x])/64 + 
 (13*HPL[{2}, xb]*HPL[{1, 1, 2, 0, 0, 0}, x])/8 + 
 (23*HPL[{1, 0}, xb]*HPL[{1, 1, 2, 0, 0, 0}, x])/32 + 
 (61*HPL[{1, 1}, xb]*HPL[{1, 1, 2, 0, 0, 0}, x])/16 - 
 (121*Pi^2*HPL[{1, 1, 2, 0, 0, 0}, xb])/64 + 
 (13*HPL[{2}, x]*HPL[{1, 1, 2, 0, 0, 0}, xb])/8 + 
 (23*HPL[{1, 0}, x]*HPL[{1, 1, 2, 0, 0, 0}, xb])/32 + 
 (61*HPL[{1, 1}, x]*HPL[{1, 1, 2, 0, 0, 0}, xb])/16 - 
 (299*Pi^2*HPL[{1, 1, 2, 1, 0, 0}, x])/24 + 
 (317*HPL[{2}, xb]*HPL[{1, 1, 2, 1, 0, 0}, x])/32 + 
 (63*HPL[{0, 0}, xb]*HPL[{1, 1, 2, 1, 0, 0}, x])/32 + 
 (113*HPL[{1, 0}, xb]*HPL[{1, 1, 2, 1, 0, 0}, x])/16 + 
 (159*HPL[{1, 1}, xb]*HPL[{1, 1, 2, 1, 0, 0}, x])/8 - 
 (299*Pi^2*HPL[{1, 1, 2, 1, 0, 0}, xb])/24 + 
 (317*HPL[{2}, x]*HPL[{1, 1, 2, 1, 0, 0}, xb])/32 + 
 (63*HPL[{0, 0}, x]*HPL[{1, 1, 2, 1, 0, 0}, xb])/32 + 
 (113*HPL[{1, 0}, x]*HPL[{1, 1, 2, 1, 0, 0}, xb])/16 + 
 (159*HPL[{1, 1}, x]*HPL[{1, 1, 2, 1, 0, 0}, xb])/8 - 
 (107*Pi^2*HPL[{1, 1, 2, 1, 1, 0}, x])/3 + 
 (229*HPL[{2}, xb]*HPL[{1, 1, 2, 1, 1, 0}, x])/8 + 
 (325*HPL[{0, 0}, xb]*HPL[{1, 1, 2, 1, 1, 0}, x])/32 + 
 (99*HPL[{1, 0}, xb]*HPL[{1, 1, 2, 1, 1, 0}, x])/4 + 
 52*HPL[{1, 1}, xb]*HPL[{1, 1, 2, 1, 1, 0}, x] - 
 (107*Pi^2*HPL[{1, 1, 2, 1, 1, 0}, xb])/3 + 
 (229*HPL[{2}, x]*HPL[{1, 1, 2, 1, 1, 0}, xb])/8 + 
 (325*HPL[{0, 0}, x]*HPL[{1, 1, 2, 1, 1, 0}, xb])/32 + 
 (99*HPL[{1, 0}, x]*HPL[{1, 1, 2, 1, 1, 0}, xb])/4 + 
 52*HPL[{1, 1}, x]*HPL[{1, 1, 2, 1, 1, 0}, xb] - 
 (133*Pi^2*HPL[{1, 1, 2, 1, 1, 1}, x])/2 + 
 (117*HPL[{2}, xb]*HPL[{1, 1, 2, 1, 1, 1}, x])/2 + 
 (229*HPL[{0, 0}, xb]*HPL[{1, 1, 2, 1, 1, 1}, x])/8 + 
 (223*HPL[{1, 0}, xb]*HPL[{1, 1, 2, 1, 1, 1}, x])/4 + 
 96*HPL[{1, 1}, xb]*HPL[{1, 1, 2, 1, 1, 1}, x] - 
 (133*Pi^2*HPL[{1, 1, 2, 1, 1, 1}, xb])/2 + 
 (117*HPL[{2}, x]*HPL[{1, 1, 2, 1, 1, 1}, xb])/2 + 
 (229*HPL[{0, 0}, x]*HPL[{1, 1, 2, 1, 1, 1}, xb])/8 + 
 (223*HPL[{1, 0}, x]*HPL[{1, 1, 2, 1, 1, 1}, xb])/4 + 
 96*HPL[{1, 1}, x]*HPL[{1, 1, 2, 1, 1, 1}, xb] + 
 (229*HPL[{0}, xb]*HPL[{1, 1, 2, 1, 1, 2}, x])/8 + 
 52*HPL[{1}, xb]*HPL[{1, 1, 2, 1, 1, 2}, x] + 
 (229*HPL[{0}, x]*HPL[{1, 1, 2, 1, 1, 2}, xb])/8 + 
 52*HPL[{1}, x]*HPL[{1, 1, 2, 1, 1, 2}, xb] + (99*HPL[{1, 1, 2, 1, 1, 3}, x])/
  4 + (99*HPL[{1, 1, 2, 1, 1, 3}, xb])/4 + 
 (385*HPL[{0}, xb]*HPL[{1, 1, 2, 1, 2, 0}, x])/32 + 
 (99*HPL[{1}, xb]*HPL[{1, 1, 2, 1, 2, 0}, x])/4 + 
 (385*HPL[{0}, x]*HPL[{1, 1, 2, 1, 2, 0}, xb])/32 + 
 (99*HPL[{1}, x]*HPL[{1, 1, 2, 1, 2, 0}, xb])/4 + 
 (225*HPL[{0}, xb]*HPL[{1, 1, 2, 1, 2, 1}, x])/8 + 
 (189*HPL[{1}, xb]*HPL[{1, 1, 2, 1, 2, 1}, x])/4 + 
 (225*HPL[{0}, x]*HPL[{1, 1, 2, 1, 2, 1}, xb])/8 + 
 (189*HPL[{1}, x]*HPL[{1, 1, 2, 1, 2, 1}, xb])/4 + 
 (99*HPL[{1, 1, 2, 1, 2, 2}, x])/4 + (99*HPL[{1, 1, 2, 1, 2, 2}, xb])/4 + 
 (317*HPL[{1, 1, 2, 1, 3, 0}, x])/32 + (317*HPL[{1, 1, 2, 1, 3, 0}, xb])/32 + 
 (159*HPL[{1, 1, 2, 1, 3, 1}, x])/8 + (159*HPL[{1, 1, 2, 1, 3, 1}, xb])/8 + 
 (33*HPL[{0}, xb]*HPL[{1, 1, 2, 2, 0, 0}, x])/8 + 
 (37*HPL[{1}, xb]*HPL[{1, 1, 2, 2, 0, 0}, x])/4 + 
 (33*HPL[{0}, x]*HPL[{1, 1, 2, 2, 0, 0}, xb])/8 + 
 (37*HPL[{1}, x]*HPL[{1, 1, 2, 2, 0, 0}, xb])/4 + 
 (431*HPL[{0}, xb]*HPL[{1, 1, 2, 2, 1, 0}, x])/32 + 
 (97*HPL[{1}, xb]*HPL[{1, 1, 2, 2, 1, 0}, x])/4 + 
 (431*HPL[{0}, x]*HPL[{1, 1, 2, 2, 1, 0}, xb])/32 + 
 (97*HPL[{1}, x]*HPL[{1, 1, 2, 2, 1, 0}, xb])/4 + 
 (217*HPL[{0}, xb]*HPL[{1, 1, 2, 2, 1, 1}, x])/8 + 
 (335*HPL[{1}, xb]*HPL[{1, 1, 2, 2, 1, 1}, x])/8 + 
 (217*HPL[{0}, x]*HPL[{1, 1, 2, 2, 1, 1}, xb])/8 + 
 (335*HPL[{1}, x]*HPL[{1, 1, 2, 2, 1, 1}, xb])/8 + 
 (97*HPL[{1, 1, 2, 2, 1, 2}, x])/4 + (97*HPL[{1, 1, 2, 2, 1, 2}, xb])/4 + 
 (373*HPL[{1, 1, 2, 2, 2, 0}, x])/32 + (373*HPL[{1, 1, 2, 2, 2, 0}, xb])/32 + 
 (159*HPL[{1, 1, 2, 2, 2, 1}, x])/8 + (159*HPL[{1, 1, 2, 2, 2, 1}, xb])/8 + 
 (29*HPL[{1, 1, 2, 3, 0, 0}, x])/8 + (29*HPL[{1, 1, 2, 3, 0, 0}, xb])/8 + 
 (279*HPL[{1, 1, 2, 3, 1, 0}, x])/32 + (279*HPL[{1, 1, 2, 3, 1, 0}, xb])/32 + 
 (113*HPL[{1, 1, 2, 3, 1, 1}, x])/8 + (113*HPL[{1, 1, 2, 3, 1, 1}, xb])/8 + 
 (41*HPL[{0}, xb]*HPL[{1, 1, 3, 0, 0, 0}, x])/32 + 
 (97*HPL[{1}, xb]*HPL[{1, 1, 3, 0, 0, 0}, x])/32 + 
 (41*HPL[{0}, x]*HPL[{1, 1, 3, 0, 0, 0}, xb])/32 + 
 (97*HPL[{1}, x]*HPL[{1, 1, 3, 0, 0, 0}, xb])/32 + 
 (195*HPL[{0}, xb]*HPL[{1, 1, 3, 1, 0, 0}, x])/32 + 
 (179*HPL[{1}, xb]*HPL[{1, 1, 3, 1, 0, 0}, x])/16 + 
 (195*HPL[{0}, x]*HPL[{1, 1, 3, 1, 0, 0}, xb])/32 + 
 (179*HPL[{1}, x]*HPL[{1, 1, 3, 1, 0, 0}, xb])/16 + 
 (487*HPL[{0}, xb]*HPL[{1, 1, 3, 1, 1, 0}, x])/32 + 
 (95*HPL[{1}, xb]*HPL[{1, 1, 3, 1, 1, 0}, x])/4 + 
 (487*HPL[{0}, x]*HPL[{1, 1, 3, 1, 1, 0}, xb])/32 + 
 (95*HPL[{1}, x]*HPL[{1, 1, 3, 1, 1, 0}, xb])/4 + 
 (53*HPL[{0}, xb]*HPL[{1, 1, 3, 1, 1, 1}, x])/2 + 
 (73*HPL[{1}, xb]*HPL[{1, 1, 3, 1, 1, 1}, x])/2 + 
 (53*HPL[{0}, x]*HPL[{1, 1, 3, 1, 1, 1}, xb])/2 + 
 (73*HPL[{1}, x]*HPL[{1, 1, 3, 1, 1, 1}, xb])/2 + 
 (95*HPL[{1, 1, 3, 1, 1, 2}, x])/4 + (95*HPL[{1, 1, 3, 1, 1, 2}, xb])/4 + 
 (433*HPL[{1, 1, 3, 1, 2, 0}, x])/32 + (433*HPL[{1, 1, 3, 1, 2, 0}, xb])/32 + 
 (159*HPL[{1, 1, 3, 1, 2, 1}, x])/8 + (159*HPL[{1, 1, 3, 1, 2, 1}, xb])/8 + 
 (47*HPL[{1, 1, 3, 2, 0, 0}, x])/8 + (47*HPL[{1, 1, 3, 2, 0, 0}, xb])/8 + 
 (349*HPL[{1, 1, 3, 2, 1, 0}, x])/32 + (349*HPL[{1, 1, 3, 2, 1, 0}, xb])/32 + 
 (117*HPL[{1, 1, 3, 2, 1, 1}, x])/8 + (117*HPL[{1, 1, 3, 2, 1, 1}, xb])/8 + 
 (31*HPL[{1, 1, 4, 0, 0, 0}, x])/16 + (31*HPL[{1, 1, 4, 0, 0, 0}, xb])/16 + 
 (153*HPL[{1, 1, 4, 1, 0, 0}, x])/32 + (153*HPL[{1, 1, 4, 1, 0, 0}, xb])/32 + 
 (237*HPL[{1, 1, 4, 1, 1, 0}, x])/32 + (237*HPL[{1, 1, 4, 1, 1, 0}, xb])/32 + 
 (35*HPL[{1, 1, 4, 1, 1, 1}, x])/4 + (35*HPL[{1, 1, 4, 1, 1, 1}, xb])/4 - 
 (65*Pi^2*HPL[{1, 2, 0, 0, 0, 0}, x])/192 + 
 (11*HPL[{1, 1}, xb]*HPL[{1, 2, 0, 0, 0, 0}, x])/32 - 
 (65*Pi^2*HPL[{1, 2, 0, 0, 0, 0}, xb])/192 + 
 (11*HPL[{1, 1}, x]*HPL[{1, 2, 0, 0, 0, 0}, xb])/32 - 
 (203*Pi^2*HPL[{1, 2, 1, 0, 0, 0}, x])/64 + 
 (5*HPL[{2}, xb]*HPL[{1, 2, 1, 0, 0, 0}, x])/2 + 
 (39*HPL[{1, 0}, xb]*HPL[{1, 2, 1, 0, 0, 0}, x])/32 + 
 (47*HPL[{1, 1}, xb]*HPL[{1, 2, 1, 0, 0, 0}, x])/8 - 
 (203*Pi^2*HPL[{1, 2, 1, 0, 0, 0}, xb])/64 + 
 (5*HPL[{2}, x]*HPL[{1, 2, 1, 0, 0, 0}, xb])/2 + 
 (39*HPL[{1, 0}, x]*HPL[{1, 2, 1, 0, 0, 0}, xb])/32 + 
 (47*HPL[{1, 1}, x]*HPL[{1, 2, 1, 0, 0, 0}, xb])/8 - 
 (763*Pi^2*HPL[{1, 2, 1, 1, 0, 0}, x])/48 + 
 (393*HPL[{2}, xb]*HPL[{1, 2, 1, 1, 0, 0}, x])/32 + 
 (87*HPL[{0, 0}, xb]*HPL[{1, 2, 1, 1, 0, 0}, x])/32 + 
 (147*HPL[{1, 0}, xb]*HPL[{1, 2, 1, 1, 0, 0}, x])/16 + 
 (95*HPL[{1, 1}, xb]*HPL[{1, 2, 1, 1, 0, 0}, x])/4 - 
 (763*Pi^2*HPL[{1, 2, 1, 1, 0, 0}, xb])/48 + 
 (393*HPL[{2}, x]*HPL[{1, 2, 1, 1, 0, 0}, xb])/32 + 
 (87*HPL[{0, 0}, x]*HPL[{1, 2, 1, 1, 0, 0}, xb])/32 + 
 (147*HPL[{1, 0}, x]*HPL[{1, 2, 1, 1, 0, 0}, xb])/16 + 
 (95*HPL[{1, 1}, x]*HPL[{1, 2, 1, 1, 0, 0}, xb])/4 - 
 (937*Pi^2*HPL[{1, 2, 1, 1, 1, 0}, x])/24 + 
 (259*HPL[{2}, xb]*HPL[{1, 2, 1, 1, 1, 0}, x])/8 + 
 (397*HPL[{0, 0}, xb]*HPL[{1, 2, 1, 1, 1, 0}, x])/32 + 
 (57*HPL[{1, 0}, xb]*HPL[{1, 2, 1, 1, 1, 0}, x])/2 + 
 (223*HPL[{1, 1}, xb]*HPL[{1, 2, 1, 1, 1, 0}, x])/4 - 
 (937*Pi^2*HPL[{1, 2, 1, 1, 1, 0}, xb])/24 + 
 (259*HPL[{2}, x]*HPL[{1, 2, 1, 1, 1, 0}, xb])/8 + 
 (397*HPL[{0, 0}, x]*HPL[{1, 2, 1, 1, 1, 0}, xb])/32 + 
 (57*HPL[{1, 0}, x]*HPL[{1, 2, 1, 1, 1, 0}, xb])/2 + 
 (223*HPL[{1, 1}, x]*HPL[{1, 2, 1, 1, 1, 0}, xb])/4 - 
 (133*Pi^2*HPL[{1, 2, 1, 1, 1, 1}, x])/2 + 
 (249*HPL[{2}, xb]*HPL[{1, 2, 1, 1, 1, 1}, x])/4 + 
 (259*HPL[{0, 0}, xb]*HPL[{1, 2, 1, 1, 1, 1}, x])/8 + 
 (119*HPL[{1, 0}, xb]*HPL[{1, 2, 1, 1, 1, 1}, x])/2 + 
 96*HPL[{1, 1}, xb]*HPL[{1, 2, 1, 1, 1, 1}, x] - 
 (133*Pi^2*HPL[{1, 2, 1, 1, 1, 1}, xb])/2 + 
 (249*HPL[{2}, x]*HPL[{1, 2, 1, 1, 1, 1}, xb])/4 + 
 (259*HPL[{0, 0}, x]*HPL[{1, 2, 1, 1, 1, 1}, xb])/8 + 
 (119*HPL[{1, 0}, x]*HPL[{1, 2, 1, 1, 1, 1}, xb])/2 + 
 96*HPL[{1, 1}, x]*HPL[{1, 2, 1, 1, 1, 1}, xb] + 
 (259*HPL[{0}, xb]*HPL[{1, 2, 1, 1, 1, 2}, x])/8 + 
 (223*HPL[{1}, xb]*HPL[{1, 2, 1, 1, 1, 2}, x])/4 + 
 (259*HPL[{0}, x]*HPL[{1, 2, 1, 1, 1, 2}, xb])/8 + 
 (223*HPL[{1}, x]*HPL[{1, 2, 1, 1, 1, 2}, xb])/4 + 
 (57*HPL[{1, 2, 1, 1, 1, 3}, x])/2 + (57*HPL[{1, 2, 1, 1, 1, 3}, xb])/2 + 
 (461*HPL[{0}, xb]*HPL[{1, 2, 1, 1, 2, 0}, x])/32 + 
 (229*HPL[{1}, xb]*HPL[{1, 2, 1, 1, 2, 0}, x])/8 + 
 (461*HPL[{0}, x]*HPL[{1, 2, 1, 1, 2, 0}, xb])/32 + 
 (229*HPL[{1}, x]*HPL[{1, 2, 1, 1, 2, 0}, xb])/8 + 
 32*HPL[{0}, xb]*HPL[{1, 2, 1, 1, 2, 1}, x] + 
 (205*HPL[{1}, xb]*HPL[{1, 2, 1, 1, 2, 1}, x])/4 + 
 32*HPL[{0}, x]*HPL[{1, 2, 1, 1, 2, 1}, xb] + 
 (205*HPL[{1}, x]*HPL[{1, 2, 1, 1, 2, 1}, xb])/4 + 
 (229*HPL[{1, 2, 1, 1, 2, 2}, x])/8 + (229*HPL[{1, 2, 1, 1, 2, 2}, xb])/8 + 
 (393*HPL[{1, 2, 1, 1, 3, 0}, x])/32 + (393*HPL[{1, 2, 1, 1, 3, 0}, xb])/32 + 
 (95*HPL[{1, 2, 1, 1, 3, 1}, x])/4 + (95*HPL[{1, 2, 1, 1, 3, 1}, xb])/4 + 
 (83*HPL[{0}, xb]*HPL[{1, 2, 1, 2, 0, 0}, x])/16 + 
 (47*HPL[{1}, xb]*HPL[{1, 2, 1, 2, 0, 0}, x])/4 + 
 (83*HPL[{0}, x]*HPL[{1, 2, 1, 2, 0, 0}, xb])/16 + 
 (47*HPL[{1}, x]*HPL[{1, 2, 1, 2, 0, 0}, xb])/4 + 
 (519*HPL[{0}, xb]*HPL[{1, 2, 1, 2, 1, 0}, x])/32 + 
 (229*HPL[{1}, xb]*HPL[{1, 2, 1, 2, 1, 0}, x])/8 + 
 (519*HPL[{0}, x]*HPL[{1, 2, 1, 2, 1, 0}, xb])/32 + 
 (229*HPL[{1}, x]*HPL[{1, 2, 1, 2, 1, 0}, xb])/8 + 
 (63*HPL[{0}, xb]*HPL[{1, 2, 1, 2, 1, 1}, x])/2 + 
 (375*HPL[{1}, xb]*HPL[{1, 2, 1, 2, 1, 1}, x])/8 + 
 (63*HPL[{0}, x]*HPL[{1, 2, 1, 2, 1, 1}, xb])/2 + 
 (375*HPL[{1}, x]*HPL[{1, 2, 1, 2, 1, 1}, xb])/8 + 
 (229*HPL[{1, 2, 1, 2, 1, 2}, x])/8 + (229*HPL[{1, 2, 1, 2, 1, 2}, xb])/8 + 
 (461*HPL[{1, 2, 1, 2, 2, 0}, x])/32 + (461*HPL[{1, 2, 1, 2, 2, 0}, xb])/32 + 
 (97*HPL[{1, 2, 1, 2, 2, 1}, x])/4 + (97*HPL[{1, 2, 1, 2, 2, 1}, xb])/4 + 
 (19*HPL[{1, 2, 1, 3, 0, 0}, x])/4 + (19*HPL[{1, 2, 1, 3, 0, 0}, xb])/4 + 
 (369*HPL[{1, 2, 1, 3, 1, 0}, x])/32 + (369*HPL[{1, 2, 1, 3, 1, 0}, xb])/32 + 
 (149*HPL[{1, 2, 1, 3, 1, 1}, x])/8 + (149*HPL[{1, 2, 1, 3, 1, 1}, xb])/8 + 
 (49*HPL[{0}, xb]*HPL[{1, 2, 2, 0, 0, 0}, x])/32 + 
 (127*HPL[{1}, xb]*HPL[{1, 2, 2, 0, 0, 0}, x])/32 + 
 (49*HPL[{0}, x]*HPL[{1, 2, 2, 0, 0, 0}, xb])/32 + 
 (127*HPL[{1}, x]*HPL[{1, 2, 2, 0, 0, 0}, xb])/32 + 
 (121*HPL[{0}, xb]*HPL[{1, 2, 2, 1, 0, 0}, x])/16 + 
 (113*HPL[{1}, xb]*HPL[{1, 2, 2, 1, 0, 0}, x])/8 + 
 (121*HPL[{0}, x]*HPL[{1, 2, 2, 1, 0, 0}, xb])/16 + 
 (113*HPL[{1}, x]*HPL[{1, 2, 2, 1, 0, 0}, xb])/8 + 
 (589*HPL[{0}, xb]*HPL[{1, 2, 2, 1, 1, 0}, x])/32 + 
 (229*HPL[{1}, xb]*HPL[{1, 2, 2, 1, 1, 0}, x])/8 + 
 (589*HPL[{0}, x]*HPL[{1, 2, 2, 1, 1, 0}, xb])/32 + 
 (229*HPL[{1}, x]*HPL[{1, 2, 2, 1, 1, 0}, xb])/8 + 
 (251*HPL[{0}, xb]*HPL[{1, 2, 2, 1, 1, 1}, x])/8 + 
 (85*HPL[{1}, xb]*HPL[{1, 2, 2, 1, 1, 1}, x])/2 + 
 (251*HPL[{0}, x]*HPL[{1, 2, 2, 1, 1, 1}, xb])/8 + 
 (85*HPL[{1}, x]*HPL[{1, 2, 2, 1, 1, 1}, xb])/2 + 
 (229*HPL[{1, 2, 2, 1, 1, 2}, x])/8 + (229*HPL[{1, 2, 2, 1, 1, 2}, xb])/8 + 
 (535*HPL[{1, 2, 2, 1, 2, 0}, x])/32 + (535*HPL[{1, 2, 2, 1, 2, 0}, xb])/32 + 
 (99*HPL[{1, 2, 2, 1, 2, 1}, x])/4 + (99*HPL[{1, 2, 2, 1, 2, 1}, xb])/4 + 
 (119*HPL[{1, 2, 2, 2, 0, 0}, x])/16 + (119*HPL[{1, 2, 2, 2, 0, 0}, xb])/16 + 
 (453*HPL[{1, 2, 2, 2, 1, 0}, x])/32 + (453*HPL[{1, 2, 2, 2, 1, 0}, xb])/32 + 
 (157*HPL[{1, 2, 2, 2, 1, 1}, x])/8 + (157*HPL[{1, 2, 2, 2, 1, 1}, xb])/8 + 
 (81*HPL[{1, 2, 3, 0, 0, 0}, x])/32 + (81*HPL[{1, 2, 3, 0, 0, 0}, xb])/32 + 
 (107*HPL[{1, 2, 3, 1, 0, 0}, x])/16 + (107*HPL[{1, 2, 3, 1, 0, 0}, xb])/16 + 
 (355*HPL[{1, 2, 3, 1, 1, 0}, x])/32 + (355*HPL[{1, 2, 3, 1, 1, 0}, xb])/32 + 
 (57*HPL[{1, 2, 3, 1, 1, 1}, x])/4 + (57*HPL[{1, 2, 3, 1, 1, 1}, xb])/4 + 
 (25*HPL[{1}, xb]*HPL[{1, 3, 0, 0, 0, 0}, x])/32 + 
 (25*HPL[{1}, x]*HPL[{1, 3, 0, 0, 0, 0}, xb])/32 + 
 (81*HPL[{0}, xb]*HPL[{1, 3, 1, 0, 0, 0}, x])/32 + 
 (187*HPL[{1}, xb]*HPL[{1, 3, 1, 0, 0, 0}, x])/32 + 
 (81*HPL[{0}, x]*HPL[{1, 3, 1, 0, 0, 0}, xb])/32 + 
 (187*HPL[{1}, x]*HPL[{1, 3, 1, 0, 0, 0}, xb])/32 + 
 (309*HPL[{0}, xb]*HPL[{1, 3, 1, 1, 0, 0}, x])/32 + 
 (129*HPL[{1}, xb]*HPL[{1, 3, 1, 1, 0, 0}, x])/8 + 
 (309*HPL[{0}, x]*HPL[{1, 3, 1, 1, 0, 0}, xb])/32 + 
 (129*HPL[{1}, x]*HPL[{1, 3, 1, 1, 0, 0}, xb])/8 + 
 (653*HPL[{0}, xb]*HPL[{1, 3, 1, 1, 1, 0}, x])/32 + 
 (57*HPL[{1}, xb]*HPL[{1, 3, 1, 1, 1, 0}, x])/2 + 
 (653*HPL[{0}, x]*HPL[{1, 3, 1, 1, 1, 0}, xb])/32 + 
 (57*HPL[{1}, x]*HPL[{1, 3, 1, 1, 1, 0}, xb])/2 + 
 (125*HPL[{0}, xb]*HPL[{1, 3, 1, 1, 1, 1}, x])/4 + 
 (151*HPL[{1}, xb]*HPL[{1, 3, 1, 1, 1, 1}, x])/4 + 
 (125*HPL[{0}, x]*HPL[{1, 3, 1, 1, 1, 1}, xb])/4 + 
 (151*HPL[{1}, x]*HPL[{1, 3, 1, 1, 1, 1}, xb])/4 + 
 (57*HPL[{1, 3, 1, 1, 1, 2}, x])/2 + (57*HPL[{1, 3, 1, 1, 1, 2}, xb])/2 + 
 (599*HPL[{1, 3, 1, 1, 2, 0}, x])/32 + (599*HPL[{1, 3, 1, 1, 2, 0}, xb])/32 + 
 (99*HPL[{1, 3, 1, 1, 2, 1}, x])/4 + (99*HPL[{1, 3, 1, 1, 2, 1}, xb])/4 + 
 (153*HPL[{1, 3, 1, 2, 0, 0}, x])/16 + (153*HPL[{1, 3, 1, 2, 0, 0}, xb])/16 + 
 (521*HPL[{1, 3, 1, 2, 1, 0}, x])/32 + (521*HPL[{1, 3, 1, 2, 1, 0}, xb])/32 + 
 (161*HPL[{1, 3, 1, 2, 1, 1}, x])/8 + (161*HPL[{1, 3, 1, 2, 1, 1}, xb])/8 + 
 (31*HPL[{1, 3, 2, 0, 0, 0}, x])/8 + (31*HPL[{1, 3, 2, 0, 0, 0}, xb])/8 + 
 (73*HPL[{1, 3, 2, 1, 0, 0}, x])/8 + (73*HPL[{1, 3, 2, 1, 0, 0}, xb])/8 + 
 (433*HPL[{1, 3, 2, 1, 1, 0}, x])/32 + (433*HPL[{1, 3, 2, 1, 1, 0}, xb])/32 + 
 (61*HPL[{1, 3, 2, 1, 1, 1}, x])/4 + (61*HPL[{1, 3, 2, 1, 1, 1}, xb])/4 + 
 (25*HPL[{1, 4, 0, 0, 0, 0}, x])/16 + (25*HPL[{1, 4, 0, 0, 0, 0}, xb])/16 + 
 (81*HPL[{1, 4, 1, 0, 0, 0}, x])/16 + (81*HPL[{1, 4, 1, 0, 0, 0}, xb])/16 + 
 (281*HPL[{1, 4, 1, 1, 0, 0}, x])/32 + (281*HPL[{1, 4, 1, 1, 0, 0}, xb])/32 + 
 (347*HPL[{1, 4, 1, 1, 1, 0}, x])/32 + (347*HPL[{1, 4, 1, 1, 1, 0}, xb])/32 + 
 (83*HPL[{1, 4, 1, 1, 1, 1}, x])/8 + (83*HPL[{1, 4, 1, 1, 1, 1}, xb])/8 - 
 (107*Pi^2*HPL[{2, 1, 0, 0, 0, 0}, x])/192 + 
 (21*HPL[{1, 1}, xb]*HPL[{2, 1, 0, 0, 0, 0}, x])/32 - 
 (107*Pi^2*HPL[{2, 1, 0, 0, 0, 0}, xb])/192 + 
 (21*HPL[{1, 1}, x]*HPL[{2, 1, 0, 0, 0, 0}, xb])/32 - 
 (71*Pi^2*HPL[{2, 1, 1, 0, 0, 0}, x])/16 + 
 (49*HPL[{2}, xb]*HPL[{2, 1, 1, 0, 0, 0}, x])/16 + 
 (57*HPL[{1, 0}, xb]*HPL[{2, 1, 1, 0, 0, 0}, x])/32 + 
 (237*HPL[{1, 1}, xb]*HPL[{2, 1, 1, 0, 0, 0}, x])/32 - 
 (71*Pi^2*HPL[{2, 1, 1, 0, 0, 0}, xb])/16 + 
 (49*HPL[{2}, x]*HPL[{2, 1, 1, 0, 0, 0}, xb])/16 + 
 (57*HPL[{1, 0}, x]*HPL[{2, 1, 1, 0, 0, 0}, xb])/32 + 
 (237*HPL[{1, 1}, x]*HPL[{2, 1, 1, 0, 0, 0}, xb])/32 - 
 (309*Pi^2*HPL[{2, 1, 1, 1, 0, 0}, x])/16 + 
 (225*HPL[{2}, xb]*HPL[{2, 1, 1, 1, 0, 0}, x])/16 + 
 (105*HPL[{0, 0}, xb]*HPL[{2, 1, 1, 1, 0, 0}, x])/32 + 
 (347*HPL[{1, 0}, xb]*HPL[{2, 1, 1, 1, 0, 0}, x])/32 + 
 (53*HPL[{1, 1}, xb]*HPL[{2, 1, 1, 1, 0, 0}, x])/2 - 
 (309*Pi^2*HPL[{2, 1, 1, 1, 0, 0}, xb])/16 + 
 (225*HPL[{2}, x]*HPL[{2, 1, 1, 1, 0, 0}, xb])/16 + 
 (105*HPL[{0, 0}, x]*HPL[{2, 1, 1, 1, 0, 0}, xb])/32 + 
 (347*HPL[{1, 0}, x]*HPL[{2, 1, 1, 1, 0, 0}, xb])/32 + 
 (53*HPL[{1, 1}, x]*HPL[{2, 1, 1, 1, 0, 0}, xb])/2 - 
 (128*Pi^2*HPL[{2, 1, 1, 1, 1, 0}, x])/3 + 
 (285*HPL[{2}, xb]*HPL[{2, 1, 1, 1, 1, 0}, x])/8 + 
 (227*HPL[{0, 0}, xb]*HPL[{2, 1, 1, 1, 1, 0}, x])/16 + 
 (125*HPL[{1, 0}, xb]*HPL[{2, 1, 1, 1, 1, 0}, x])/4 + 
 (117*HPL[{1, 1}, xb]*HPL[{2, 1, 1, 1, 1, 0}, x])/2 - 
 (128*Pi^2*HPL[{2, 1, 1, 1, 1, 0}, xb])/3 + 
 (285*HPL[{2}, x]*HPL[{2, 1, 1, 1, 1, 0}, xb])/8 + 
 (227*HPL[{0, 0}, x]*HPL[{2, 1, 1, 1, 1, 0}, xb])/16 + 
 (125*HPL[{1, 0}, x]*HPL[{2, 1, 1, 1, 1, 0}, xb])/4 + 
 (117*HPL[{1, 1}, x]*HPL[{2, 1, 1, 1, 1, 0}, xb])/2 - 
 (133*Pi^2*HPL[{2, 1, 1, 1, 1, 1}, x])/2 + 
 66*HPL[{2}, xb]*HPL[{2, 1, 1, 1, 1, 1}, x] + 
 (285*HPL[{0, 0}, xb]*HPL[{2, 1, 1, 1, 1, 1}, x])/8 + 
 (249*HPL[{1, 0}, xb]*HPL[{2, 1, 1, 1, 1, 1}, x])/4 + 
 96*HPL[{1, 1}, xb]*HPL[{2, 1, 1, 1, 1, 1}, x] - 
 (133*Pi^2*HPL[{2, 1, 1, 1, 1, 1}, xb])/2 + 
 66*HPL[{2}, x]*HPL[{2, 1, 1, 1, 1, 1}, xb] + 
 (285*HPL[{0, 0}, x]*HPL[{2, 1, 1, 1, 1, 1}, xb])/8 + 
 (249*HPL[{1, 0}, x]*HPL[{2, 1, 1, 1, 1, 1}, xb])/4 + 
 96*HPL[{1, 1}, x]*HPL[{2, 1, 1, 1, 1, 1}, xb] + 
 (285*HPL[{0}, xb]*HPL[{2, 1, 1, 1, 1, 2}, x])/8 + 
 (117*HPL[{1}, xb]*HPL[{2, 1, 1, 1, 1, 2}, x])/2 + 
 (285*HPL[{0}, x]*HPL[{2, 1, 1, 1, 1, 2}, xb])/8 + 
 (117*HPL[{1}, x]*HPL[{2, 1, 1, 1, 1, 2}, xb])/2 + 
 (125*HPL[{2, 1, 1, 1, 1, 3}, x])/4 + (125*HPL[{2, 1, 1, 1, 1, 3}, xb])/4 + 
 (261*HPL[{0}, xb]*HPL[{2, 1, 1, 1, 2, 0}, x])/16 + 
 (251*HPL[{1}, xb]*HPL[{2, 1, 1, 1, 2, 0}, x])/8 + 
 (261*HPL[{0}, x]*HPL[{2, 1, 1, 1, 2, 0}, xb])/16 + 
 (251*HPL[{1}, x]*HPL[{2, 1, 1, 1, 2, 0}, xb])/8 + 
 (141*HPL[{0}, xb]*HPL[{2, 1, 1, 1, 2, 1}, x])/4 + 
 54*HPL[{1}, xb]*HPL[{2, 1, 1, 1, 2, 1}, x] + 
 (141*HPL[{0}, x]*HPL[{2, 1, 1, 1, 2, 1}, xb])/4 + 
 54*HPL[{1}, x]*HPL[{2, 1, 1, 1, 2, 1}, xb] + 
 (251*HPL[{2, 1, 1, 1, 2, 2}, x])/8 + (251*HPL[{2, 1, 1, 1, 2, 2}, xb])/8 + 
 (225*HPL[{2, 1, 1, 1, 3, 0}, x])/16 + (225*HPL[{2, 1, 1, 1, 3, 0}, xb])/16 + 
 (53*HPL[{2, 1, 1, 1, 3, 1}, x])/2 + (53*HPL[{2, 1, 1, 1, 3, 1}, xb])/2 + 
 (95*HPL[{0}, xb]*HPL[{2, 1, 1, 2, 0, 0}, x])/16 + 
 (433*HPL[{1}, xb]*HPL[{2, 1, 1, 2, 0, 0}, x])/32 + 
 (95*HPL[{0}, x]*HPL[{2, 1, 1, 2, 0, 0}, xb])/16 + 
 (433*HPL[{1}, x]*HPL[{2, 1, 1, 2, 0, 0}, xb])/32 + 
 (73*HPL[{0}, xb]*HPL[{2, 1, 1, 2, 1, 0}, x])/4 + 
 (63*HPL[{1}, xb]*HPL[{2, 1, 1, 2, 1, 0}, x])/2 + 
 (73*HPL[{0}, x]*HPL[{2, 1, 1, 2, 1, 0}, xb])/4 + 
 (63*HPL[{1}, x]*HPL[{2, 1, 1, 2, 1, 0}, xb])/2 + 
 (279*HPL[{0}, xb]*HPL[{2, 1, 1, 2, 1, 1}, x])/8 + 
 (399*HPL[{1}, xb]*HPL[{2, 1, 1, 2, 1, 1}, x])/8 + 
 (279*HPL[{0}, x]*HPL[{2, 1, 1, 2, 1, 1}, xb])/8 + 
 (399*HPL[{1}, x]*HPL[{2, 1, 1, 2, 1, 1}, xb])/8 + 
 (63*HPL[{2, 1, 1, 2, 1, 2}, x])/2 + (63*HPL[{2, 1, 1, 2, 1, 2}, xb])/2 + 
 (263*HPL[{2, 1, 1, 2, 2, 0}, x])/16 + (263*HPL[{2, 1, 1, 2, 2, 0}, xb])/16 + 
 (217*HPL[{2, 1, 1, 2, 2, 1}, x])/8 + (217*HPL[{2, 1, 1, 2, 2, 1}, xb])/8 + 
 (11*HPL[{2, 1, 1, 3, 0, 0}, x])/2 + (11*HPL[{2, 1, 1, 3, 0, 0}, xb])/2 + 
 (215*HPL[{2, 1, 1, 3, 1, 0}, x])/16 + (215*HPL[{2, 1, 1, 3, 1, 0}, xb])/16 + 
 (43*HPL[{2, 1, 1, 3, 1, 1}, x])/2 + (43*HPL[{2, 1, 1, 3, 1, 1}, xb])/2 + 
 (57*HPL[{0}, xb]*HPL[{2, 1, 2, 0, 0, 0}, x])/32 + 
 (77*HPL[{1}, xb]*HPL[{2, 1, 2, 0, 0, 0}, x])/16 + 
 (57*HPL[{0}, x]*HPL[{2, 1, 2, 0, 0, 0}, xb])/32 + 
 (77*HPL[{1}, x]*HPL[{2, 1, 2, 0, 0, 0}, xb])/16 + 
 (69*HPL[{0}, xb]*HPL[{2, 1, 2, 1, 0, 0}, x])/8 + 
 (521*HPL[{1}, xb]*HPL[{2, 1, 2, 1, 0, 0}, x])/32 + 
 (69*HPL[{0}, x]*HPL[{2, 1, 2, 1, 0, 0}, xb])/8 + 
 (521*HPL[{1}, x]*HPL[{2, 1, 2, 1, 0, 0}, xb])/32 + 
 (333*HPL[{0}, xb]*HPL[{2, 1, 2, 1, 1, 0}, x])/16 + 
 32*HPL[{1}, xb]*HPL[{2, 1, 2, 1, 1, 0}, x] + 
 (333*HPL[{0}, x]*HPL[{2, 1, 2, 1, 1, 0}, xb])/16 + 
 32*HPL[{1}, x]*HPL[{2, 1, 2, 1, 1, 0}, xb] + 
 (141*HPL[{0}, xb]*HPL[{2, 1, 2, 1, 1, 1}, x])/4 + 
 (93*HPL[{1}, xb]*HPL[{2, 1, 2, 1, 1, 1}, x])/2 + 
 (141*HPL[{0}, x]*HPL[{2, 1, 2, 1, 1, 1}, xb])/4 + 
 (93*HPL[{1}, x]*HPL[{2, 1, 2, 1, 1, 1}, xb])/2 + 
 32*HPL[{2, 1, 2, 1, 1, 2}, x] + 32*HPL[{2, 1, 2, 1, 1, 2}, xb] + 
 (153*HPL[{2, 1, 2, 1, 2, 0}, x])/8 + (153*HPL[{2, 1, 2, 1, 2, 0}, xb])/8 + 
 (225*HPL[{2, 1, 2, 1, 2, 1}, x])/8 + (225*HPL[{2, 1, 2, 1, 2, 1}, xb])/8 + 
 (273*HPL[{2, 1, 2, 2, 0, 0}, x])/32 + (273*HPL[{2, 1, 2, 2, 0, 0}, xb])/32 + 
 (265*HPL[{2, 1, 2, 2, 1, 0}, x])/16 + (265*HPL[{2, 1, 2, 2, 1, 0}, xb])/16 + 
 23*HPL[{2, 1, 2, 2, 1, 1}, x] + 23*HPL[{2, 1, 2, 2, 1, 1}, xb] + 
 (23*HPL[{2, 1, 3, 0, 0, 0}, x])/8 + (23*HPL[{2, 1, 3, 0, 0, 0}, xb])/8 + 
 (125*HPL[{2, 1, 3, 1, 0, 0}, x])/16 + (125*HPL[{2, 1, 3, 1, 0, 0}, xb])/16 + 
 (215*HPL[{2, 1, 3, 1, 1, 0}, x])/16 + (215*HPL[{2, 1, 3, 1, 1, 0}, xb])/16 + 
 (71*HPL[{2, 1, 3, 1, 1, 1}, x])/4 + (71*HPL[{2, 1, 3, 1, 1, 1}, xb])/4 + 
 (33*HPL[{1}, xb]*HPL[{2, 2, 0, 0, 0, 0}, x])/32 + 
 (33*HPL[{1}, x]*HPL[{2, 2, 0, 0, 0, 0}, xb])/32 + 
 (97*HPL[{0}, xb]*HPL[{2, 2, 1, 0, 0, 0}, x])/32 + 
 (57*HPL[{1}, xb]*HPL[{2, 2, 1, 0, 0, 0}, x])/8 + 
 (97*HPL[{0}, x]*HPL[{2, 2, 1, 0, 0, 0}, xb])/32 + 
 (57*HPL[{1}, x]*HPL[{2, 2, 1, 0, 0, 0}, xb])/8 + 
 (89*HPL[{0}, xb]*HPL[{2, 2, 1, 1, 0, 0}, x])/8 + 
 (599*HPL[{1}, xb]*HPL[{2, 2, 1, 1, 0, 0}, x])/32 + 
 (89*HPL[{0}, x]*HPL[{2, 2, 1, 1, 0, 0}, xb])/8 + 
 (599*HPL[{1}, x]*HPL[{2, 2, 1, 1, 0, 0}, xb])/32 + 
 (93*HPL[{0}, xb]*HPL[{2, 2, 1, 1, 1, 0}, x])/4 + 
 (259*HPL[{1}, xb]*HPL[{2, 2, 1, 1, 1, 0}, x])/8 + 
 (93*HPL[{0}, x]*HPL[{2, 2, 1, 1, 1, 0}, xb])/4 + 
 (259*HPL[{1}, x]*HPL[{2, 2, 1, 1, 1, 0}, xb])/8 + 
 (285*HPL[{0}, xb]*HPL[{2, 2, 1, 1, 1, 1}, x])/8 + 
 (171*HPL[{1}, xb]*HPL[{2, 2, 1, 1, 1, 1}, x])/4 + 
 (285*HPL[{0}, x]*HPL[{2, 2, 1, 1, 1, 1}, xb])/8 + 
 (171*HPL[{1}, x]*HPL[{2, 2, 1, 1, 1, 1}, xb])/4 + 
 (259*HPL[{2, 2, 1, 1, 1, 2}, x])/8 + (259*HPL[{2, 2, 1, 1, 1, 2}, xb])/8 + 
 (345*HPL[{2, 2, 1, 1, 2, 0}, x])/16 + (345*HPL[{2, 2, 1, 1, 2, 0}, xb])/16 + 
 (229*HPL[{2, 2, 1, 1, 2, 1}, x])/8 + (229*HPL[{2, 2, 1, 1, 2, 1}, xb])/8 + 
 (355*HPL[{2, 2, 1, 2, 0, 0}, x])/32 + (355*HPL[{2, 2, 1, 2, 0, 0}, xb])/32 + 
 (153*HPL[{2, 2, 1, 2, 1, 0}, x])/8 + (153*HPL[{2, 2, 1, 2, 1, 0}, xb])/8 + 
 24*HPL[{2, 2, 1, 2, 1, 1}, x] + 24*HPL[{2, 2, 1, 2, 1, 1}, xb] + 
 (143*HPL[{2, 2, 2, 0, 0, 0}, x])/32 + (143*HPL[{2, 2, 2, 0, 0, 0}, xb])/32 + 
 (343*HPL[{2, 2, 2, 1, 0, 0}, x])/32 + (343*HPL[{2, 2, 2, 1, 0, 0}, xb])/32 + 
 (263*HPL[{2, 2, 2, 1, 1, 0}, x])/16 + (263*HPL[{2, 2, 2, 1, 1, 0}, xb])/16 + 
 (77*HPL[{2, 2, 2, 1, 1, 1}, x])/4 + (77*HPL[{2, 2, 2, 1, 1, 1}, xb])/4 + 
 (61*HPL[{2, 3, 0, 0, 0, 0}, x])/32 + (61*HPL[{2, 3, 0, 0, 0, 0}, xb])/32 + 
 6*HPL[{2, 3, 1, 0, 0, 0}, x] + 6*HPL[{2, 3, 1, 0, 0, 0}, xb] + 
 (171*HPL[{2, 3, 1, 1, 0, 0}, x])/16 + (171*HPL[{2, 3, 1, 1, 0, 0}, xb])/16 + 
 (225*HPL[{2, 3, 1, 1, 1, 0}, x])/16 + (225*HPL[{2, 3, 1, 1, 1, 0}, xb])/16 + 
 (119*HPL[{2, 3, 1, 1, 1, 1}, x])/8 + (119*HPL[{2, 3, 1, 1, 1, 1}, xb])/8 + 
 (55*HPL[{1}, xb]*HPL[{3, 1, 0, 0, 0, 0}, x])/32 + 
 (55*HPL[{1}, x]*HPL[{3, 1, 0, 0, 0, 0}, xb])/32 + 
 (127*HPL[{0}, xb]*HPL[{3, 1, 1, 0, 0, 0}, x])/32 + 
 (281*HPL[{1}, xb]*HPL[{3, 1, 1, 0, 0, 0}, x])/32 + 
 (127*HPL[{0}, x]*HPL[{3, 1, 1, 0, 0, 0}, xb])/32 + 
 (281*HPL[{1}, x]*HPL[{3, 1, 1, 0, 0, 0}, xb])/32 + 
 (413*HPL[{0}, xb]*HPL[{3, 1, 1, 1, 0, 0}, x])/32 + 
 (653*HPL[{1}, xb]*HPL[{3, 1, 1, 1, 0, 0}, x])/32 + 
 (413*HPL[{0}, x]*HPL[{3, 1, 1, 1, 0, 0}, xb])/32 + 
 (653*HPL[{1}, x]*HPL[{3, 1, 1, 1, 0, 0}, xb])/32 + 
 (399*HPL[{0}, xb]*HPL[{3, 1, 1, 1, 1, 0}, x])/16 + 
 (259*HPL[{1}, xb]*HPL[{3, 1, 1, 1, 1, 0}, x])/8 + 
 (399*HPL[{0}, x]*HPL[{3, 1, 1, 1, 1, 0}, xb])/16 + 
 (259*HPL[{1}, x]*HPL[{3, 1, 1, 1, 1, 0}, xb])/8 + 
 (285*HPL[{0}, xb]*HPL[{3, 1, 1, 1, 1, 1}, x])/8 + 
 39*HPL[{1}, xb]*HPL[{3, 1, 1, 1, 1, 1}, x] + 
 (285*HPL[{0}, x]*HPL[{3, 1, 1, 1, 1, 1}, xb])/8 + 
 39*HPL[{1}, x]*HPL[{3, 1, 1, 1, 1, 1}, xb] + 
 (259*HPL[{3, 1, 1, 1, 1, 2}, x])/8 + (259*HPL[{3, 1, 1, 1, 1, 2}, xb])/8 + 
 (93*HPL[{3, 1, 1, 1, 2, 0}, x])/4 + (93*HPL[{3, 1, 1, 1, 2, 0}, xb])/4 + 
 (229*HPL[{3, 1, 1, 1, 2, 1}, x])/8 + (229*HPL[{3, 1, 1, 1, 2, 1}, xb])/8 + 
 (103*HPL[{3, 1, 1, 2, 0, 0}, x])/8 + (103*HPL[{3, 1, 1, 2, 0, 0}, xb])/8 + 
 (333*HPL[{3, 1, 1, 2, 1, 0}, x])/16 + (333*HPL[{3, 1, 1, 2, 1, 0}, xb])/16 + 
 (193*HPL[{3, 1, 1, 2, 1, 1}, x])/8 + (193*HPL[{3, 1, 1, 2, 1, 1}, xb])/8 + 
 (175*HPL[{3, 1, 2, 0, 0, 0}, x])/32 + (175*HPL[{3, 1, 2, 0, 0, 0}, xb])/32 + 
 (201*HPL[{3, 1, 2, 1, 0, 0}, x])/16 + (201*HPL[{3, 1, 2, 1, 0, 0}, xb])/16 + 
 (73*HPL[{3, 1, 2, 1, 1, 0}, x])/4 + (73*HPL[{3, 1, 2, 1, 1, 0}, xb])/4 + 
 (159*HPL[{3, 1, 2, 1, 1, 1}, x])/8 + (159*HPL[{3, 1, 2, 1, 1, 1}, xb])/8 + 
 (71*HPL[{3, 2, 0, 0, 0, 0}, x])/32 + (71*HPL[{3, 2, 0, 0, 0, 0}, xb])/32 + 
 (235*HPL[{3, 2, 1, 0, 0, 0}, x])/32 + (235*HPL[{3, 2, 1, 0, 0, 0}, xb])/32 + 
 (103*HPL[{3, 2, 1, 1, 0, 0}, x])/8 + (103*HPL[{3, 2, 1, 1, 0, 0}, xb])/8 + 
 (261*HPL[{3, 2, 1, 1, 1, 0}, x])/16 + (261*HPL[{3, 2, 1, 1, 1, 0}, xb])/16 + 
 16*HPL[{3, 2, 1, 1, 1, 1}, x] + 16*HPL[{3, 2, 1, 1, 1, 1}, xb] + 
 (115*HPL[{4, 1, 0, 0, 0, 0}, x])/32 + (115*HPL[{4, 1, 0, 0, 0, 0}, xb])/32 + 
 (139*HPL[{4, 1, 1, 0, 0, 0}, x])/16 + (139*HPL[{4, 1, 1, 0, 0, 0}, xb])/16 + 
 (413*HPL[{4, 1, 1, 1, 0, 0}, x])/32 + (413*HPL[{4, 1, 1, 1, 0, 0}, xb])/32 + 
 (227*HPL[{4, 1, 1, 1, 1, 0}, x])/16 + (227*HPL[{4, 1, 1, 1, 1, 0}, xb])/16 + 
 (47*HPL[{4, 1, 1, 1, 1, 1}, x])/4 + (47*HPL[{4, 1, 1, 1, 1, 1}, xb])/4 - 
 (71*Pi^2*HPL[{1, 1, 1, 0, 0, 0, 0}, x])/192 + 
 (5*HPL[{2}, xb]*HPL[{1, 1, 1, 0, 0, 0, 0}, x])/32 + 
 (11*HPL[{1, 1}, xb]*HPL[{1, 1, 1, 0, 0, 0, 0}, x])/16 - 
 (71*Pi^2*HPL[{1, 1, 1, 0, 0, 0, 0}, xb])/192 + 
 (5*HPL[{2}, x]*HPL[{1, 1, 1, 0, 0, 0, 0}, xb])/32 + 
 (11*HPL[{1, 1}, x]*HPL[{1, 1, 1, 0, 0, 0, 0}, xb])/16 - 
 (197*Pi^2*HPL[{1, 1, 1, 1, 0, 0, 0}, x])/48 + 
 (105*HPL[{2}, xb]*HPL[{1, 1, 1, 1, 0, 0, 0}, x])/32 + 
 (21*HPL[{1, 0}, xb]*HPL[{1, 1, 1, 1, 0, 0, 0}, x])/16 + 
 (35*HPL[{1, 1}, xb]*HPL[{1, 1, 1, 1, 0, 0, 0}, x])/4 - 
 (197*Pi^2*HPL[{1, 1, 1, 1, 0, 0, 0}, xb])/48 + 
 (105*HPL[{2}, x]*HPL[{1, 1, 1, 1, 0, 0, 0}, xb])/32 + 
 (21*HPL[{1, 0}, x]*HPL[{1, 1, 1, 1, 0, 0, 0}, xb])/16 + 
 (35*HPL[{1, 1}, x]*HPL[{1, 1, 1, 1, 0, 0, 0}, xb])/4 - 
 (281*Pi^2*HPL[{1, 1, 1, 1, 1, 0, 0}, x])/12 + 
 (119*HPL[{2}, xb]*HPL[{1, 1, 1, 1, 1, 0, 0}, x])/8 + 
 (65*HPL[{0, 0}, xb]*HPL[{1, 1, 1, 1, 1, 0, 0}, x])/32 + 
 (83*HPL[{1, 0}, xb]*HPL[{1, 1, 1, 1, 1, 0, 0}, x])/8 + 
 (73*HPL[{1, 1}, xb]*HPL[{1, 1, 1, 1, 1, 0, 0}, x])/2 - 
 (281*Pi^2*HPL[{1, 1, 1, 1, 1, 0, 0}, xb])/12 + 
 (119*HPL[{2}, x]*HPL[{1, 1, 1, 1, 1, 0, 0}, xb])/8 + 
 (65*HPL[{0, 0}, x]*HPL[{1, 1, 1, 1, 1, 0, 0}, xb])/32 + 
 (83*HPL[{1, 0}, x]*HPL[{1, 1, 1, 1, 1, 0, 0}, xb])/8 + 
 (73*HPL[{1, 1}, x]*HPL[{1, 1, 1, 1, 1, 0, 0}, xb])/2 - 
 (133*Pi^2*HPL[{1, 1, 1, 1, 1, 1, 0}, x])/2 + 
 (171*HPL[{2}, xb]*HPL[{1, 1, 1, 1, 1, 1, 0}, x])/4 + 
 (47*HPL[{0, 0}, xb]*HPL[{1, 1, 1, 1, 1, 1, 0}, x])/4 + 
 (151*HPL[{1, 0}, xb]*HPL[{1, 1, 1, 1, 1, 1, 0}, x])/4 + 
 96*HPL[{1, 1}, xb]*HPL[{1, 1, 1, 1, 1, 1, 0}, x] - 
 (133*Pi^2*HPL[{1, 1, 1, 1, 1, 1, 0}, xb])/2 + 
 (171*HPL[{2}, x]*HPL[{1, 1, 1, 1, 1, 1, 0}, xb])/4 + 
 (47*HPL[{0, 0}, x]*HPL[{1, 1, 1, 1, 1, 1, 0}, xb])/4 + 
 (151*HPL[{1, 0}, x]*HPL[{1, 1, 1, 1, 1, 1, 0}, xb])/4 + 
 96*HPL[{1, 1}, x]*HPL[{1, 1, 1, 1, 1, 1, 0}, xb] - 
 133*Pi^2*HPL[{1, 1, 1, 1, 1, 1, 1}, x] + 
 96*HPL[{2}, xb]*HPL[{1, 1, 1, 1, 1, 1, 1}, x] + 
 39*HPL[{0, 0}, xb]*HPL[{1, 1, 1, 1, 1, 1, 1}, x] + 
 96*HPL[{1, 0}, xb]*HPL[{1, 1, 1, 1, 1, 1, 1}, x] + 
 192*HPL[{1, 1}, xb]*HPL[{1, 1, 1, 1, 1, 1, 1}, x] - 
 133*Pi^2*HPL[{1, 1, 1, 1, 1, 1, 1}, xb] + 
 96*HPL[{2}, x]*HPL[{1, 1, 1, 1, 1, 1, 1}, xb] + 
 39*HPL[{0, 0}, x]*HPL[{1, 1, 1, 1, 1, 1, 1}, xb] + 
 96*HPL[{1, 0}, x]*HPL[{1, 1, 1, 1, 1, 1, 1}, xb] + 
 192*HPL[{1, 1}, x]*HPL[{1, 1, 1, 1, 1, 1, 1}, xb] + 
 (171*HPL[{0}, xb]*HPL[{1, 1, 1, 1, 1, 1, 2}, x])/4 + 
 96*HPL[{1}, xb]*HPL[{1, 1, 1, 1, 1, 1, 2}, x] + 
 (171*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 1, 2}, xb])/4 + 
 96*HPL[{1}, x]*HPL[{1, 1, 1, 1, 1, 1, 2}, xb] + 
 (151*HPL[{1, 1, 1, 1, 1, 1, 3}, x])/4 + (151*HPL[{1, 1, 1, 1, 1, 1, 3}, xb])/
  4 + 16*HPL[{0}, xb]*HPL[{1, 1, 1, 1, 1, 2, 0}, x] + 
 (85*HPL[{1}, xb]*HPL[{1, 1, 1, 1, 1, 2, 0}, x])/2 + 
 16*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 2, 0}, xb] + 
 (85*HPL[{1}, x]*HPL[{1, 1, 1, 1, 1, 2, 0}, xb])/2 + 
 (93*HPL[{0}, xb]*HPL[{1, 1, 1, 1, 1, 2, 1}, x])/2 + 
 96*HPL[{1}, xb]*HPL[{1, 1, 1, 1, 1, 2, 1}, x] + 
 (93*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 2, 1}, xb])/2 + 
 96*HPL[{1}, x]*HPL[{1, 1, 1, 1, 1, 2, 1}, xb] + 
 (85*HPL[{1, 1, 1, 1, 1, 2, 2}, x])/2 + (85*HPL[{1, 1, 1, 1, 1, 2, 2}, xb])/
  2 + (119*HPL[{1, 1, 1, 1, 1, 3, 0}, x])/8 + 
 (119*HPL[{1, 1, 1, 1, 1, 3, 0}, xb])/8 + (73*HPL[{1, 1, 1, 1, 1, 3, 1}, x])/
  2 + (73*HPL[{1, 1, 1, 1, 1, 3, 1}, xb])/2 + 
 (155*HPL[{0}, xb]*HPL[{1, 1, 1, 1, 2, 0, 0}, x])/32 + 
 (61*HPL[{1}, xb]*HPL[{1, 1, 1, 1, 2, 0, 0}, x])/4 + 
 (155*HPL[{0}, x]*HPL[{1, 1, 1, 1, 2, 0, 0}, xb])/32 + 
 (61*HPL[{1}, x]*HPL[{1, 1, 1, 1, 2, 0, 0}, xb])/4 + 
 (159*HPL[{0}, xb]*HPL[{1, 1, 1, 1, 2, 1, 0}, x])/8 + 
 (375*HPL[{1}, xb]*HPL[{1, 1, 1, 1, 2, 1, 0}, x])/8 + 
 (159*HPL[{0}, x]*HPL[{1, 1, 1, 1, 2, 1, 0}, xb])/8 + 
 (375*HPL[{1}, x]*HPL[{1, 1, 1, 1, 2, 1, 0}, xb])/8 + 
 (399*HPL[{0}, xb]*HPL[{1, 1, 1, 1, 2, 1, 1}, x])/8 + 
 96*HPL[{1}, xb]*HPL[{1, 1, 1, 1, 2, 1, 1}, x] + 
 (399*HPL[{0}, x]*HPL[{1, 1, 1, 1, 2, 1, 1}, xb])/8 + 
 96*HPL[{1}, x]*HPL[{1, 1, 1, 1, 2, 1, 1}, xb] + 
 (375*HPL[{1, 1, 1, 1, 2, 1, 2}, x])/8 + (375*HPL[{1, 1, 1, 1, 2, 1, 2}, xb])/
  8 + (77*HPL[{1, 1, 1, 1, 2, 2, 0}, x])/4 + 
 (77*HPL[{1, 1, 1, 1, 2, 2, 0}, xb])/4 + (335*HPL[{1, 1, 1, 1, 2, 2, 1}, x])/
  8 + (335*HPL[{1, 1, 1, 1, 2, 2, 1}, xb])/8 + 
 (189*HPL[{1, 1, 1, 1, 3, 0, 0}, x])/32 + 
 (189*HPL[{1, 1, 1, 1, 3, 0, 0}, xb])/32 + (71*HPL[{1, 1, 1, 1, 3, 1, 0}, x])/
  4 + (71*HPL[{1, 1, 1, 1, 3, 1, 0}, xb])/4 + 
 (281*HPL[{1, 1, 1, 1, 3, 1, 1}, x])/8 + (281*HPL[{1, 1, 1, 1, 3, 1, 1}, xb])/
  8 + (35*HPL[{0}, xb]*HPL[{1, 1, 1, 2, 0, 0, 0}, x])/32 + 
 (71*HPL[{1}, xb]*HPL[{1, 1, 1, 2, 0, 0, 0}, x])/16 + 
 (35*HPL[{0}, x]*HPL[{1, 1, 1, 2, 0, 0, 0}, xb])/32 + 
 (71*HPL[{1}, x]*HPL[{1, 1, 1, 2, 0, 0, 0}, xb])/16 + 
 (239*HPL[{0}, xb]*HPL[{1, 1, 1, 2, 1, 0, 0}, x])/32 + 
 (161*HPL[{1}, xb]*HPL[{1, 1, 1, 2, 1, 0, 0}, x])/8 + 
 (239*HPL[{0}, x]*HPL[{1, 1, 1, 2, 1, 0, 0}, xb])/32 + 
 (161*HPL[{1}, x]*HPL[{1, 1, 1, 2, 1, 0, 0}, xb])/8 + 
 (193*HPL[{0}, xb]*HPL[{1, 1, 1, 2, 1, 1, 0}, x])/8 + 
 (205*HPL[{1}, xb]*HPL[{1, 1, 1, 2, 1, 1, 0}, x])/4 + 
 (193*HPL[{0}, x]*HPL[{1, 1, 1, 2, 1, 1, 0}, xb])/8 + 
 (205*HPL[{1}, x]*HPL[{1, 1, 1, 2, 1, 1, 0}, xb])/4 + 
 54*HPL[{0}, xb]*HPL[{1, 1, 1, 2, 1, 1, 1}, x] + 
 96*HPL[{1}, xb]*HPL[{1, 1, 1, 2, 1, 1, 1}, x] + 
 54*HPL[{0}, x]*HPL[{1, 1, 1, 2, 1, 1, 1}, xb] + 
 96*HPL[{1}, x]*HPL[{1, 1, 1, 2, 1, 1, 1}, xb] + 
 (205*HPL[{1, 1, 1, 2, 1, 1, 2}, x])/4 + (205*HPL[{1, 1, 1, 2, 1, 1, 2}, xb])/
  4 + 24*HPL[{1, 1, 1, 2, 1, 2, 0}, x] + 24*HPL[{1, 1, 1, 2, 1, 2, 0}, xb] + 
 (189*HPL[{1, 1, 1, 2, 1, 2, 1}, x])/4 + (189*HPL[{1, 1, 1, 2, 1, 2, 1}, xb])/
  4 + (287*HPL[{1, 1, 1, 2, 2, 0, 0}, x])/32 + 
 (287*HPL[{1, 1, 1, 2, 2, 0, 0}, xb])/32 + 23*HPL[{1, 1, 1, 2, 2, 1, 0}, x] + 
 23*HPL[{1, 1, 1, 2, 2, 1, 0}, xb] + (83*HPL[{1, 1, 1, 2, 2, 1, 1}, x])/2 + 
 (83*HPL[{1, 1, 1, 2, 2, 1, 1}, xb])/2 + (91*HPL[{1, 1, 1, 3, 0, 0, 0}, x])/
  32 + (91*HPL[{1, 1, 1, 3, 0, 0, 0}, xb])/32 + 
 (319*HPL[{1, 1, 1, 3, 1, 0, 0}, x])/32 + 
 (319*HPL[{1, 1, 1, 3, 1, 0, 0}, xb])/32 + (43*HPL[{1, 1, 1, 3, 1, 1, 0}, x])/
  2 + (43*HPL[{1, 1, 1, 3, 1, 1, 0}, xb])/2 + 
 (281*HPL[{1, 1, 1, 3, 1, 1, 1}, x])/8 + (281*HPL[{1, 1, 1, 3, 1, 1, 1}, xb])/
  8 + (23*HPL[{1}, xb]*HPL[{1, 1, 2, 0, 0, 0, 0}, x])/32 + 
 (23*HPL[{1}, x]*HPL[{1, 1, 2, 0, 0, 0, 0}, xb])/32 + 
 (63*HPL[{0}, xb]*HPL[{1, 1, 2, 1, 0, 0, 0}, x])/32 + 
 (113*HPL[{1}, xb]*HPL[{1, 1, 2, 1, 0, 0, 0}, x])/16 + 
 (63*HPL[{0}, x]*HPL[{1, 1, 2, 1, 0, 0, 0}, xb])/32 + 
 (113*HPL[{1}, x]*HPL[{1, 1, 2, 1, 0, 0, 0}, xb])/16 + 
 (325*HPL[{0}, xb]*HPL[{1, 1, 2, 1, 1, 0, 0}, x])/32 + 
 (99*HPL[{1}, xb]*HPL[{1, 1, 2, 1, 1, 0, 0}, x])/4 + 
 (325*HPL[{0}, x]*HPL[{1, 1, 2, 1, 1, 0, 0}, xb])/32 + 
 (99*HPL[{1}, x]*HPL[{1, 1, 2, 1, 1, 0, 0}, xb])/4 + 
 (229*HPL[{0}, xb]*HPL[{1, 1, 2, 1, 1, 1, 0}, x])/8 + 
 (223*HPL[{1}, xb]*HPL[{1, 1, 2, 1, 1, 1, 0}, x])/4 + 
 (229*HPL[{0}, x]*HPL[{1, 1, 2, 1, 1, 1, 0}, xb])/8 + 
 (223*HPL[{1}, x]*HPL[{1, 1, 2, 1, 1, 1, 0}, xb])/4 + 
 (117*HPL[{0}, xb]*HPL[{1, 1, 2, 1, 1, 1, 1}, x])/2 + 
 96*HPL[{1}, xb]*HPL[{1, 1, 2, 1, 1, 1, 1}, x] + 
 (117*HPL[{0}, x]*HPL[{1, 1, 2, 1, 1, 1, 1}, xb])/2 + 
 96*HPL[{1}, x]*HPL[{1, 1, 2, 1, 1, 1, 1}, xb] + 
 (223*HPL[{1, 1, 2, 1, 1, 1, 2}, x])/4 + (223*HPL[{1, 1, 2, 1, 1, 1, 2}, xb])/
  4 + (229*HPL[{1, 1, 2, 1, 1, 2, 0}, x])/8 + 
 (229*HPL[{1, 1, 2, 1, 1, 2, 0}, xb])/8 + 52*HPL[{1, 1, 2, 1, 1, 2, 1}, x] + 
 52*HPL[{1, 1, 2, 1, 1, 2, 1}, xb] + (385*HPL[{1, 1, 2, 1, 2, 0, 0}, x])/32 + 
 (385*HPL[{1, 1, 2, 1, 2, 0, 0}, xb])/32 + 
 (225*HPL[{1, 1, 2, 1, 2, 1, 0}, x])/8 + (225*HPL[{1, 1, 2, 1, 2, 1, 0}, xb])/
  8 + (189*HPL[{1, 1, 2, 1, 2, 1, 1}, x])/4 + 
 (189*HPL[{1, 1, 2, 1, 2, 1, 1}, xb])/4 + (33*HPL[{1, 1, 2, 2, 0, 0, 0}, x])/
  8 + (33*HPL[{1, 1, 2, 2, 0, 0, 0}, xb])/8 + 
 (431*HPL[{1, 1, 2, 2, 1, 0, 0}, x])/32 + 
 (431*HPL[{1, 1, 2, 2, 1, 0, 0}, xb])/32 + 
 (217*HPL[{1, 1, 2, 2, 1, 1, 0}, x])/8 + (217*HPL[{1, 1, 2, 2, 1, 1, 0}, xb])/
  8 + (335*HPL[{1, 1, 2, 2, 1, 1, 1}, x])/8 + 
 (335*HPL[{1, 1, 2, 2, 1, 1, 1}, xb])/8 + (41*HPL[{1, 1, 3, 0, 0, 0, 0}, x])/
  32 + (41*HPL[{1, 1, 3, 0, 0, 0, 0}, xb])/32 + 
 (195*HPL[{1, 1, 3, 1, 0, 0, 0}, x])/32 + 
 (195*HPL[{1, 1, 3, 1, 0, 0, 0}, xb])/32 + 
 (487*HPL[{1, 1, 3, 1, 1, 0, 0}, x])/32 + 
 (487*HPL[{1, 1, 3, 1, 1, 0, 0}, xb])/32 + (53*HPL[{1, 1, 3, 1, 1, 1, 0}, x])/
  2 + (53*HPL[{1, 1, 3, 1, 1, 1, 0}, xb])/2 + 
 (73*HPL[{1, 1, 3, 1, 1, 1, 1}, x])/2 + (73*HPL[{1, 1, 3, 1, 1, 1, 1}, xb])/
  2 + (39*HPL[{1}, xb]*HPL[{1, 2, 1, 0, 0, 0, 0}, x])/32 + 
 (39*HPL[{1}, x]*HPL[{1, 2, 1, 0, 0, 0, 0}, xb])/32 + 
 (87*HPL[{0}, xb]*HPL[{1, 2, 1, 1, 0, 0, 0}, x])/32 + 
 (147*HPL[{1}, xb]*HPL[{1, 2, 1, 1, 0, 0, 0}, x])/16 + 
 (87*HPL[{0}, x]*HPL[{1, 2, 1, 1, 0, 0, 0}, xb])/32 + 
 (147*HPL[{1}, x]*HPL[{1, 2, 1, 1, 0, 0, 0}, xb])/16 + 
 (397*HPL[{0}, xb]*HPL[{1, 2, 1, 1, 1, 0, 0}, x])/32 + 
 (57*HPL[{1}, xb]*HPL[{1, 2, 1, 1, 1, 0, 0}, x])/2 + 
 (397*HPL[{0}, x]*HPL[{1, 2, 1, 1, 1, 0, 0}, xb])/32 + 
 (57*HPL[{1}, x]*HPL[{1, 2, 1, 1, 1, 0, 0}, xb])/2 + 
 (259*HPL[{0}, xb]*HPL[{1, 2, 1, 1, 1, 1, 0}, x])/8 + 
 (119*HPL[{1}, xb]*HPL[{1, 2, 1, 1, 1, 1, 0}, x])/2 + 
 (259*HPL[{0}, x]*HPL[{1, 2, 1, 1, 1, 1, 0}, xb])/8 + 
 (119*HPL[{1}, x]*HPL[{1, 2, 1, 1, 1, 1, 0}, xb])/2 + 
 (249*HPL[{0}, xb]*HPL[{1, 2, 1, 1, 1, 1, 1}, x])/4 + 
 96*HPL[{1}, xb]*HPL[{1, 2, 1, 1, 1, 1, 1}, x] + 
 (249*HPL[{0}, x]*HPL[{1, 2, 1, 1, 1, 1, 1}, xb])/4 + 
 96*HPL[{1}, x]*HPL[{1, 2, 1, 1, 1, 1, 1}, xb] + 
 (119*HPL[{1, 2, 1, 1, 1, 1, 2}, x])/2 + (119*HPL[{1, 2, 1, 1, 1, 1, 2}, xb])/
  2 + (259*HPL[{1, 2, 1, 1, 1, 2, 0}, x])/8 + 
 (259*HPL[{1, 2, 1, 1, 1, 2, 0}, xb])/8 + (223*HPL[{1, 2, 1, 1, 1, 2, 1}, x])/
  4 + (223*HPL[{1, 2, 1, 1, 1, 2, 1}, xb])/4 + 
 (461*HPL[{1, 2, 1, 1, 2, 0, 0}, x])/32 + 
 (461*HPL[{1, 2, 1, 1, 2, 0, 0}, xb])/32 + 32*HPL[{1, 2, 1, 1, 2, 1, 0}, x] + 
 32*HPL[{1, 2, 1, 1, 2, 1, 0}, xb] + (205*HPL[{1, 2, 1, 1, 2, 1, 1}, x])/4 + 
 (205*HPL[{1, 2, 1, 1, 2, 1, 1}, xb])/4 + (83*HPL[{1, 2, 1, 2, 0, 0, 0}, x])/
  16 + (83*HPL[{1, 2, 1, 2, 0, 0, 0}, xb])/16 + 
 (519*HPL[{1, 2, 1, 2, 1, 0, 0}, x])/32 + 
 (519*HPL[{1, 2, 1, 2, 1, 0, 0}, xb])/32 + (63*HPL[{1, 2, 1, 2, 1, 1, 0}, x])/
  2 + (63*HPL[{1, 2, 1, 2, 1, 1, 0}, xb])/2 + 
 (375*HPL[{1, 2, 1, 2, 1, 1, 1}, x])/8 + (375*HPL[{1, 2, 1, 2, 1, 1, 1}, xb])/
  8 + (49*HPL[{1, 2, 2, 0, 0, 0, 0}, x])/32 + 
 (49*HPL[{1, 2, 2, 0, 0, 0, 0}, xb])/32 + (121*HPL[{1, 2, 2, 1, 0, 0, 0}, x])/
  16 + (121*HPL[{1, 2, 2, 1, 0, 0, 0}, xb])/16 + 
 (589*HPL[{1, 2, 2, 1, 1, 0, 0}, x])/32 + 
 (589*HPL[{1, 2, 2, 1, 1, 0, 0}, xb])/32 + 
 (251*HPL[{1, 2, 2, 1, 1, 1, 0}, x])/8 + (251*HPL[{1, 2, 2, 1, 1, 1, 0}, xb])/
  8 + (85*HPL[{1, 2, 2, 1, 1, 1, 1}, x])/2 + 
 (85*HPL[{1, 2, 2, 1, 1, 1, 1}, xb])/2 + (81*HPL[{1, 3, 1, 0, 0, 0, 0}, x])/
  32 + (81*HPL[{1, 3, 1, 0, 0, 0, 0}, xb])/32 + 
 (309*HPL[{1, 3, 1, 1, 0, 0, 0}, x])/32 + 
 (309*HPL[{1, 3, 1, 1, 0, 0, 0}, xb])/32 + 
 (653*HPL[{1, 3, 1, 1, 1, 0, 0}, x])/32 + 
 (653*HPL[{1, 3, 1, 1, 1, 0, 0}, xb])/32 + 
 (125*HPL[{1, 3, 1, 1, 1, 1, 0}, x])/4 + (125*HPL[{1, 3, 1, 1, 1, 1, 0}, xb])/
  4 + (151*HPL[{1, 3, 1, 1, 1, 1, 1}, x])/4 + 
 (151*HPL[{1, 3, 1, 1, 1, 1, 1}, xb])/4 + 
 (57*HPL[{1}, xb]*HPL[{2, 1, 1, 0, 0, 0, 0}, x])/32 + 
 (57*HPL[{1}, x]*HPL[{2, 1, 1, 0, 0, 0, 0}, xb])/32 + 
 (105*HPL[{0}, xb]*HPL[{2, 1, 1, 1, 0, 0, 0}, x])/32 + 
 (347*HPL[{1}, xb]*HPL[{2, 1, 1, 1, 0, 0, 0}, x])/32 + 
 (105*HPL[{0}, x]*HPL[{2, 1, 1, 1, 0, 0, 0}, xb])/32 + 
 (347*HPL[{1}, x]*HPL[{2, 1, 1, 1, 0, 0, 0}, xb])/32 + 
 (227*HPL[{0}, xb]*HPL[{2, 1, 1, 1, 1, 0, 0}, x])/16 + 
 (125*HPL[{1}, xb]*HPL[{2, 1, 1, 1, 1, 0, 0}, x])/4 + 
 (227*HPL[{0}, x]*HPL[{2, 1, 1, 1, 1, 0, 0}, xb])/16 + 
 (125*HPL[{1}, x]*HPL[{2, 1, 1, 1, 1, 0, 0}, xb])/4 + 
 (285*HPL[{0}, xb]*HPL[{2, 1, 1, 1, 1, 1, 0}, x])/8 + 
 (249*HPL[{1}, xb]*HPL[{2, 1, 1, 1, 1, 1, 0}, x])/4 + 
 (285*HPL[{0}, x]*HPL[{2, 1, 1, 1, 1, 1, 0}, xb])/8 + 
 (249*HPL[{1}, x]*HPL[{2, 1, 1, 1, 1, 1, 0}, xb])/4 + 
 66*HPL[{0}, xb]*HPL[{2, 1, 1, 1, 1, 1, 1}, x] + 
 96*HPL[{1}, xb]*HPL[{2, 1, 1, 1, 1, 1, 1}, x] + 
 66*HPL[{0}, x]*HPL[{2, 1, 1, 1, 1, 1, 1}, xb] + 
 96*HPL[{1}, x]*HPL[{2, 1, 1, 1, 1, 1, 1}, xb] + 
 (249*HPL[{2, 1, 1, 1, 1, 1, 2}, x])/4 + (249*HPL[{2, 1, 1, 1, 1, 1, 2}, xb])/
  4 + (285*HPL[{2, 1, 1, 1, 1, 2, 0}, x])/8 + 
 (285*HPL[{2, 1, 1, 1, 1, 2, 0}, xb])/8 + (117*HPL[{2, 1, 1, 1, 1, 2, 1}, x])/
  2 + (117*HPL[{2, 1, 1, 1, 1, 2, 1}, xb])/2 + 
 (261*HPL[{2, 1, 1, 1, 2, 0, 0}, x])/16 + 
 (261*HPL[{2, 1, 1, 1, 2, 0, 0}, xb])/16 + 
 (141*HPL[{2, 1, 1, 1, 2, 1, 0}, x])/4 + (141*HPL[{2, 1, 1, 1, 2, 1, 0}, xb])/
  4 + 54*HPL[{2, 1, 1, 1, 2, 1, 1}, x] + 54*HPL[{2, 1, 1, 1, 2, 1, 1}, xb] + 
 (95*HPL[{2, 1, 1, 2, 0, 0, 0}, x])/16 + (95*HPL[{2, 1, 1, 2, 0, 0, 0}, xb])/
  16 + (73*HPL[{2, 1, 1, 2, 1, 0, 0}, x])/4 + 
 (73*HPL[{2, 1, 1, 2, 1, 0, 0}, xb])/4 + (279*HPL[{2, 1, 1, 2, 1, 1, 0}, x])/
  8 + (279*HPL[{2, 1, 1, 2, 1, 1, 0}, xb])/8 + 
 (399*HPL[{2, 1, 1, 2, 1, 1, 1}, x])/8 + (399*HPL[{2, 1, 1, 2, 1, 1, 1}, xb])/
  8 + (57*HPL[{2, 1, 2, 0, 0, 0, 0}, x])/32 + 
 (57*HPL[{2, 1, 2, 0, 0, 0, 0}, xb])/32 + (69*HPL[{2, 1, 2, 1, 0, 0, 0}, x])/
  8 + (69*HPL[{2, 1, 2, 1, 0, 0, 0}, xb])/8 + 
 (333*HPL[{2, 1, 2, 1, 1, 0, 0}, x])/16 + 
 (333*HPL[{2, 1, 2, 1, 1, 0, 0}, xb])/16 + 
 (141*HPL[{2, 1, 2, 1, 1, 1, 0}, x])/4 + (141*HPL[{2, 1, 2, 1, 1, 1, 0}, xb])/
  4 + (93*HPL[{2, 1, 2, 1, 1, 1, 1}, x])/2 + 
 (93*HPL[{2, 1, 2, 1, 1, 1, 1}, xb])/2 + (97*HPL[{2, 2, 1, 0, 0, 0, 0}, x])/
  32 + (97*HPL[{2, 2, 1, 0, 0, 0, 0}, xb])/32 + 
 (89*HPL[{2, 2, 1, 1, 0, 0, 0}, x])/8 + (89*HPL[{2, 2, 1, 1, 0, 0, 0}, xb])/
  8 + (93*HPL[{2, 2, 1, 1, 1, 0, 0}, x])/4 + 
 (93*HPL[{2, 2, 1, 1, 1, 0, 0}, xb])/4 + (285*HPL[{2, 2, 1, 1, 1, 1, 0}, x])/
  8 + (285*HPL[{2, 2, 1, 1, 1, 1, 0}, xb])/8 + 
 (171*HPL[{2, 2, 1, 1, 1, 1, 1}, x])/4 + (171*HPL[{2, 2, 1, 1, 1, 1, 1}, xb])/
  4 + (127*HPL[{3, 1, 1, 0, 0, 0, 0}, x])/32 + 
 (127*HPL[{3, 1, 1, 0, 0, 0, 0}, xb])/32 + 
 (413*HPL[{3, 1, 1, 1, 0, 0, 0}, x])/32 + 
 (413*HPL[{3, 1, 1, 1, 0, 0, 0}, xb])/32 + 
 (399*HPL[{3, 1, 1, 1, 1, 0, 0}, x])/16 + 
 (399*HPL[{3, 1, 1, 1, 1, 0, 0}, xb])/16 + 
 (285*HPL[{3, 1, 1, 1, 1, 1, 0}, x])/8 + (285*HPL[{3, 1, 1, 1, 1, 1, 0}, xb])/
  8 + 39*HPL[{3, 1, 1, 1, 1, 1, 1}, x] + 39*HPL[{3, 1, 1, 1, 1, 1, 1}, xb] + 
 (21*HPL[{1}, xb]*HPL[{1, 1, 1, 1, 0, 0, 0, 0}, x])/16 + 
 (21*HPL[{1}, x]*HPL[{1, 1, 1, 1, 0, 0, 0, 0}, xb])/16 + 
 (65*HPL[{0}, xb]*HPL[{1, 1, 1, 1, 1, 0, 0, 0}, x])/32 + 
 (83*HPL[{1}, xb]*HPL[{1, 1, 1, 1, 1, 0, 0, 0}, x])/8 + 
 (65*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 0, 0, 0}, xb])/32 + 
 (83*HPL[{1}, x]*HPL[{1, 1, 1, 1, 1, 0, 0, 0}, xb])/8 + 
 (47*HPL[{0}, xb]*HPL[{1, 1, 1, 1, 1, 1, 0, 0}, x])/4 + 
 (151*HPL[{1}, xb]*HPL[{1, 1, 1, 1, 1, 1, 0, 0}, x])/4 + 
 (47*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 1, 0, 0}, xb])/4 + 
 (151*HPL[{1}, x]*HPL[{1, 1, 1, 1, 1, 1, 0, 0}, xb])/4 + 
 39*HPL[{0}, xb]*HPL[{1, 1, 1, 1, 1, 1, 1, 0}, x] + 
 96*HPL[{1}, xb]*HPL[{1, 1, 1, 1, 1, 1, 1, 0}, x] + 
 39*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 1, 1, 0}, xb] + 
 96*HPL[{1}, x]*HPL[{1, 1, 1, 1, 1, 1, 1, 0}, xb] + 
 96*HPL[{0}, xb]*HPL[{1, 1, 1, 1, 1, 1, 1, 1}, x] + 
 192*HPL[{1}, xb]*HPL[{1, 1, 1, 1, 1, 1, 1, 1}, x] + 
 96*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 1, 1, 1}, xb] + 
 192*HPL[{1}, x]*HPL[{1, 1, 1, 1, 1, 1, 1, 1}, xb] + 
 96*HPL[{1, 1, 1, 1, 1, 1, 1, 2}, x] + 96*HPL[{1, 1, 1, 1, 1, 1, 1, 2}, xb] + 
 (171*HPL[{1, 1, 1, 1, 1, 1, 2, 0}, x])/4 + 
 (171*HPL[{1, 1, 1, 1, 1, 1, 2, 0}, xb])/4 + 
 96*HPL[{1, 1, 1, 1, 1, 1, 2, 1}, x] + 96*HPL[{1, 1, 1, 1, 1, 1, 2, 1}, xb] + 
 16*HPL[{1, 1, 1, 1, 1, 2, 0, 0}, x] + 16*HPL[{1, 1, 1, 1, 1, 2, 0, 0}, xb] + 
 (93*HPL[{1, 1, 1, 1, 1, 2, 1, 0}, x])/2 + 
 (93*HPL[{1, 1, 1, 1, 1, 2, 1, 0}, xb])/2 + 
 96*HPL[{1, 1, 1, 1, 1, 2, 1, 1}, x] + 96*HPL[{1, 1, 1, 1, 1, 2, 1, 1}, xb] + 
 (155*HPL[{1, 1, 1, 1, 2, 0, 0, 0}, x])/32 + 
 (155*HPL[{1, 1, 1, 1, 2, 0, 0, 0}, xb])/32 + 
 (159*HPL[{1, 1, 1, 1, 2, 1, 0, 0}, x])/8 + 
 (159*HPL[{1, 1, 1, 1, 2, 1, 0, 0}, xb])/8 + 
 (399*HPL[{1, 1, 1, 1, 2, 1, 1, 0}, x])/8 + 
 (399*HPL[{1, 1, 1, 1, 2, 1, 1, 0}, xb])/8 + 
 96*HPL[{1, 1, 1, 1, 2, 1, 1, 1}, x] + 96*HPL[{1, 1, 1, 1, 2, 1, 1, 1}, xb] + 
 (35*HPL[{1, 1, 1, 2, 0, 0, 0, 0}, x])/32 + 
 (35*HPL[{1, 1, 1, 2, 0, 0, 0, 0}, xb])/32 + 
 (239*HPL[{1, 1, 1, 2, 1, 0, 0, 0}, x])/32 + 
 (239*HPL[{1, 1, 1, 2, 1, 0, 0, 0}, xb])/32 + 
 (193*HPL[{1, 1, 1, 2, 1, 1, 0, 0}, x])/8 + 
 (193*HPL[{1, 1, 1, 2, 1, 1, 0, 0}, xb])/8 + 
 54*HPL[{1, 1, 1, 2, 1, 1, 1, 0}, x] + 54*HPL[{1, 1, 1, 2, 1, 1, 1, 0}, xb] + 
 96*HPL[{1, 1, 1, 2, 1, 1, 1, 1}, x] + 96*HPL[{1, 1, 1, 2, 1, 1, 1, 1}, xb] + 
 (63*HPL[{1, 1, 2, 1, 0, 0, 0, 0}, x])/32 + 
 (63*HPL[{1, 1, 2, 1, 0, 0, 0, 0}, xb])/32 + 
 (325*HPL[{1, 1, 2, 1, 1, 0, 0, 0}, x])/32 + 
 (325*HPL[{1, 1, 2, 1, 1, 0, 0, 0}, xb])/32 + 
 (229*HPL[{1, 1, 2, 1, 1, 1, 0, 0}, x])/8 + 
 (229*HPL[{1, 1, 2, 1, 1, 1, 0, 0}, xb])/8 + 
 (117*HPL[{1, 1, 2, 1, 1, 1, 1, 0}, x])/2 + 
 (117*HPL[{1, 1, 2, 1, 1, 1, 1, 0}, xb])/2 + 
 96*HPL[{1, 1, 2, 1, 1, 1, 1, 1}, x] + 96*HPL[{1, 1, 2, 1, 1, 1, 1, 1}, xb] + 
 (87*HPL[{1, 2, 1, 1, 0, 0, 0, 0}, x])/32 + 
 (87*HPL[{1, 2, 1, 1, 0, 0, 0, 0}, xb])/32 + 
 (397*HPL[{1, 2, 1, 1, 1, 0, 0, 0}, x])/32 + 
 (397*HPL[{1, 2, 1, 1, 1, 0, 0, 0}, xb])/32 + 
 (259*HPL[{1, 2, 1, 1, 1, 1, 0, 0}, x])/8 + 
 (259*HPL[{1, 2, 1, 1, 1, 1, 0, 0}, xb])/8 + 
 (249*HPL[{1, 2, 1, 1, 1, 1, 1, 0}, x])/4 + 
 (249*HPL[{1, 2, 1, 1, 1, 1, 1, 0}, xb])/4 + 
 96*HPL[{1, 2, 1, 1, 1, 1, 1, 1}, x] + 96*HPL[{1, 2, 1, 1, 1, 1, 1, 1}, xb] + 
 (105*HPL[{2, 1, 1, 1, 0, 0, 0, 0}, x])/32 + 
 (105*HPL[{2, 1, 1, 1, 0, 0, 0, 0}, xb])/32 + 
 (227*HPL[{2, 1, 1, 1, 1, 0, 0, 0}, x])/16 + 
 (227*HPL[{2, 1, 1, 1, 1, 0, 0, 0}, xb])/16 + 
 (285*HPL[{2, 1, 1, 1, 1, 1, 0, 0}, x])/8 + 
 (285*HPL[{2, 1, 1, 1, 1, 1, 0, 0}, xb])/8 + 
 66*HPL[{2, 1, 1, 1, 1, 1, 1, 0}, x] + 66*HPL[{2, 1, 1, 1, 1, 1, 1, 0}, xb] + 
 96*HPL[{2, 1, 1, 1, 1, 1, 1, 1}, x] + 96*HPL[{2, 1, 1, 1, 1, 1, 1, 1}, xb] + 
 (65*HPL[{1, 1, 1, 1, 1, 0, 0, 0, 0}, x])/32 + 
 (65*HPL[{1, 1, 1, 1, 1, 0, 0, 0, 0}, xb])/32 + 
 (47*HPL[{1, 1, 1, 1, 1, 1, 0, 0, 0}, x])/4 + 
 (47*HPL[{1, 1, 1, 1, 1, 1, 0, 0, 0}, xb])/4 + 
 39*HPL[{1, 1, 1, 1, 1, 1, 1, 0, 0}, x] + 
 39*HPL[{1, 1, 1, 1, 1, 1, 1, 0, 0}, xb] + 
 96*HPL[{1, 1, 1, 1, 1, 1, 1, 1, 0}, x] + 
 96*HPL[{1, 1, 1, 1, 1, 1, 1, 1, 0}, xb] + 
 192*HPL[{1, 1, 1, 1, 1, 1, 1, 1, 1}, x] + 
 192*HPL[{1, 1, 1, 1, 1, 1, 1, 1, 1}, xb] - 
 (2*Pi^4*HPL[{0}, xb]*HPL[{1}, x]*Zeta[3])/45 - 
 (2*Pi^4*HPL[{0}, x]*HPL[{1}, xb]*Zeta[3])/45 - 
 (19*Pi^4*HPL[{1}, x]*HPL[{1}, xb]*Zeta[3])/72 - 
 (7*Pi^4*HPL[{2}, x]*Zeta[3])/80 - (7*Pi^4*HPL[{2}, xb]*Zeta[3])/80 + 
 (Pi^2*HPL[{2}, x]*HPL[{2}, xb]*Zeta[3])/24 + 
 (19*Pi^2*HPL[{0}, xb]*HPL[{3}, x]*Zeta[3])/96 - 
 (55*Pi^2*HPL[{1}, xb]*HPL[{3}, x]*Zeta[3])/96 + 
 (19*Pi^2*HPL[{0}, x]*HPL[{3}, xb]*Zeta[3])/96 - 
 (55*Pi^2*HPL[{1}, x]*HPL[{3}, xb]*Zeta[3])/96 + 
 HPL[{3}, x]*HPL[{3}, xb]*Zeta[3] + (23*Pi^2*HPL[{4}, x]*Zeta[3])/96 - 
 (5*HPL[{2}, xb]*HPL[{4}, x]*Zeta[3])/8 + (23*Pi^2*HPL[{4}, xb]*Zeta[3])/96 - 
 (5*HPL[{2}, x]*HPL[{4}, xb]*Zeta[3])/8 + (HPL[{0}, xb]*HPL[{5}, x]*Zeta[3])/
  4 - (HPL[{1}, xb]*HPL[{5}, x]*Zeta[3])/8 + 
 (HPL[{0}, x]*HPL[{5}, xb]*Zeta[3])/4 - (HPL[{1}, x]*HPL[{5}, xb]*Zeta[3])/
  8 - (7*Pi^2*HPL[{2}, xb]*HPL[{0, 0}, x]*Zeta[3])/96 - 
 (3*HPL[{4}, xb]*HPL[{0, 0}, x]*Zeta[3])/16 - 
 (7*Pi^2*HPL[{2}, x]*HPL[{0, 0}, xb]*Zeta[3])/96 - 
 (3*HPL[{4}, x]*HPL[{0, 0}, xb]*Zeta[3])/16 - (2*Pi^4*HPL[{1, 0}, x]*Zeta[3])/
  45 - (29*Pi^2*HPL[{2}, xb]*HPL[{1, 0}, x]*Zeta[3])/96 - 
 (9*HPL[{4}, xb]*HPL[{1, 0}, x]*Zeta[3])/16 - 
 (11*Pi^2*HPL[{0, 0}, xb]*HPL[{1, 0}, x]*Zeta[3])/96 - 
 (2*Pi^4*HPL[{1, 0}, xb]*Zeta[3])/45 - 
 (29*Pi^2*HPL[{2}, x]*HPL[{1, 0}, xb]*Zeta[3])/96 - 
 (9*HPL[{4}, x]*HPL[{1, 0}, xb]*Zeta[3])/16 - 
 (11*Pi^2*HPL[{0, 0}, x]*HPL[{1, 0}, xb]*Zeta[3])/96 - 
 (19*Pi^2*HPL[{1, 0}, x]*HPL[{1, 0}, xb]*Zeta[3])/48 - 
 (61*Pi^4*HPL[{1, 1}, x]*Zeta[3])/240 - 
 (13*Pi^2*HPL[{2}, xb]*HPL[{1, 1}, x]*Zeta[3])/16 - 
 HPL[{4}, xb]*HPL[{1, 1}, x]*Zeta[3] - 
 (29*Pi^2*HPL[{0, 0}, xb]*HPL[{1, 1}, x]*Zeta[3])/96 - 
 (19*Pi^2*HPL[{1, 0}, xb]*HPL[{1, 1}, x]*Zeta[3])/48 - 
 (61*Pi^4*HPL[{1, 1}, xb]*Zeta[3])/240 - 
 (13*Pi^2*HPL[{2}, x]*HPL[{1, 1}, xb]*Zeta[3])/16 - 
 HPL[{4}, x]*HPL[{1, 1}, xb]*Zeta[3] - 
 (29*Pi^2*HPL[{0, 0}, x]*HPL[{1, 1}, xb]*Zeta[3])/96 - 
 (19*Pi^2*HPL[{1, 0}, x]*HPL[{1, 1}, xb]*Zeta[3])/48 - 
 (Pi^2*HPL[{1, 1}, x]*HPL[{1, 1}, xb]*Zeta[3])/2 + 
 (Pi^2*HPL[{0}, xb]*HPL[{1, 2}, x]*Zeta[3])/32 - 
 (13*Pi^2*HPL[{1}, xb]*HPL[{1, 2}, x]*Zeta[3])/16 + 
 (7*HPL[{3}, xb]*HPL[{1, 2}, x]*Zeta[3])/16 + 
 (Pi^2*HPL[{0}, x]*HPL[{1, 2}, xb]*Zeta[3])/32 - 
 (13*Pi^2*HPL[{1}, x]*HPL[{1, 2}, xb]*Zeta[3])/16 + 
 (7*HPL[{3}, x]*HPL[{1, 2}, xb]*Zeta[3])/16 + 
 (15*HPL[{1, 2}, x]*HPL[{1, 2}, xb]*Zeta[3])/8 - 
 (25*Pi^2*HPL[{1, 3}, x]*Zeta[3])/96 + (HPL[{2}, xb]*HPL[{1, 3}, x]*Zeta[3])/
  16 - (HPL[{0, 0}, xb]*HPL[{1, 3}, x]*Zeta[3])/2 - 
 (19*HPL[{1, 0}, xb]*HPL[{1, 3}, x]*Zeta[3])/16 - 
 (25*Pi^2*HPL[{1, 3}, xb]*Zeta[3])/96 + (HPL[{2}, x]*HPL[{1, 3}, xb]*Zeta[3])/
  16 - (HPL[{0, 0}, x]*HPL[{1, 3}, xb]*Zeta[3])/2 - 
 (19*HPL[{1, 0}, x]*HPL[{1, 3}, xb]*Zeta[3])/16 - 
 (3*HPL[{0}, xb]*HPL[{1, 4}, x]*Zeta[3])/16 - 
 (11*HPL[{1}, xb]*HPL[{1, 4}, x]*Zeta[3])/16 - 
 (3*HPL[{0}, x]*HPL[{1, 4}, xb]*Zeta[3])/16 - 
 (11*HPL[{1}, x]*HPL[{1, 4}, xb]*Zeta[3])/16 - (3*HPL[{1, 5}, x]*Zeta[3])/8 - 
 (3*HPL[{1, 5}, xb]*Zeta[3])/8 - (7*Pi^2*HPL[{0}, xb]*HPL[{2, 0}, x]*Zeta[3])/
  96 - (29*Pi^2*HPL[{1}, xb]*HPL[{2, 0}, x]*Zeta[3])/96 + 
 (3*HPL[{3}, xb]*HPL[{2, 0}, x]*Zeta[3])/16 + 
 (7*HPL[{1, 2}, xb]*HPL[{2, 0}, x]*Zeta[3])/16 - 
 (7*Pi^2*HPL[{0}, x]*HPL[{2, 0}, xb]*Zeta[3])/96 - 
 (29*Pi^2*HPL[{1}, x]*HPL[{2, 0}, xb]*Zeta[3])/96 + 
 (3*HPL[{3}, x]*HPL[{2, 0}, xb]*Zeta[3])/16 + 
 (7*HPL[{1, 2}, x]*HPL[{2, 0}, xb]*Zeta[3])/16 - 
 (5*HPL[{2, 0}, x]*HPL[{2, 0}, xb]*Zeta[3])/8 + 
 (9*Pi^2*HPL[{0}, xb]*HPL[{2, 1}, x]*Zeta[3])/16 - 
 (11*Pi^2*HPL[{1}, xb]*HPL[{2, 1}, x]*Zeta[3])/16 + 
 HPL[{3}, xb]*HPL[{2, 1}, x]*Zeta[3] + 
 (41*HPL[{1, 2}, xb]*HPL[{2, 1}, x]*Zeta[3])/16 + 
 (3*HPL[{2, 0}, xb]*HPL[{2, 1}, x]*Zeta[3])/2 + 
 (9*Pi^2*HPL[{0}, x]*HPL[{2, 1}, xb]*Zeta[3])/16 - 
 (11*Pi^2*HPL[{1}, x]*HPL[{2, 1}, xb]*Zeta[3])/16 + 
 HPL[{3}, x]*HPL[{2, 1}, xb]*Zeta[3] + 
 (41*HPL[{1, 2}, x]*HPL[{2, 1}, xb]*Zeta[3])/16 + 
 (3*HPL[{2, 0}, x]*HPL[{2, 1}, xb]*Zeta[3])/2 + 
 (11*HPL[{2, 1}, x]*HPL[{2, 1}, xb]*Zeta[3])/4 + 
 (7*Pi^2*HPL[{2, 2}, x]*Zeta[3])/24 + 
 (17*HPL[{2}, xb]*HPL[{2, 2}, x]*Zeta[3])/16 - 
 (5*HPL[{0, 0}, xb]*HPL[{2, 2}, x]*Zeta[3])/16 + 
 (3*HPL[{1, 0}, xb]*HPL[{2, 2}, x]*Zeta[3])/16 + 
 (25*HPL[{1, 1}, xb]*HPL[{2, 2}, x]*Zeta[3])/16 + 
 (7*Pi^2*HPL[{2, 2}, xb]*Zeta[3])/24 + 
 (17*HPL[{2}, x]*HPL[{2, 2}, xb]*Zeta[3])/16 - 
 (5*HPL[{0, 0}, x]*HPL[{2, 2}, xb]*Zeta[3])/16 + 
 (3*HPL[{1, 0}, x]*HPL[{2, 2}, xb]*Zeta[3])/16 + 
 (25*HPL[{1, 1}, x]*HPL[{2, 2}, xb]*Zeta[3])/16 - 
 (HPL[{0}, xb]*HPL[{2, 3}, x]*Zeta[3])/4 + 
 (9*HPL[{1}, xb]*HPL[{2, 3}, x]*Zeta[3])/16 - 
 (HPL[{0}, x]*HPL[{2, 3}, xb]*Zeta[3])/4 + 
 (9*HPL[{1}, x]*HPL[{2, 3}, xb]*Zeta[3])/16 - (5*HPL[{2, 4}, x]*Zeta[3])/16 - 
 (5*HPL[{2, 4}, xb]*Zeta[3])/16 + (19*Pi^2*HPL[{3, 0}, x]*Zeta[3])/96 + 
 (3*HPL[{2}, xb]*HPL[{3, 0}, x]*Zeta[3])/16 + 
 (7*HPL[{0, 0}, xb]*HPL[{3, 0}, x]*Zeta[3])/16 + 
 (HPL[{1, 0}, xb]*HPL[{3, 0}, x]*Zeta[3])/8 - 
 (5*HPL[{1, 1}, xb]*HPL[{3, 0}, x]*Zeta[3])/8 + 
 (19*Pi^2*HPL[{3, 0}, xb]*Zeta[3])/96 + 
 (3*HPL[{2}, x]*HPL[{3, 0}, xb]*Zeta[3])/16 + 
 (7*HPL[{0, 0}, x]*HPL[{3, 0}, xb]*Zeta[3])/16 + 
 (HPL[{1, 0}, x]*HPL[{3, 0}, xb]*Zeta[3])/8 - 
 (5*HPL[{1, 1}, x]*HPL[{3, 0}, xb]*Zeta[3])/8 + 
 (Pi^2*HPL[{3, 1}, x]*Zeta[3])/3 + (7*HPL[{2}, xb]*HPL[{3, 1}, x]*Zeta[3])/
  8 + (5*HPL[{0, 0}, xb]*HPL[{3, 1}, x]*Zeta[3])/8 + 
 (HPL[{1, 0}, xb]*HPL[{3, 1}, x]*Zeta[3])/4 + 
 (HPL[{1, 1}, xb]*HPL[{3, 1}, x]*Zeta[3])/16 + 
 (Pi^2*HPL[{3, 1}, xb]*Zeta[3])/3 + (7*HPL[{2}, x]*HPL[{3, 1}, xb]*Zeta[3])/
  8 + (5*HPL[{0, 0}, x]*HPL[{3, 1}, xb]*Zeta[3])/8 + 
 (HPL[{1, 0}, x]*HPL[{3, 1}, xb]*Zeta[3])/4 + 
 (HPL[{1, 1}, x]*HPL[{3, 1}, xb]*Zeta[3])/16 + 
 (11*HPL[{0}, xb]*HPL[{3, 2}, x]*Zeta[3])/16 + 
 (13*HPL[{1}, xb]*HPL[{3, 2}, x]*Zeta[3])/16 + 
 (11*HPL[{0}, x]*HPL[{3, 2}, xb]*Zeta[3])/16 + 
 (13*HPL[{1}, x]*HPL[{3, 2}, xb]*Zeta[3])/16 + (5*HPL[{3, 3}, x]*Zeta[3])/8 + 
 (5*HPL[{3, 3}, xb]*Zeta[3])/8 - (3*HPL[{0}, xb]*HPL[{4, 0}, x]*Zeta[3])/16 - 
 (9*HPL[{1}, xb]*HPL[{4, 0}, x]*Zeta[3])/16 - 
 (3*HPL[{0}, x]*HPL[{4, 0}, xb]*Zeta[3])/16 - 
 (9*HPL[{1}, x]*HPL[{4, 0}, xb]*Zeta[3])/16 + 
 (5*HPL[{0}, xb]*HPL[{4, 1}, x]*Zeta[3])/16 + 
 (HPL[{1}, xb]*HPL[{4, 1}, x]*Zeta[3])/8 + 
 (5*HPL[{0}, x]*HPL[{4, 1}, xb]*Zeta[3])/16 + 
 (HPL[{1}, x]*HPL[{4, 1}, xb]*Zeta[3])/8 + (5*HPL[{4, 2}, x]*Zeta[3])/16 + 
 (5*HPL[{4, 2}, xb]*Zeta[3])/16 + (HPL[{5, 0}, x]*Zeta[3])/4 + 
 (HPL[{5, 0}, xb]*Zeta[3])/4 + (5*HPL[{5, 1}, x]*Zeta[3])/8 + 
 (5*HPL[{5, 1}, xb]*Zeta[3])/8 - (11*Pi^2*HPL[{1}, xb]*HPL[{0, 0, 0}, x]*
   Zeta[3])/96 + (7*HPL[{3}, xb]*HPL[{0, 0, 0}, x]*Zeta[3])/16 - 
 (3*HPL[{1, 2}, xb]*HPL[{0, 0, 0}, x]*Zeta[3])/16 - 
 HPL[{2, 0}, xb]*HPL[{0, 0, 0}, x]*Zeta[3] + 
 (3*HPL[{2, 1}, xb]*HPL[{0, 0, 0}, x]*Zeta[3])/16 - 
 (11*Pi^2*HPL[{1}, x]*HPL[{0, 0, 0}, xb]*Zeta[3])/96 + 
 (7*HPL[{3}, x]*HPL[{0, 0, 0}, xb]*Zeta[3])/16 - 
 (3*HPL[{1, 2}, x]*HPL[{0, 0, 0}, xb]*Zeta[3])/16 - 
 HPL[{2, 0}, x]*HPL[{0, 0, 0}, xb]*Zeta[3] + 
 (3*HPL[{2, 1}, x]*HPL[{0, 0, 0}, xb]*Zeta[3])/16 - 
 (11*Pi^2*HPL[{0}, xb]*HPL[{1, 0, 0}, x]*Zeta[3])/96 - 
 (19*Pi^2*HPL[{1}, xb]*HPL[{1, 0, 0}, x]*Zeta[3])/48 + 
 (HPL[{3}, xb]*HPL[{1, 0, 0}, x]*Zeta[3])/8 - 
 (11*HPL[{1, 2}, xb]*HPL[{1, 0, 0}, x]*Zeta[3])/16 - 
 (19*HPL[{2, 0}, xb]*HPL[{1, 0, 0}, x]*Zeta[3])/16 + 
 (HPL[{2, 1}, xb]*HPL[{1, 0, 0}, x]*Zeta[3])/2 - 
 (11*Pi^2*HPL[{0}, x]*HPL[{1, 0, 0}, xb]*Zeta[3])/96 - 
 (19*Pi^2*HPL[{1}, x]*HPL[{1, 0, 0}, xb]*Zeta[3])/48 + 
 (HPL[{3}, x]*HPL[{1, 0, 0}, xb]*Zeta[3])/8 - 
 (11*HPL[{1, 2}, x]*HPL[{1, 0, 0}, xb]*Zeta[3])/16 - 
 (19*HPL[{2, 0}, x]*HPL[{1, 0, 0}, xb]*Zeta[3])/16 + 
 (HPL[{2, 1}, x]*HPL[{1, 0, 0}, xb]*Zeta[3])/2 - 
 (HPL[{1, 0, 0}, x]*HPL[{1, 0, 0}, xb]*Zeta[3])/2 - 
 (29*Pi^2*HPL[{0}, xb]*HPL[{1, 1, 0}, x]*Zeta[3])/96 - 
 (19*Pi^2*HPL[{1}, xb]*HPL[{1, 1, 0}, x]*Zeta[3])/48 - 
 (5*HPL[{3}, xb]*HPL[{1, 1, 0}, x]*Zeta[3])/8 + 
 (3*HPL[{1, 2}, xb]*HPL[{1, 1, 0}, x]*Zeta[3])/8 - 
 (HPL[{2, 0}, xb]*HPL[{1, 1, 0}, x]*Zeta[3])/2 + 
 (29*HPL[{2, 1}, xb]*HPL[{1, 1, 0}, x]*Zeta[3])/16 - 
 HPL[{0, 0, 0}, xb]*HPL[{1, 1, 0}, x]*Zeta[3] - 
 2*HPL[{1, 0, 0}, xb]*HPL[{1, 1, 0}, x]*Zeta[3] - 
 (29*Pi^2*HPL[{0}, x]*HPL[{1, 1, 0}, xb]*Zeta[3])/96 - 
 (19*Pi^2*HPL[{1}, x]*HPL[{1, 1, 0}, xb]*Zeta[3])/48 - 
 (5*HPL[{3}, x]*HPL[{1, 1, 0}, xb]*Zeta[3])/8 + 
 (3*HPL[{1, 2}, x]*HPL[{1, 1, 0}, xb]*Zeta[3])/8 - 
 (HPL[{2, 0}, x]*HPL[{1, 1, 0}, xb]*Zeta[3])/2 + 
 (29*HPL[{2, 1}, x]*HPL[{1, 1, 0}, xb]*Zeta[3])/16 - 
 HPL[{0, 0, 0}, x]*HPL[{1, 1, 0}, xb]*Zeta[3] - 
 2*HPL[{1, 0, 0}, x]*HPL[{1, 1, 0}, xb]*Zeta[3] - 
 (7*HPL[{1, 1, 0}, x]*HPL[{1, 1, 0}, xb]*Zeta[3])/8 + 
 (5*Pi^2*HPL[{0}, xb]*HPL[{1, 1, 1}, x]*Zeta[3])/16 - 
 (3*Pi^2*HPL[{1}, xb]*HPL[{1, 1, 1}, x]*Zeta[3])/8 + 
 (7*HPL[{3}, xb]*HPL[{1, 1, 1}, x]*Zeta[3])/16 + 
 4*HPL[{1, 2}, xb]*HPL[{1, 1, 1}, x]*Zeta[3] + 
 (25*HPL[{2, 0}, xb]*HPL[{1, 1, 1}, x]*Zeta[3])/16 + 
 (13*HPL[{2, 1}, xb]*HPL[{1, 1, 1}, x]*Zeta[3])/4 - 
 (7*HPL[{0, 0, 0}, xb]*HPL[{1, 1, 1}, x]*Zeta[3])/16 + 
 4*HPL[{1, 1, 0}, xb]*HPL[{1, 1, 1}, x]*Zeta[3] + 
 (5*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1}, xb]*Zeta[3])/16 - 
 (3*Pi^2*HPL[{1}, x]*HPL[{1, 1, 1}, xb]*Zeta[3])/8 + 
 (7*HPL[{3}, x]*HPL[{1, 1, 1}, xb]*Zeta[3])/16 + 
 4*HPL[{1, 2}, x]*HPL[{1, 1, 1}, xb]*Zeta[3] + 
 (25*HPL[{2, 0}, x]*HPL[{1, 1, 1}, xb]*Zeta[3])/16 + 
 (13*HPL[{2, 1}, x]*HPL[{1, 1, 1}, xb]*Zeta[3])/4 - 
 (7*HPL[{0, 0, 0}, x]*HPL[{1, 1, 1}, xb]*Zeta[3])/16 + 
 4*HPL[{1, 1, 0}, x]*HPL[{1, 1, 1}, xb]*Zeta[3] + 
 8*HPL[{1, 1, 1}, x]*HPL[{1, 1, 1}, xb]*Zeta[3] - 
 (5*Pi^2*HPL[{1, 1, 2}, x]*Zeta[3])/48 + 
 (25*HPL[{2}, xb]*HPL[{1, 1, 2}, x]*Zeta[3])/16 - 
 (HPL[{0, 0}, xb]*HPL[{1, 1, 2}, x]*Zeta[3])/2 + 
 4*HPL[{1, 1}, xb]*HPL[{1, 1, 2}, x]*Zeta[3] - 
 (5*Pi^2*HPL[{1, 1, 2}, xb]*Zeta[3])/48 + 
 (25*HPL[{2}, x]*HPL[{1, 1, 2}, xb]*Zeta[3])/16 - 
 (HPL[{0, 0}, x]*HPL[{1, 1, 2}, xb]*Zeta[3])/2 + 
 4*HPL[{1, 1}, x]*HPL[{1, 1, 2}, xb]*Zeta[3] - 
 HPL[{0}, xb]*HPL[{1, 1, 3}, x]*Zeta[3] + 
 (3*HPL[{1}, xb]*HPL[{1, 1, 3}, x]*Zeta[3])/8 - 
 HPL[{0}, x]*HPL[{1, 1, 3}, xb]*Zeta[3] + 
 (3*HPL[{1}, x]*HPL[{1, 1, 3}, xb]*Zeta[3])/8 - 
 (3*HPL[{1, 1, 4}, x]*Zeta[3])/4 - (3*HPL[{1, 1, 4}, xb]*Zeta[3])/4 + 
 (Pi^2*HPL[{1, 2, 0}, x]*Zeta[3])/32 + 
 (7*HPL[{2}, xb]*HPL[{1, 2, 0}, x]*Zeta[3])/16 - 
 (3*HPL[{0, 0}, xb]*HPL[{1, 2, 0}, x]*Zeta[3])/16 - 
 (11*HPL[{1, 0}, xb]*HPL[{1, 2, 0}, x]*Zeta[3])/16 + 
 (3*HPL[{1, 1}, xb]*HPL[{1, 2, 0}, x]*Zeta[3])/8 + 
 (Pi^2*HPL[{1, 2, 0}, xb]*Zeta[3])/32 + 
 (7*HPL[{2}, x]*HPL[{1, 2, 0}, xb]*Zeta[3])/16 - 
 (3*HPL[{0, 0}, x]*HPL[{1, 2, 0}, xb]*Zeta[3])/16 - 
 (11*HPL[{1, 0}, x]*HPL[{1, 2, 0}, xb]*Zeta[3])/16 + 
 (3*HPL[{1, 1}, x]*HPL[{1, 2, 0}, xb]*Zeta[3])/8 + 
 (Pi^2*HPL[{1, 2, 1}, x]*Zeta[3])/48 + 
 (35*HPL[{2}, xb]*HPL[{1, 2, 1}, x]*Zeta[3])/16 + 
 (HPL[{0, 0}, xb]*HPL[{1, 2, 1}, x]*Zeta[3])/2 + 
 (9*HPL[{1, 0}, xb]*HPL[{1, 2, 1}, x]*Zeta[3])/8 + 
 (13*HPL[{1, 1}, xb]*HPL[{1, 2, 1}, x]*Zeta[3])/4 + 
 (Pi^2*HPL[{1, 2, 1}, xb]*Zeta[3])/48 + 
 (35*HPL[{2}, x]*HPL[{1, 2, 1}, xb]*Zeta[3])/16 + 
 (HPL[{0, 0}, x]*HPL[{1, 2, 1}, xb]*Zeta[3])/2 + 
 (9*HPL[{1, 0}, x]*HPL[{1, 2, 1}, xb]*Zeta[3])/8 + 
 (13*HPL[{1, 1}, x]*HPL[{1, 2, 1}, xb]*Zeta[3])/4 + 
 (3*HPL[{0}, xb]*HPL[{1, 2, 2}, x]*Zeta[3])/16 + 
 (15*HPL[{1}, xb]*HPL[{1, 2, 2}, x]*Zeta[3])/8 + 
 (3*HPL[{0}, x]*HPL[{1, 2, 2}, xb]*Zeta[3])/16 + 
 (15*HPL[{1}, x]*HPL[{1, 2, 2}, xb]*Zeta[3])/8 + 
 (5*HPL[{1, 2, 3}, x]*Zeta[3])/16 + (5*HPL[{1, 2, 3}, xb]*Zeta[3])/16 - 
 (HPL[{0}, xb]*HPL[{1, 3, 0}, x]*Zeta[3])/2 - 
 (19*HPL[{1}, xb]*HPL[{1, 3, 0}, x]*Zeta[3])/16 - 
 (HPL[{0}, x]*HPL[{1, 3, 0}, xb]*Zeta[3])/2 - 
 (19*HPL[{1}, x]*HPL[{1, 3, 0}, xb]*Zeta[3])/16 - 
 (HPL[{0}, xb]*HPL[{1, 3, 1}, x]*Zeta[3])/8 + 
 (7*HPL[{1}, xb]*HPL[{1, 3, 1}, x]*Zeta[3])/8 - 
 (HPL[{0}, x]*HPL[{1, 3, 1}, xb]*Zeta[3])/8 + 
 (7*HPL[{1}, x]*HPL[{1, 3, 1}, xb]*Zeta[3])/8 + 
 (3*HPL[{1, 3, 2}, x]*Zeta[3])/16 + (3*HPL[{1, 3, 2}, xb]*Zeta[3])/16 - 
 (3*HPL[{1, 4, 0}, x]*Zeta[3])/16 - (3*HPL[{1, 4, 0}, xb]*Zeta[3])/16 + 
 (3*HPL[{1, 4, 1}, x]*Zeta[3])/8 + (3*HPL[{1, 4, 1}, xb]*Zeta[3])/8 - 
 (7*Pi^2*HPL[{2, 0, 0}, x]*Zeta[3])/96 - 
 (5*HPL[{2}, xb]*HPL[{2, 0, 0}, x]*Zeta[3])/8 - 
 HPL[{0, 0}, xb]*HPL[{2, 0, 0}, x]*Zeta[3] - 
 (19*HPL[{1, 0}, xb]*HPL[{2, 0, 0}, x]*Zeta[3])/16 - 
 (HPL[{1, 1}, xb]*HPL[{2, 0, 0}, x]*Zeta[3])/2 - 
 (7*Pi^2*HPL[{2, 0, 0}, xb]*Zeta[3])/96 - 
 (5*HPL[{2}, x]*HPL[{2, 0, 0}, xb]*Zeta[3])/8 - 
 HPL[{0, 0}, x]*HPL[{2, 0, 0}, xb]*Zeta[3] - 
 (19*HPL[{1, 0}, x]*HPL[{2, 0, 0}, xb]*Zeta[3])/16 - 
 (HPL[{1, 1}, x]*HPL[{2, 0, 0}, xb]*Zeta[3])/2 + 
 (9*Pi^2*HPL[{2, 1, 0}, x]*Zeta[3])/16 + 
 (3*HPL[{2}, xb]*HPL[{2, 1, 0}, x]*Zeta[3])/2 + 
 (3*HPL[{0, 0}, xb]*HPL[{2, 1, 0}, x]*Zeta[3])/16 + 
 (HPL[{1, 0}, xb]*HPL[{2, 1, 0}, x]*Zeta[3])/2 + 
 (29*HPL[{1, 1}, xb]*HPL[{2, 1, 0}, x]*Zeta[3])/16 + 
 (9*Pi^2*HPL[{2, 1, 0}, xb]*Zeta[3])/16 + 
 (3*HPL[{2}, x]*HPL[{2, 1, 0}, xb]*Zeta[3])/2 + 
 (3*HPL[{0, 0}, x]*HPL[{2, 1, 0}, xb]*Zeta[3])/16 + 
 (HPL[{1, 0}, x]*HPL[{2, 1, 0}, xb]*Zeta[3])/2 + 
 (29*HPL[{1, 1}, x]*HPL[{2, 1, 0}, xb]*Zeta[3])/16 + 
 (9*Pi^2*HPL[{2, 1, 1}, x]*Zeta[3])/16 + 
 (5*HPL[{2}, xb]*HPL[{2, 1, 1}, x]*Zeta[3])/2 + 
 (21*HPL[{0, 0}, xb]*HPL[{2, 1, 1}, x]*Zeta[3])/16 + 
 (35*HPL[{1, 0}, xb]*HPL[{2, 1, 1}, x]*Zeta[3])/16 + 
 3*HPL[{1, 1}, xb]*HPL[{2, 1, 1}, x]*Zeta[3] + 
 (9*Pi^2*HPL[{2, 1, 1}, xb]*Zeta[3])/16 + 
 (5*HPL[{2}, x]*HPL[{2, 1, 1}, xb]*Zeta[3])/2 + 
 (21*HPL[{0, 0}, x]*HPL[{2, 1, 1}, xb]*Zeta[3])/16 + 
 (35*HPL[{1, 0}, x]*HPL[{2, 1, 1}, xb]*Zeta[3])/16 + 
 3*HPL[{1, 1}, x]*HPL[{2, 1, 1}, xb]*Zeta[3] + 
 (3*HPL[{0}, xb]*HPL[{2, 1, 2}, x]*Zeta[3])/4 + 
 (43*HPL[{1}, xb]*HPL[{2, 1, 2}, x]*Zeta[3])/16 + 
 (3*HPL[{0}, x]*HPL[{2, 1, 2}, xb]*Zeta[3])/4 + 
 (43*HPL[{1}, x]*HPL[{2, 1, 2}, xb]*Zeta[3])/16 + HPL[{2, 1, 3}, x]*Zeta[3] + 
 HPL[{2, 1, 3}, xb]*Zeta[3] - (5*HPL[{0}, xb]*HPL[{2, 2, 0}, x]*Zeta[3])/16 + 
 (3*HPL[{1}, xb]*HPL[{2, 2, 0}, x]*Zeta[3])/16 - 
 (5*HPL[{0}, x]*HPL[{2, 2, 0}, xb]*Zeta[3])/16 + 
 (3*HPL[{1}, x]*HPL[{2, 2, 0}, xb]*Zeta[3])/16 + 
 (5*HPL[{0}, xb]*HPL[{2, 2, 1}, x]*Zeta[3])/8 + 
 (33*HPL[{1}, xb]*HPL[{2, 2, 1}, x]*Zeta[3])/16 + 
 (5*HPL[{0}, x]*HPL[{2, 2, 1}, xb]*Zeta[3])/8 + 
 (33*HPL[{1}, x]*HPL[{2, 2, 1}, xb]*Zeta[3])/16 + 
 (13*HPL[{2, 2, 2}, x]*Zeta[3])/16 + (13*HPL[{2, 2, 2}, xb]*Zeta[3])/16 - 
 (HPL[{2, 3, 0}, x]*Zeta[3])/4 - (HPL[{2, 3, 0}, xb]*Zeta[3])/4 + 
 (9*HPL[{2, 3, 1}, x]*Zeta[3])/8 + (9*HPL[{2, 3, 1}, xb]*Zeta[3])/8 + 
 (7*HPL[{0}, xb]*HPL[{3, 0, 0}, x]*Zeta[3])/16 + 
 (HPL[{1}, xb]*HPL[{3, 0, 0}, x]*Zeta[3])/8 + 
 (7*HPL[{0}, x]*HPL[{3, 0, 0}, xb]*Zeta[3])/16 + 
 (HPL[{1}, x]*HPL[{3, 0, 0}, xb]*Zeta[3])/8 + 
 (5*HPL[{0}, xb]*HPL[{3, 1, 0}, x]*Zeta[3])/8 + 
 (HPL[{1}, xb]*HPL[{3, 1, 0}, x]*Zeta[3])/4 + 
 (5*HPL[{0}, x]*HPL[{3, 1, 0}, xb]*Zeta[3])/8 + 
 (HPL[{1}, x]*HPL[{3, 1, 0}, xb]*Zeta[3])/4 + 
 (9*HPL[{0}, xb]*HPL[{3, 1, 1}, x]*Zeta[3])/16 + 
 (15*HPL[{1}, xb]*HPL[{3, 1, 1}, x]*Zeta[3])/16 + 
 (9*HPL[{0}, x]*HPL[{3, 1, 1}, xb]*Zeta[3])/16 + 
 (15*HPL[{1}, x]*HPL[{3, 1, 1}, xb]*Zeta[3])/16 + 
 (3*HPL[{3, 1, 2}, x]*Zeta[3])/4 + (3*HPL[{3, 1, 2}, xb]*Zeta[3])/4 + 
 (11*HPL[{3, 2, 0}, x]*Zeta[3])/16 + (11*HPL[{3, 2, 0}, xb]*Zeta[3])/16 + 
 HPL[{3, 2, 1}, x]*Zeta[3] + HPL[{3, 2, 1}, xb]*Zeta[3] - 
 (3*HPL[{4, 0, 0}, x]*Zeta[3])/16 - (3*HPL[{4, 0, 0}, xb]*Zeta[3])/16 + 
 (5*HPL[{4, 1, 0}, x]*Zeta[3])/16 + (5*HPL[{4, 1, 0}, xb]*Zeta[3])/16 + 
 (13*HPL[{4, 1, 1}, x]*Zeta[3])/16 + (13*HPL[{4, 1, 1}, xb]*Zeta[3])/16 - 
 HPL[{2}, xb]*HPL[{0, 0, 0, 0}, x]*Zeta[3] - 
 HPL[{1, 1}, xb]*HPL[{0, 0, 0, 0}, x]*Zeta[3] - 
 HPL[{2}, x]*HPL[{0, 0, 0, 0}, xb]*Zeta[3] - 
 HPL[{1, 1}, x]*HPL[{0, 0, 0, 0}, xb]*Zeta[3] - 
 (11*Pi^2*HPL[{1, 0, 0, 0}, x]*Zeta[3])/96 - 
 (19*HPL[{2}, xb]*HPL[{1, 0, 0, 0}, x]*Zeta[3])/16 - 
 (HPL[{1, 0}, xb]*HPL[{1, 0, 0, 0}, x]*Zeta[3])/2 - 
 2*HPL[{1, 1}, xb]*HPL[{1, 0, 0, 0}, x]*Zeta[3] - 
 (11*Pi^2*HPL[{1, 0, 0, 0}, xb]*Zeta[3])/96 - 
 (19*HPL[{2}, x]*HPL[{1, 0, 0, 0}, xb]*Zeta[3])/16 - 
 (HPL[{1, 0}, x]*HPL[{1, 0, 0, 0}, xb]*Zeta[3])/2 - 
 2*HPL[{1, 1}, x]*HPL[{1, 0, 0, 0}, xb]*Zeta[3] - 
 (29*Pi^2*HPL[{1, 1, 0, 0}, x]*Zeta[3])/96 - 
 (HPL[{2}, xb]*HPL[{1, 1, 0, 0}, x]*Zeta[3])/2 - 
 HPL[{0, 0}, xb]*HPL[{1, 1, 0, 0}, x]*Zeta[3] - 
 2*HPL[{1, 0}, xb]*HPL[{1, 1, 0, 0}, x]*Zeta[3] - 
 (7*HPL[{1, 1}, xb]*HPL[{1, 1, 0, 0}, x]*Zeta[3])/8 - 
 (29*Pi^2*HPL[{1, 1, 0, 0}, xb]*Zeta[3])/96 - 
 (HPL[{2}, x]*HPL[{1, 1, 0, 0}, xb]*Zeta[3])/2 - 
 HPL[{0, 0}, x]*HPL[{1, 1, 0, 0}, xb]*Zeta[3] - 
 2*HPL[{1, 0}, x]*HPL[{1, 1, 0, 0}, xb]*Zeta[3] - 
 (7*HPL[{1, 1}, x]*HPL[{1, 1, 0, 0}, xb]*Zeta[3])/8 + 
 (5*Pi^2*HPL[{1, 1, 1, 0}, x]*Zeta[3])/16 + 
 (25*HPL[{2}, xb]*HPL[{1, 1, 1, 0}, x]*Zeta[3])/16 - 
 (7*HPL[{0, 0}, xb]*HPL[{1, 1, 1, 0}, x]*Zeta[3])/16 + 
 4*HPL[{1, 1}, xb]*HPL[{1, 1, 1, 0}, x]*Zeta[3] + 
 (5*Pi^2*HPL[{1, 1, 1, 0}, xb]*Zeta[3])/16 + 
 (25*HPL[{2}, x]*HPL[{1, 1, 1, 0}, xb]*Zeta[3])/16 - 
 (7*HPL[{0, 0}, x]*HPL[{1, 1, 1, 0}, xb]*Zeta[3])/16 + 
 4*HPL[{1, 1}, x]*HPL[{1, 1, 1, 0}, xb]*Zeta[3] + 
 (5*Pi^2*HPL[{1, 1, 1, 1}, x]*Zeta[3])/8 + 
 (15*HPL[{2}, xb]*HPL[{1, 1, 1, 1}, x]*Zeta[3])/4 + 
 (21*HPL[{0, 0}, xb]*HPL[{1, 1, 1, 1}, x]*Zeta[3])/16 + 
 (15*HPL[{1, 0}, xb]*HPL[{1, 1, 1, 1}, x]*Zeta[3])/4 + 
 (27*HPL[{1, 1}, xb]*HPL[{1, 1, 1, 1}, x]*Zeta[3])/4 + 
 (5*Pi^2*HPL[{1, 1, 1, 1}, xb]*Zeta[3])/8 + 
 (15*HPL[{2}, x]*HPL[{1, 1, 1, 1}, xb]*Zeta[3])/4 + 
 (21*HPL[{0, 0}, x]*HPL[{1, 1, 1, 1}, xb]*Zeta[3])/16 + 
 (15*HPL[{1, 0}, x]*HPL[{1, 1, 1, 1}, xb]*Zeta[3])/4 + 
 (27*HPL[{1, 1}, x]*HPL[{1, 1, 1, 1}, xb]*Zeta[3])/4 + 
 (5*HPL[{0}, xb]*HPL[{1, 1, 1, 2}, x]*Zeta[3])/16 + 
 (15*HPL[{1}, xb]*HPL[{1, 1, 1, 2}, x]*Zeta[3])/4 + 
 (5*HPL[{0}, x]*HPL[{1, 1, 1, 2}, xb]*Zeta[3])/16 + 
 (15*HPL[{1}, x]*HPL[{1, 1, 1, 2}, xb]*Zeta[3])/4 + 
 (9*HPL[{1, 1, 1, 3}, x]*Zeta[3])/16 + (9*HPL[{1, 1, 1, 3}, xb]*Zeta[3])/16 - 
 (HPL[{0}, xb]*HPL[{1, 1, 2, 0}, x]*Zeta[3])/2 - 
 (HPL[{0}, x]*HPL[{1, 1, 2, 0}, xb]*Zeta[3])/2 + 
 (3*HPL[{0}, xb]*HPL[{1, 1, 2, 1}, x]*Zeta[3])/16 + 
 3*HPL[{1}, xb]*HPL[{1, 1, 2, 1}, x]*Zeta[3] + 
 (3*HPL[{0}, x]*HPL[{1, 1, 2, 1}, xb]*Zeta[3])/16 + 
 3*HPL[{1}, x]*HPL[{1, 1, 2, 1}, xb]*Zeta[3] + 
 (9*HPL[{1, 1, 2, 2}, x]*Zeta[3])/16 + (9*HPL[{1, 1, 2, 2}, xb]*Zeta[3])/16 - 
 HPL[{1, 1, 3, 0}, x]*Zeta[3] - HPL[{1, 1, 3, 0}, xb]*Zeta[3] + 
 (9*HPL[{1, 1, 3, 1}, x]*Zeta[3])/16 + (9*HPL[{1, 1, 3, 1}, xb]*Zeta[3])/16 - 
 (3*HPL[{0}, xb]*HPL[{1, 2, 0, 0}, x]*Zeta[3])/16 - 
 (11*HPL[{1}, xb]*HPL[{1, 2, 0, 0}, x]*Zeta[3])/16 - 
 (3*HPL[{0}, x]*HPL[{1, 2, 0, 0}, xb]*Zeta[3])/16 - 
 (11*HPL[{1}, x]*HPL[{1, 2, 0, 0}, xb]*Zeta[3])/16 + 
 (HPL[{0}, xb]*HPL[{1, 2, 1, 0}, x]*Zeta[3])/2 + 
 (9*HPL[{1}, xb]*HPL[{1, 2, 1, 0}, x]*Zeta[3])/8 + 
 (HPL[{0}, x]*HPL[{1, 2, 1, 0}, xb]*Zeta[3])/2 + 
 (9*HPL[{1}, x]*HPL[{1, 2, 1, 0}, xb]*Zeta[3])/8 + 
 (15*HPL[{0}, xb]*HPL[{1, 2, 1, 1}, x]*Zeta[3])/16 + 
 (11*HPL[{1}, xb]*HPL[{1, 2, 1, 1}, x]*Zeta[3])/4 + 
 (15*HPL[{0}, x]*HPL[{1, 2, 1, 1}, xb]*Zeta[3])/16 + 
 (11*HPL[{1}, x]*HPL[{1, 2, 1, 1}, xb]*Zeta[3])/4 + 
 (21*HPL[{1, 2, 1, 2}, x]*Zeta[3])/16 + (21*HPL[{1, 2, 1, 2}, xb]*Zeta[3])/
  16 + (3*HPL[{1, 2, 2, 0}, x]*Zeta[3])/16 + 
 (3*HPL[{1, 2, 2, 0}, xb]*Zeta[3])/16 + (23*HPL[{1, 2, 2, 1}, x]*Zeta[3])/
  16 + (23*HPL[{1, 2, 2, 1}, xb]*Zeta[3])/16 - 
 (HPL[{1, 3, 0, 0}, x]*Zeta[3])/2 - (HPL[{1, 3, 0, 0}, xb]*Zeta[3])/2 - 
 (HPL[{1, 3, 1, 0}, x]*Zeta[3])/8 - (HPL[{1, 3, 1, 0}, xb]*Zeta[3])/8 + 
 (17*HPL[{1, 3, 1, 1}, x]*Zeta[3])/16 + (17*HPL[{1, 3, 1, 1}, xb]*Zeta[3])/
  16 - HPL[{0}, xb]*HPL[{2, 0, 0, 0}, x]*Zeta[3] - 
 (19*HPL[{1}, xb]*HPL[{2, 0, 0, 0}, x]*Zeta[3])/16 - 
 HPL[{0}, x]*HPL[{2, 0, 0, 0}, xb]*Zeta[3] - 
 (19*HPL[{1}, x]*HPL[{2, 0, 0, 0}, xb]*Zeta[3])/16 + 
 (3*HPL[{0}, xb]*HPL[{2, 1, 0, 0}, x]*Zeta[3])/16 + 
 (HPL[{1}, xb]*HPL[{2, 1, 0, 0}, x]*Zeta[3])/2 + 
 (3*HPL[{0}, x]*HPL[{2, 1, 0, 0}, xb]*Zeta[3])/16 + 
 (HPL[{1}, x]*HPL[{2, 1, 0, 0}, xb]*Zeta[3])/2 + 
 (21*HPL[{0}, xb]*HPL[{2, 1, 1, 0}, x]*Zeta[3])/16 + 
 (35*HPL[{1}, xb]*HPL[{2, 1, 1, 0}, x]*Zeta[3])/16 + 
 (21*HPL[{0}, x]*HPL[{2, 1, 1, 0}, xb]*Zeta[3])/16 + 
 (35*HPL[{1}, x]*HPL[{2, 1, 1, 0}, xb]*Zeta[3])/16 + 
 (5*HPL[{0}, xb]*HPL[{2, 1, 1, 1}, x]*Zeta[3])/4 + 
 (11*HPL[{1}, xb]*HPL[{2, 1, 1, 1}, x]*Zeta[3])/4 + 
 (5*HPL[{0}, x]*HPL[{2, 1, 1, 1}, xb]*Zeta[3])/4 + 
 (11*HPL[{1}, x]*HPL[{2, 1, 1, 1}, xb]*Zeta[3])/4 + 
 (11*HPL[{2, 1, 1, 2}, x]*Zeta[3])/8 + (11*HPL[{2, 1, 1, 2}, xb]*Zeta[3])/8 + 
 (3*HPL[{2, 1, 2, 0}, x]*Zeta[3])/4 + (3*HPL[{2, 1, 2, 0}, xb]*Zeta[3])/4 + 
 (3*HPL[{2, 1, 2, 1}, x]*Zeta[3])/2 + (3*HPL[{2, 1, 2, 1}, xb]*Zeta[3])/2 - 
 (5*HPL[{2, 2, 0, 0}, x]*Zeta[3])/16 - (5*HPL[{2, 2, 0, 0}, xb]*Zeta[3])/16 + 
 (5*HPL[{2, 2, 1, 0}, x]*Zeta[3])/8 + (5*HPL[{2, 2, 1, 0}, xb]*Zeta[3])/8 + 
 (5*HPL[{2, 2, 1, 1}, x]*Zeta[3])/4 + (5*HPL[{2, 2, 1, 1}, xb]*Zeta[3])/4 + 
 (7*HPL[{3, 0, 0, 0}, x]*Zeta[3])/16 + (7*HPL[{3, 0, 0, 0}, xb]*Zeta[3])/16 + 
 (5*HPL[{3, 1, 0, 0}, x]*Zeta[3])/8 + (5*HPL[{3, 1, 0, 0}, xb]*Zeta[3])/8 + 
 (9*HPL[{3, 1, 1, 0}, x]*Zeta[3])/16 + (9*HPL[{3, 1, 1, 0}, xb]*Zeta[3])/16 + 
 (3*HPL[{3, 1, 1, 1}, x]*Zeta[3])/8 + (3*HPL[{3, 1, 1, 1}, xb]*Zeta[3])/8 - 
 (HPL[{1}, xb]*HPL[{1, 0, 0, 0, 0}, x]*Zeta[3])/2 - 
 (HPL[{1}, x]*HPL[{1, 0, 0, 0, 0}, xb]*Zeta[3])/2 - 
 HPL[{0}, xb]*HPL[{1, 1, 0, 0, 0}, x]*Zeta[3] - 
 2*HPL[{1}, xb]*HPL[{1, 1, 0, 0, 0}, x]*Zeta[3] - 
 HPL[{0}, x]*HPL[{1, 1, 0, 0, 0}, xb]*Zeta[3] - 
 2*HPL[{1}, x]*HPL[{1, 1, 0, 0, 0}, xb]*Zeta[3] - 
 (7*HPL[{0}, xb]*HPL[{1, 1, 1, 0, 0}, x]*Zeta[3])/16 - 
 (7*HPL[{0}, x]*HPL[{1, 1, 1, 0, 0}, xb]*Zeta[3])/16 + 
 (21*HPL[{0}, xb]*HPL[{1, 1, 1, 1, 0}, x]*Zeta[3])/16 + 
 (15*HPL[{1}, xb]*HPL[{1, 1, 1, 1, 0}, x]*Zeta[3])/4 + 
 (21*HPL[{0}, x]*HPL[{1, 1, 1, 1, 0}, xb]*Zeta[3])/16 + 
 (15*HPL[{1}, x]*HPL[{1, 1, 1, 1, 0}, xb]*Zeta[3])/4 + 
 2*HPL[{0}, xb]*HPL[{1, 1, 1, 1, 1}, x]*Zeta[3] + 
 4*HPL[{1}, xb]*HPL[{1, 1, 1, 1, 1}, x]*Zeta[3] + 
 2*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1}, xb]*Zeta[3] + 
 4*HPL[{1}, x]*HPL[{1, 1, 1, 1, 1}, xb]*Zeta[3] + 
 2*HPL[{1, 1, 1, 1, 2}, x]*Zeta[3] + 2*HPL[{1, 1, 1, 1, 2}, xb]*Zeta[3] + 
 (5*HPL[{1, 1, 1, 2, 0}, x]*Zeta[3])/16 + 
 (5*HPL[{1, 1, 1, 2, 0}, xb]*Zeta[3])/16 + 
 (5*HPL[{1, 1, 1, 2, 1}, x]*Zeta[3])/4 + (5*HPL[{1, 1, 1, 2, 1}, xb]*Zeta[3])/
  4 - (HPL[{1, 1, 2, 0, 0}, x]*Zeta[3])/2 - 
 (HPL[{1, 1, 2, 0, 0}, xb]*Zeta[3])/2 + (3*HPL[{1, 1, 2, 1, 0}, x]*Zeta[3])/
  16 + (3*HPL[{1, 1, 2, 1, 0}, xb]*Zeta[3])/16 + 
 HPL[{1, 1, 2, 1, 1}, x]*Zeta[3] + HPL[{1, 1, 2, 1, 1}, xb]*Zeta[3] - 
 (3*HPL[{1, 2, 0, 0, 0}, x]*Zeta[3])/16 - 
 (3*HPL[{1, 2, 0, 0, 0}, xb]*Zeta[3])/16 + (HPL[{1, 2, 1, 0, 0}, x]*Zeta[3])/
  2 + (HPL[{1, 2, 1, 0, 0}, xb]*Zeta[3])/2 + 
 (15*HPL[{1, 2, 1, 1, 0}, x]*Zeta[3])/16 + 
 (15*HPL[{1, 2, 1, 1, 0}, xb]*Zeta[3])/16 + HPL[{1, 2, 1, 1, 1}, x]*Zeta[3] + 
 HPL[{1, 2, 1, 1, 1}, xb]*Zeta[3] - HPL[{2, 0, 0, 0, 0}, x]*Zeta[3] - 
 HPL[{2, 0, 0, 0, 0}, xb]*Zeta[3] + (3*HPL[{2, 1, 0, 0, 0}, x]*Zeta[3])/16 + 
 (3*HPL[{2, 1, 0, 0, 0}, xb]*Zeta[3])/16 + 
 (21*HPL[{2, 1, 1, 0, 0}, x]*Zeta[3])/16 + 
 (21*HPL[{2, 1, 1, 0, 0}, xb]*Zeta[3])/16 + 
 (5*HPL[{2, 1, 1, 1, 0}, x]*Zeta[3])/4 + (5*HPL[{2, 1, 1, 1, 0}, xb]*Zeta[3])/
  4 - HPL[{1, 1, 0, 0, 0, 0}, x]*Zeta[3] - HPL[{1, 1, 0, 0, 0, 0}, xb]*
  Zeta[3] - (7*HPL[{1, 1, 1, 0, 0, 0}, x]*Zeta[3])/16 - 
 (7*HPL[{1, 1, 1, 0, 0, 0}, xb]*Zeta[3])/16 + 
 (21*HPL[{1, 1, 1, 1, 0, 0}, x]*Zeta[3])/16 + 
 (21*HPL[{1, 1, 1, 1, 0, 0}, xb]*Zeta[3])/16 + 
 2*HPL[{1, 1, 1, 1, 1, 0}, x]*Zeta[3] + 2*HPL[{1, 1, 1, 1, 1, 0}, xb]*
  Zeta[3] - (Pi^2*HPL[{1}, x]*Zeta[3]^2)/32 - (Pi^2*HPL[{1}, xb]*Zeta[3]^2)/
  32 - (9*HPL[{0}, xb]*HPL[{2}, x]*Zeta[3]^2)/8 - 
 (17*HPL[{1}, xb]*HPL[{2}, x]*Zeta[3]^2)/16 - 
 (9*HPL[{0}, x]*HPL[{2}, xb]*Zeta[3]^2)/8 - 
 (17*HPL[{1}, x]*HPL[{2}, xb]*Zeta[3]^2)/16 - (3*HPL[{3}, x]*Zeta[3]^2)/16 - 
 (3*HPL[{3}, xb]*Zeta[3]^2)/16 + (3*HPL[{1}, xb]*HPL[{0, 0}, x]*Zeta[3]^2)/
  16 + (3*HPL[{1}, x]*HPL[{0, 0}, xb]*Zeta[3]^2)/16 + 
 (3*HPL[{0}, xb]*HPL[{1, 0}, x]*Zeta[3]^2)/16 - 
 HPL[{1}, xb]*HPL[{1, 0}, x]*Zeta[3]^2 + 
 (3*HPL[{0}, x]*HPL[{1, 0}, xb]*Zeta[3]^2)/16 - 
 HPL[{1}, x]*HPL[{1, 0}, xb]*Zeta[3]^2 - 
 (9*HPL[{0}, xb]*HPL[{1, 1}, x]*Zeta[3]^2)/8 - 
 (15*HPL[{1}, xb]*HPL[{1, 1}, x]*Zeta[3]^2)/8 - 
 (9*HPL[{0}, x]*HPL[{1, 1}, xb]*Zeta[3]^2)/8 - 
 (15*HPL[{1}, x]*HPL[{1, 1}, xb]*Zeta[3]^2)/8 - 
 (11*HPL[{1, 2}, x]*Zeta[3]^2)/16 - (11*HPL[{1, 2}, xb]*Zeta[3]^2)/16 - 
 (9*HPL[{2, 0}, x]*Zeta[3]^2)/8 - (9*HPL[{2, 0}, xb]*Zeta[3]^2)/8 - 
 (15*HPL[{2, 1}, x]*Zeta[3]^2)/16 - (15*HPL[{2, 1}, xb]*Zeta[3]^2)/16 + 
 (3*HPL[{1, 0, 0}, x]*Zeta[3]^2)/16 + (3*HPL[{1, 0, 0}, xb]*Zeta[3]^2)/16 - 
 (9*HPL[{1, 1, 0}, x]*Zeta[3]^2)/8 - (9*HPL[{1, 1, 0}, xb]*Zeta[3]^2)/8 - 
 (27*HPL[{1, 1, 1}, x]*Zeta[3]^2)/16 - (27*HPL[{1, 1, 1}, xb]*Zeta[3]^2)/16 - 
 (11*Pi^2*HPL[{0}, xb]*HPL[{1}, x]*Zeta[5])/48 - 
 (11*Pi^2*HPL[{0}, x]*HPL[{1}, xb]*Zeta[5])/48 - 
 (37*Pi^2*HPL[{1}, x]*HPL[{1}, xb]*Zeta[5])/16 - 
 (29*Pi^2*HPL[{2}, x]*Zeta[5])/32 - (29*Pi^2*HPL[{2}, xb]*Zeta[5])/32 - 
 (15*HPL[{2}, x]*HPL[{2}, xb]*Zeta[5])/4 - (HPL[{0}, xb]*HPL[{3}, x]*Zeta[5])/
  4 + (7*HPL[{1}, xb]*HPL[{3}, x]*Zeta[5])/16 - 
 (HPL[{0}, x]*HPL[{3}, xb]*Zeta[5])/4 + (7*HPL[{1}, x]*HPL[{3}, xb]*Zeta[5])/
  16 - (29*HPL[{4}, x]*Zeta[5])/16 - (29*HPL[{4}, xb]*Zeta[5])/16 - 
 (3*HPL[{2}, xb]*HPL[{0, 0}, x]*Zeta[5])/2 - 
 (3*HPL[{2}, x]*HPL[{0, 0}, xb]*Zeta[5])/2 - (11*Pi^2*HPL[{1, 0}, x]*Zeta[5])/
  48 - (7*HPL[{2}, xb]*HPL[{1, 0}, x]*Zeta[5])/4 + 
 (31*HPL[{0, 0}, xb]*HPL[{1, 0}, x]*Zeta[5])/16 - 
 (11*Pi^2*HPL[{1, 0}, xb]*Zeta[5])/48 - 
 (7*HPL[{2}, x]*HPL[{1, 0}, xb]*Zeta[5])/4 + 
 (31*HPL[{0, 0}, x]*HPL[{1, 0}, xb]*Zeta[5])/16 + 
 (23*HPL[{1, 0}, x]*HPL[{1, 0}, xb]*Zeta[5])/8 - 
 (187*Pi^2*HPL[{1, 1}, x]*Zeta[5])/96 - 
 (29*HPL[{2}, xb]*HPL[{1, 1}, x]*Zeta[5])/16 - 
 (7*HPL[{0, 0}, xb]*HPL[{1, 1}, x]*Zeta[5])/8 - 
 3*HPL[{1, 0}, xb]*HPL[{1, 1}, x]*Zeta[5] - 
 (187*Pi^2*HPL[{1, 1}, xb]*Zeta[5])/96 - 
 (29*HPL[{2}, x]*HPL[{1, 1}, xb]*Zeta[5])/16 - 
 (7*HPL[{0, 0}, x]*HPL[{1, 1}, xb]*Zeta[5])/8 - 
 3*HPL[{1, 0}, x]*HPL[{1, 1}, xb]*Zeta[5] - 
 (51*HPL[{1, 1}, x]*HPL[{1, 1}, xb]*Zeta[5])/8 + 
 (HPL[{0}, xb]*HPL[{1, 2}, x]*Zeta[5])/2 - 
 (25*HPL[{1}, xb]*HPL[{1, 2}, x]*Zeta[5])/16 + 
 (HPL[{0}, x]*HPL[{1, 2}, xb]*Zeta[5])/2 - 
 (25*HPL[{1}, x]*HPL[{1, 2}, xb]*Zeta[5])/16 - 
 (13*HPL[{1, 3}, x]*Zeta[5])/16 - (13*HPL[{1, 3}, xb]*Zeta[5])/16 - 
 (3*HPL[{0}, xb]*HPL[{2, 0}, x]*Zeta[5])/2 - 
 (7*HPL[{1}, xb]*HPL[{2, 0}, x]*Zeta[5])/4 - 
 (3*HPL[{0}, x]*HPL[{2, 0}, xb]*Zeta[5])/2 - 
 (7*HPL[{1}, x]*HPL[{2, 0}, xb]*Zeta[5])/4 - 
 (15*HPL[{0}, xb]*HPL[{2, 1}, x]*Zeta[5])/8 - 
 (29*HPL[{1}, xb]*HPL[{2, 1}, x]*Zeta[5])/16 - 
 (15*HPL[{0}, x]*HPL[{2, 1}, xb]*Zeta[5])/8 - 
 (29*HPL[{1}, x]*HPL[{2, 1}, xb]*Zeta[5])/16 - 
 (51*HPL[{2, 2}, x]*Zeta[5])/16 - (51*HPL[{2, 2}, xb]*Zeta[5])/16 - 
 (HPL[{3, 0}, x]*Zeta[5])/4 - (HPL[{3, 0}, xb]*Zeta[5])/4 - 
 (31*HPL[{3, 1}, x]*Zeta[5])/16 - (31*HPL[{3, 1}, xb]*Zeta[5])/16 + 
 (31*HPL[{1}, xb]*HPL[{0, 0, 0}, x]*Zeta[5])/16 + 
 (31*HPL[{1}, x]*HPL[{0, 0, 0}, xb]*Zeta[5])/16 + 
 (31*HPL[{0}, xb]*HPL[{1, 0, 0}, x]*Zeta[5])/16 + 
 (23*HPL[{1}, xb]*HPL[{1, 0, 0}, x]*Zeta[5])/8 + 
 (31*HPL[{0}, x]*HPL[{1, 0, 0}, xb]*Zeta[5])/16 + 
 (23*HPL[{1}, x]*HPL[{1, 0, 0}, xb]*Zeta[5])/8 - 
 (7*HPL[{0}, xb]*HPL[{1, 1, 0}, x]*Zeta[5])/8 - 
 3*HPL[{1}, xb]*HPL[{1, 1, 0}, x]*Zeta[5] - 
 (7*HPL[{0}, x]*HPL[{1, 1, 0}, xb]*Zeta[5])/8 - 
 3*HPL[{1}, x]*HPL[{1, 1, 0}, xb]*Zeta[5] - 
 (19*HPL[{0}, xb]*HPL[{1, 1, 1}, x]*Zeta[5])/8 - 
 (27*HPL[{1}, xb]*HPL[{1, 1, 1}, x]*Zeta[5])/8 - 
 (19*HPL[{0}, x]*HPL[{1, 1, 1}, xb]*Zeta[5])/8 - 
 (27*HPL[{1}, x]*HPL[{1, 1, 1}, xb]*Zeta[5])/8 - 
 (19*HPL[{1, 1, 2}, x]*Zeta[5])/16 - (19*HPL[{1, 1, 2}, xb]*Zeta[5])/16 + 
 (HPL[{1, 2, 0}, x]*Zeta[5])/2 + (HPL[{1, 2, 0}, xb]*Zeta[5])/2 - 
 (19*HPL[{1, 2, 1}, x]*Zeta[5])/16 - (19*HPL[{1, 2, 1}, xb]*Zeta[5])/16 - 
 (3*HPL[{2, 0, 0}, x]*Zeta[5])/2 - (3*HPL[{2, 0, 0}, xb]*Zeta[5])/2 - 
 (15*HPL[{2, 1, 0}, x]*Zeta[5])/8 - (15*HPL[{2, 1, 0}, xb]*Zeta[5])/8 - 
 (15*HPL[{2, 1, 1}, x]*Zeta[5])/16 - (15*HPL[{2, 1, 1}, xb]*Zeta[5])/16 + 
 (31*HPL[{1, 0, 0, 0}, x]*Zeta[5])/16 + (31*HPL[{1, 0, 0, 0}, xb]*Zeta[5])/
  16 - (7*HPL[{1, 1, 0, 0}, x]*Zeta[5])/8 - (7*HPL[{1, 1, 0, 0}, xb]*Zeta[5])/
  8 - (19*HPL[{1, 1, 1, 0}, x]*Zeta[5])/8 - 
 (19*HPL[{1, 1, 1, 0}, xb]*Zeta[5])/8 + (13*HPL[{1, 1, 1, 1}, x]*Zeta[5])/
  16 + (13*HPL[{1, 1, 1, 1}, xb]*Zeta[5])/16 + 
 (HPL[{1}, x]*Zeta[3]*Zeta[5])/2 + (HPL[{1}, xb]*Zeta[3]*Zeta[5])/2 + 
 (75*HPL[{0}, xb]*HPL[{1}, x]*Zeta[7])/16 + 
 (75*HPL[{0}, x]*HPL[{1}, xb]*Zeta[7])/16 + 
 (75*HPL[{1}, x]*HPL[{1}, xb]*Zeta[7])/4 + (75*HPL[{2}, x]*Zeta[7])/16 + 
 (75*HPL[{2}, xb]*Zeta[7])/16 + (75*HPL[{1, 0}, x]*Zeta[7])/16 + 
 (75*HPL[{1, 0}, xb]*Zeta[7])/16 + (75*HPL[{1, 1}, x]*Zeta[7])/16 + 
 (75*HPL[{1, 1}, xb]*Zeta[7])/16


==> anc/g51.m <==
(************************************************************************)
(* Ancillary file attached to arXiv submission of “Hexagon OPE          *)
(* Resummation and Multi-Regge Kinematics” by J.M.Drummond and          *)
(* G.Papathanasiou.                                                     *)
(*                                                                      *)
(* This file contains the N^3LLA contribution to the imaginary part of  *)
(* the 5-loop hexagon remainder function in multi-Regge kinematics      *)
(* g^{(5)}_1, see section 3.2 and eq.(3.7). We use variables x=-w,      *)
(* xb=-w^*, and we have also changed the loop expansion parameter       *)
(* g^2->a=2g^2 to make contact with the most common conventions.        *)
(*                                                                      *)
(************************************************************************)



g51 = (-37*Pi^6*HPL[{0}, xb]*HPL[{1}, x])/1890 - (37*Pi^6*HPL[{0}, x]*HPL[{1}, xb])/
  1890 - (37*Pi^6*HPL[{1}, x]*HPL[{1}, xb])/945 - 
 (37*Pi^6*HPL[{2}, x])/1890 - (37*Pi^6*HPL[{2}, xb])/1890 + 
 (19*Pi^4*HPL[{2}, x]*HPL[{2}, xb])/80 + (89*Pi^4*HPL[{0}, xb]*HPL[{3}, x])/
  960 + (19*Pi^4*HPL[{1}, xb]*HPL[{3}, x])/96 + 
 (89*Pi^4*HPL[{0}, x]*HPL[{3}, xb])/960 + (19*Pi^4*HPL[{1}, x]*HPL[{3}, xb])/
  96 - (65*Pi^2*HPL[{3}, x]*HPL[{3}, xb])/32 + (181*Pi^4*HPL[{4}, x])/2880 - 
 (71*Pi^2*HPL[{2}, xb]*HPL[{4}, x])/32 + (181*Pi^4*HPL[{4}, xb])/2880 - 
 (71*Pi^2*HPL[{2}, x]*HPL[{4}, xb])/32 + (65*HPL[{4}, x]*HPL[{4}, xb])/16 - 
 (59*Pi^2*HPL[{0}, xb]*HPL[{5}, x])/192 - (59*Pi^2*HPL[{1}, xb]*HPL[{5}, x])/
  192 + (55*HPL[{3}, xb]*HPL[{5}, x])/32 - (59*Pi^2*HPL[{0}, x]*HPL[{5}, xb])/
  192 - (59*Pi^2*HPL[{1}, x]*HPL[{5}, xb])/192 + 
 (55*HPL[{3}, x]*HPL[{5}, xb])/32 + (89*Pi^4*HPL[{2}, xb]*HPL[{0, 0}, x])/
  960 - (109*Pi^2*HPL[{4}, xb]*HPL[{0, 0}, x])/192 + 
 (89*Pi^4*HPL[{2}, x]*HPL[{0, 0}, xb])/960 - 
 (109*Pi^2*HPL[{4}, x]*HPL[{0, 0}, xb])/192 - (37*Pi^6*HPL[{1, 0}, x])/1890 + 
 (Pi^4*HPL[{2}, xb]*HPL[{1, 0}, x])/4 - (79*Pi^2*HPL[{4}, xb]*HPL[{1, 0}, x])/
  64 + (181*Pi^4*HPL[{0, 0}, xb]*HPL[{1, 0}, x])/2880 - 
 (37*Pi^6*HPL[{1, 0}, xb])/1890 + (Pi^4*HPL[{2}, x]*HPL[{1, 0}, xb])/4 - 
 (79*Pi^2*HPL[{4}, x]*HPL[{1, 0}, xb])/64 + 
 (181*Pi^4*HPL[{0, 0}, x]*HPL[{1, 0}, xb])/2880 + 
 (8*Pi^4*HPL[{1, 0}, x]*HPL[{1, 0}, xb])/45 - (37*Pi^6*HPL[{1, 1}, x])/945 + 
 (Pi^4*HPL[{2}, xb]*HPL[{1, 1}, x])/2 - 
 (277*Pi^2*HPL[{4}, xb]*HPL[{1, 1}, x])/96 + 
 (19*Pi^4*HPL[{0, 0}, xb]*HPL[{1, 1}, x])/96 + 
 (Pi^4*HPL[{1, 0}, xb]*HPL[{1, 1}, x])/2 - (37*Pi^6*HPL[{1, 1}, xb])/945 + 
 (Pi^4*HPL[{2}, x]*HPL[{1, 1}, xb])/2 - 
 (277*Pi^2*HPL[{4}, x]*HPL[{1, 1}, xb])/96 + 
 (19*Pi^4*HPL[{0, 0}, x]*HPL[{1, 1}, xb])/96 + 
 (Pi^4*HPL[{1, 0}, x]*HPL[{1, 1}, xb])/2 + 
 Pi^4*HPL[{1, 1}, x]*HPL[{1, 1}, xb] + (Pi^4*HPL[{0}, xb]*HPL[{1, 2}, x])/4 + 
 (Pi^4*HPL[{1}, xb]*HPL[{1, 2}, x])/2 - 
 (521*Pi^2*HPL[{3}, xb]*HPL[{1, 2}, x])/96 + (39*HPL[{5}, xb]*HPL[{1, 2}, x])/
  32 + (Pi^4*HPL[{0}, x]*HPL[{1, 2}, xb])/4 + 
 (Pi^4*HPL[{1}, x]*HPL[{1, 2}, xb])/2 - 
 (521*Pi^2*HPL[{3}, x]*HPL[{1, 2}, xb])/96 + (39*HPL[{5}, x]*HPL[{1, 2}, xb])/
  32 - (83*Pi^2*HPL[{1, 2}, x]*HPL[{1, 2}, xb])/6 + 
 (8*Pi^4*HPL[{1, 3}, x])/45 - (263*Pi^2*HPL[{2}, xb]*HPL[{1, 3}, x])/48 + 
 (143*HPL[{4}, xb]*HPL[{1, 3}, x])/32 - 
 (305*Pi^2*HPL[{0, 0}, xb]*HPL[{1, 3}, x])/192 - 
 (205*Pi^2*HPL[{1, 0}, xb]*HPL[{1, 3}, x])/48 - 
 (89*Pi^2*HPL[{1, 1}, xb]*HPL[{1, 3}, x])/8 + (8*Pi^4*HPL[{1, 3}, xb])/45 - 
 (263*Pi^2*HPL[{2}, x]*HPL[{1, 3}, xb])/48 + 
 (143*HPL[{4}, x]*HPL[{1, 3}, xb])/32 - 
 (305*Pi^2*HPL[{0, 0}, x]*HPL[{1, 3}, xb])/192 - 
 (205*Pi^2*HPL[{1, 0}, x]*HPL[{1, 3}, xb])/48 - 
 (89*Pi^2*HPL[{1, 1}, x]*HPL[{1, 3}, xb])/8 + 
 (65*HPL[{1, 3}, x]*HPL[{1, 3}, xb])/8 - 
 (215*Pi^2*HPL[{0}, xb]*HPL[{1, 4}, x])/192 - 
 (143*Pi^2*HPL[{1}, xb]*HPL[{1, 4}, x])/48 + 
 (129*HPL[{3}, xb]*HPL[{1, 4}, x])/32 + (37*HPL[{1, 2}, xb]*HPL[{1, 4}, x])/
  8 - (215*Pi^2*HPL[{0}, x]*HPL[{1, 4}, xb])/192 - 
 (143*Pi^2*HPL[{1}, x]*HPL[{1, 4}, xb])/48 + 
 (129*HPL[{3}, x]*HPL[{1, 4}, xb])/32 + (37*HPL[{1, 2}, x]*HPL[{1, 4}, xb])/
  8 - (23*Pi^2*HPL[{1, 5}, x])/96 + (21*HPL[{2}, xb]*HPL[{1, 5}, x])/32 + 
 (15*HPL[{0, 0}, xb]*HPL[{1, 5}, x])/32 + (11*HPL[{1, 0}, xb]*HPL[{1, 5}, x])/
  32 + (9*HPL[{1, 1}, xb]*HPL[{1, 5}, x])/16 - (23*Pi^2*HPL[{1, 5}, xb])/96 + 
 (21*HPL[{2}, x]*HPL[{1, 5}, xb])/32 + (15*HPL[{0, 0}, x]*HPL[{1, 5}, xb])/
  32 + (11*HPL[{1, 0}, x]*HPL[{1, 5}, xb])/32 + 
 (9*HPL[{1, 1}, x]*HPL[{1, 5}, xb])/16 + 
 (89*Pi^4*HPL[{0}, xb]*HPL[{2, 0}, x])/960 + 
 (Pi^4*HPL[{1}, xb]*HPL[{2, 0}, x])/4 - 
 (107*Pi^2*HPL[{3}, xb]*HPL[{2, 0}, x])/48 + (33*HPL[{5}, xb]*HPL[{2, 0}, x])/
  32 - (265*Pi^2*HPL[{1, 2}, xb]*HPL[{2, 0}, x])/48 + 
 (11*HPL[{1, 4}, xb]*HPL[{2, 0}, x])/4 + 
 (89*Pi^4*HPL[{0}, x]*HPL[{2, 0}, xb])/960 + 
 (Pi^4*HPL[{1}, x]*HPL[{2, 0}, xb])/4 - 
 (107*Pi^2*HPL[{3}, x]*HPL[{2, 0}, xb])/48 + (33*HPL[{5}, x]*HPL[{2, 0}, xb])/
  32 - (265*Pi^2*HPL[{1, 2}, x]*HPL[{2, 0}, xb])/48 + 
 (11*HPL[{1, 4}, x]*HPL[{2, 0}, xb])/4 - 
 (11*Pi^2*HPL[{2, 0}, x]*HPL[{2, 0}, xb])/6 + 
 (19*Pi^4*HPL[{0}, xb]*HPL[{2, 1}, x])/80 + 
 (Pi^4*HPL[{1}, xb]*HPL[{2, 1}, x])/2 - 
 (213*Pi^2*HPL[{3}, xb]*HPL[{2, 1}, x])/32 + (57*HPL[{5}, xb]*HPL[{2, 1}, x])/
  32 - (179*Pi^2*HPL[{1, 2}, xb]*HPL[{2, 1}, x])/12 + 
 (197*HPL[{1, 4}, xb]*HPL[{2, 1}, x])/32 - 
 (55*Pi^2*HPL[{2, 0}, xb]*HPL[{2, 1}, x])/8 + 
 (19*Pi^4*HPL[{0}, x]*HPL[{2, 1}, xb])/80 + 
 (Pi^4*HPL[{1}, x]*HPL[{2, 1}, xb])/2 - 
 (213*Pi^2*HPL[{3}, x]*HPL[{2, 1}, xb])/32 + (57*HPL[{5}, x]*HPL[{2, 1}, xb])/
  32 - (179*Pi^2*HPL[{1, 2}, x]*HPL[{2, 1}, xb])/12 + 
 (197*HPL[{1, 4}, x]*HPL[{2, 1}, xb])/32 - 
 (55*Pi^2*HPL[{2, 0}, x]*HPL[{2, 1}, xb])/8 - 
 (391*Pi^2*HPL[{2, 1}, x]*HPL[{2, 1}, xb])/24 + (Pi^4*HPL[{2, 2}, x])/4 - 
 (55*Pi^2*HPL[{2}, xb]*HPL[{2, 2}, x])/8 + (93*HPL[{4}, xb]*HPL[{2, 2}, x])/
  16 - (107*Pi^2*HPL[{0, 0}, xb]*HPL[{2, 2}, x])/48 - 
 (265*Pi^2*HPL[{1, 0}, xb]*HPL[{2, 2}, x])/48 - 
 (301*Pi^2*HPL[{1, 1}, xb]*HPL[{2, 2}, x])/24 + 
 (335*HPL[{1, 3}, xb]*HPL[{2, 2}, x])/32 + (Pi^4*HPL[{2, 2}, xb])/4 - 
 (55*Pi^2*HPL[{2}, x]*HPL[{2, 2}, xb])/8 + (93*HPL[{4}, x]*HPL[{2, 2}, xb])/
  16 - (107*Pi^2*HPL[{0, 0}, x]*HPL[{2, 2}, xb])/48 - 
 (265*Pi^2*HPL[{1, 0}, x]*HPL[{2, 2}, xb])/48 - 
 (301*Pi^2*HPL[{1, 1}, x]*HPL[{2, 2}, xb])/24 + 
 (335*HPL[{1, 3}, x]*HPL[{2, 2}, xb])/32 + 
 (213*HPL[{2, 2}, x]*HPL[{2, 2}, xb])/16 - 
 (11*Pi^2*HPL[{0}, xb]*HPL[{2, 3}, x])/6 - 
 (209*Pi^2*HPL[{1}, xb]*HPL[{2, 3}, x])/48 + (93*HPL[{3}, xb]*HPL[{2, 3}, x])/
  16 + (239*HPL[{1, 2}, xb]*HPL[{2, 3}, x])/32 + 
 (137*HPL[{2, 0}, xb]*HPL[{2, 3}, x])/32 + 
 (75*HPL[{2, 1}, xb]*HPL[{2, 3}, x])/8 - 
 (11*Pi^2*HPL[{0}, x]*HPL[{2, 3}, xb])/6 - 
 (209*Pi^2*HPL[{1}, x]*HPL[{2, 3}, xb])/48 + (93*HPL[{3}, x]*HPL[{2, 3}, xb])/
  16 + (239*HPL[{1, 2}, x]*HPL[{2, 3}, xb])/32 + 
 (137*HPL[{2, 0}, x]*HPL[{2, 3}, xb])/32 + 
 (75*HPL[{2, 1}, x]*HPL[{2, 3}, xb])/8 - (215*Pi^2*HPL[{2, 4}, x])/192 + 
 (31*HPL[{2}, xb]*HPL[{2, 4}, x])/16 + (33*HPL[{0, 0}, xb]*HPL[{2, 4}, x])/
  32 + (5*HPL[{1, 0}, xb]*HPL[{2, 4}, x])/4 + 
 (81*HPL[{1, 1}, xb]*HPL[{2, 4}, x])/32 - (215*Pi^2*HPL[{2, 4}, xb])/192 + 
 (31*HPL[{2}, x]*HPL[{2, 4}, xb])/16 + (33*HPL[{0, 0}, x]*HPL[{2, 4}, xb])/
  32 + (5*HPL[{1, 0}, x]*HPL[{2, 4}, xb])/4 + 
 (81*HPL[{1, 1}, x]*HPL[{2, 4}, xb])/32 + (5*HPL[{1}, xb]*HPL[{2, 5}, x])/
  32 + (5*HPL[{1}, x]*HPL[{2, 5}, xb])/32 + (89*Pi^4*HPL[{3, 0}, x])/960 - 
 (107*Pi^2*HPL[{2}, xb]*HPL[{3, 0}, x])/48 + 
 (103*HPL[{4}, xb]*HPL[{3, 0}, x])/32 - 
 (109*Pi^2*HPL[{0, 0}, xb]*HPL[{3, 0}, x])/192 - 
 (305*Pi^2*HPL[{1, 0}, xb]*HPL[{3, 0}, x])/192 - 
 (413*Pi^2*HPL[{1, 1}, xb]*HPL[{3, 0}, x])/96 + 
 (75*HPL[{1, 3}, xb]*HPL[{3, 0}, x])/16 + 
 (197*HPL[{2, 2}, xb]*HPL[{3, 0}, x])/32 + (89*Pi^4*HPL[{3, 0}, xb])/960 - 
 (107*Pi^2*HPL[{2}, x]*HPL[{3, 0}, xb])/48 + 
 (103*HPL[{4}, x]*HPL[{3, 0}, xb])/32 - 
 (109*Pi^2*HPL[{0, 0}, x]*HPL[{3, 0}, xb])/192 - 
 (305*Pi^2*HPL[{1, 0}, x]*HPL[{3, 0}, xb])/192 - 
 (413*Pi^2*HPL[{1, 1}, x]*HPL[{3, 0}, xb])/96 + 
 (75*HPL[{1, 3}, x]*HPL[{3, 0}, xb])/16 + 
 (197*HPL[{2, 2}, x]*HPL[{3, 0}, xb])/32 + (9*HPL[{3, 0}, x]*HPL[{3, 0}, xb])/
  4 + (19*Pi^4*HPL[{3, 1}, x])/96 - (213*Pi^2*HPL[{2}, xb]*HPL[{3, 1}, x])/
  32 + (233*HPL[{4}, xb]*HPL[{3, 1}, x])/32 - 
 (65*Pi^2*HPL[{0, 0}, xb]*HPL[{3, 1}, x])/32 - 
 (521*Pi^2*HPL[{1, 0}, xb]*HPL[{3, 1}, x])/96 - 
 (533*Pi^2*HPL[{1, 1}, xb]*HPL[{3, 1}, x])/48 + 
 (377*HPL[{1, 3}, xb]*HPL[{3, 1}, x])/32 + 
 (117*HPL[{2, 2}, xb]*HPL[{3, 1}, x])/8 + 
 (123*HPL[{3, 0}, xb]*HPL[{3, 1}, x])/16 + (19*Pi^4*HPL[{3, 1}, xb])/96 - 
 (213*Pi^2*HPL[{2}, x]*HPL[{3, 1}, xb])/32 + 
 (233*HPL[{4}, x]*HPL[{3, 1}, xb])/32 - 
 (65*Pi^2*HPL[{0, 0}, x]*HPL[{3, 1}, xb])/32 - 
 (521*Pi^2*HPL[{1, 0}, x]*HPL[{3, 1}, xb])/96 - 
 (533*Pi^2*HPL[{1, 1}, x]*HPL[{3, 1}, xb])/48 + 
 (377*HPL[{1, 3}, x]*HPL[{3, 1}, xb])/32 + 
 (117*HPL[{2, 2}, x]*HPL[{3, 1}, xb])/8 + 
 (123*HPL[{3, 0}, x]*HPL[{3, 1}, xb])/16 + 
 (255*HPL[{3, 1}, x]*HPL[{3, 1}, xb])/16 - 
 (107*Pi^2*HPL[{0}, xb]*HPL[{3, 2}, x])/48 - 
 (413*Pi^2*HPL[{1}, xb]*HPL[{3, 2}, x])/96 + 
 (123*HPL[{3}, xb]*HPL[{3, 2}, x])/16 + (295*HPL[{1, 2}, xb]*HPL[{3, 2}, x])/
  32 + (197*HPL[{2, 0}, xb]*HPL[{3, 2}, x])/32 + 
 (45*HPL[{2, 1}, xb]*HPL[{3, 2}, x])/4 - 
 (107*Pi^2*HPL[{0}, x]*HPL[{3, 2}, xb])/48 - 
 (413*Pi^2*HPL[{1}, x]*HPL[{3, 2}, xb])/96 + 
 (123*HPL[{3}, x]*HPL[{3, 2}, xb])/16 + (295*HPL[{1, 2}, x]*HPL[{3, 2}, xb])/
  32 + (197*HPL[{2, 0}, x]*HPL[{3, 2}, xb])/32 + 
 (45*HPL[{2, 1}, x]*HPL[{3, 2}, xb])/4 - (305*Pi^2*HPL[{3, 3}, x])/192 + 
 (65*HPL[{2}, xb]*HPL[{3, 3}, x])/16 + (9*HPL[{0, 0}, xb]*HPL[{3, 3}, x])/4 + 
 (49*HPL[{1, 0}, xb]*HPL[{3, 3}, x])/16 + 
 (153*HPL[{1, 1}, xb]*HPL[{3, 3}, x])/32 - (305*Pi^2*HPL[{3, 3}, xb])/192 + 
 (65*HPL[{2}, x]*HPL[{3, 3}, xb])/16 + (9*HPL[{0, 0}, x]*HPL[{3, 3}, xb])/4 + 
 (49*HPL[{1, 0}, x]*HPL[{3, 3}, xb])/16 + 
 (153*HPL[{1, 1}, x]*HPL[{3, 3}, xb])/32 + (33*HPL[{0}, xb]*HPL[{3, 4}, x])/
  32 + (57*HPL[{1}, xb]*HPL[{3, 4}, x])/32 + (33*HPL[{0}, x]*HPL[{3, 4}, xb])/
  32 + (57*HPL[{1}, x]*HPL[{3, 4}, xb])/32 + (15*HPL[{3, 5}, x])/32 + 
 (15*HPL[{3, 5}, xb])/32 - (109*Pi^2*HPL[{0}, xb]*HPL[{4, 0}, x])/192 - 
 (79*Pi^2*HPL[{1}, xb]*HPL[{4, 0}, x])/64 + (103*HPL[{3}, xb]*HPL[{4, 0}, x])/
  32 + (25*HPL[{1, 2}, xb]*HPL[{4, 0}, x])/8 + 
 (35*HPL[{2, 0}, xb]*HPL[{4, 0}, x])/16 + (65*HPL[{2, 1}, xb]*HPL[{4, 0}, x])/
  16 - (109*Pi^2*HPL[{0}, x]*HPL[{4, 0}, xb])/192 - 
 (79*Pi^2*HPL[{1}, x]*HPL[{4, 0}, xb])/64 + (103*HPL[{3}, x]*HPL[{4, 0}, xb])/
  32 + (25*HPL[{1, 2}, x]*HPL[{4, 0}, xb])/8 + 
 (35*HPL[{2, 0}, x]*HPL[{4, 0}, xb])/16 + (65*HPL[{2, 1}, x]*HPL[{4, 0}, xb])/
  16 - (71*Pi^2*HPL[{0}, xb]*HPL[{4, 1}, x])/32 - 
 (277*Pi^2*HPL[{1}, xb]*HPL[{4, 1}, x])/96 + 
 (233*HPL[{3}, xb]*HPL[{4, 1}, x])/32 + (229*HPL[{1, 2}, xb]*HPL[{4, 1}, x])/
  32 + (93*HPL[{2, 0}, xb]*HPL[{4, 1}, x])/16 + 
 (143*HPL[{2, 1}, xb]*HPL[{4, 1}, x])/16 - 
 (71*Pi^2*HPL[{0}, x]*HPL[{4, 1}, xb])/32 - 
 (277*Pi^2*HPL[{1}, x]*HPL[{4, 1}, xb])/96 + 
 (233*HPL[{3}, x]*HPL[{4, 1}, xb])/32 + (229*HPL[{1, 2}, x]*HPL[{4, 1}, xb])/
  32 + (93*HPL[{2, 0}, x]*HPL[{4, 1}, xb])/16 + 
 (143*HPL[{2, 1}, x]*HPL[{4, 1}, xb])/16 - (79*Pi^2*HPL[{4, 2}, x])/64 + 
 (65*HPL[{2}, xb]*HPL[{4, 2}, x])/16 + (103*HPL[{0, 0}, xb]*HPL[{4, 2}, x])/
  32 + (25*HPL[{1, 0}, xb]*HPL[{4, 2}, x])/8 + 
 (113*HPL[{1, 1}, xb]*HPL[{4, 2}, x])/32 - (79*Pi^2*HPL[{4, 2}, xb])/64 + 
 (65*HPL[{2}, x]*HPL[{4, 2}, xb])/16 + (103*HPL[{0, 0}, x]*HPL[{4, 2}, xb])/
  32 + (25*HPL[{1, 0}, x]*HPL[{4, 2}, xb])/8 + 
 (113*HPL[{1, 1}, x]*HPL[{4, 2}, xb])/32 + (35*HPL[{0}, xb]*HPL[{4, 3}, x])/
  16 + (71*HPL[{1}, xb]*HPL[{4, 3}, x])/32 + (35*HPL[{0}, x]*HPL[{4, 3}, xb])/
  16 + (71*HPL[{1}, x]*HPL[{4, 3}, xb])/32 + (25*HPL[{4, 4}, x])/16 + 
 (25*HPL[{4, 4}, xb])/16 - (59*Pi^2*HPL[{5, 0}, x])/192 + 
 (33*HPL[{2}, xb]*HPL[{5, 0}, x])/32 + (35*HPL[{0, 0}, xb]*HPL[{5, 0}, x])/
  32 + (25*HPL[{1, 0}, xb]*HPL[{5, 0}, x])/32 + 
 (23*HPL[{1, 1}, xb]*HPL[{5, 0}, x])/32 - (59*Pi^2*HPL[{5, 0}, xb])/192 + 
 (33*HPL[{2}, x]*HPL[{5, 0}, xb])/32 + (35*HPL[{0, 0}, x]*HPL[{5, 0}, xb])/
  32 + (25*HPL[{1, 0}, x]*HPL[{5, 0}, xb])/32 + 
 (23*HPL[{1, 1}, x]*HPL[{5, 0}, xb])/32 - (59*Pi^2*HPL[{5, 1}, x])/192 + 
 (57*HPL[{2}, xb]*HPL[{5, 1}, x])/32 + (55*HPL[{0, 0}, xb]*HPL[{5, 1}, x])/
  32 + (39*HPL[{1, 0}, xb]*HPL[{5, 1}, x])/32 + 
 (41*HPL[{1, 1}, xb]*HPL[{5, 1}, x])/32 - (59*Pi^2*HPL[{5, 1}, xb])/192 + 
 (57*HPL[{2}, x]*HPL[{5, 1}, xb])/32 + (55*HPL[{0, 0}, x]*HPL[{5, 1}, xb])/
  32 + (39*HPL[{1, 0}, x]*HPL[{5, 1}, xb])/32 + 
 (41*HPL[{1, 1}, x]*HPL[{5, 1}, xb])/32 + (33*HPL[{0}, xb]*HPL[{5, 2}, x])/
  32 + (23*HPL[{1}, xb]*HPL[{5, 2}, x])/32 + (33*HPL[{0}, x]*HPL[{5, 2}, xb])/
  32 + (23*HPL[{1}, x]*HPL[{5, 2}, xb])/32 + (25*HPL[{5, 3}, x])/32 + 
 (25*HPL[{5, 3}, xb])/32 + (181*Pi^4*HPL[{1}, xb]*HPL[{0, 0, 0}, x])/2880 - 
 (109*Pi^2*HPL[{3}, xb]*HPL[{0, 0, 0}, x])/192 + 
 (35*HPL[{5}, xb]*HPL[{0, 0, 0}, x])/32 - 
 (79*Pi^2*HPL[{1, 2}, xb]*HPL[{0, 0, 0}, x])/64 + 
 (25*HPL[{1, 4}, xb]*HPL[{0, 0, 0}, x])/16 - 
 (59*Pi^2*HPL[{2, 0}, xb]*HPL[{0, 0, 0}, x])/192 - 
 (71*Pi^2*HPL[{2, 1}, xb]*HPL[{0, 0, 0}, x])/32 + 
 (35*HPL[{2, 3}, xb]*HPL[{0, 0, 0}, x])/16 + 
 (103*HPL[{3, 2}, xb]*HPL[{0, 0, 0}, x])/32 + 
 (35*HPL[{4, 0}, xb]*HPL[{0, 0, 0}, x])/32 + 
 (65*HPL[{4, 1}, xb]*HPL[{0, 0, 0}, x])/16 + 
 (181*Pi^4*HPL[{1}, x]*HPL[{0, 0, 0}, xb])/2880 - 
 (109*Pi^2*HPL[{3}, x]*HPL[{0, 0, 0}, xb])/192 + 
 (35*HPL[{5}, x]*HPL[{0, 0, 0}, xb])/32 - 
 (79*Pi^2*HPL[{1, 2}, x]*HPL[{0, 0, 0}, xb])/64 + 
 (25*HPL[{1, 4}, x]*HPL[{0, 0, 0}, xb])/16 - 
 (59*Pi^2*HPL[{2, 0}, x]*HPL[{0, 0, 0}, xb])/192 - 
 (71*Pi^2*HPL[{2, 1}, x]*HPL[{0, 0, 0}, xb])/32 + 
 (35*HPL[{2, 3}, x]*HPL[{0, 0, 0}, xb])/16 + 
 (103*HPL[{3, 2}, x]*HPL[{0, 0, 0}, xb])/32 + 
 (35*HPL[{4, 0}, x]*HPL[{0, 0, 0}, xb])/32 + 
 (65*HPL[{4, 1}, x]*HPL[{0, 0, 0}, xb])/16 + 
 (181*Pi^4*HPL[{0}, xb]*HPL[{1, 0, 0}, x])/2880 + 
 (8*Pi^4*HPL[{1}, xb]*HPL[{1, 0, 0}, x])/45 - 
 (305*Pi^2*HPL[{3}, xb]*HPL[{1, 0, 0}, x])/192 + 
 (25*HPL[{5}, xb]*HPL[{1, 0, 0}, x])/32 - 
 (205*Pi^2*HPL[{1, 2}, xb]*HPL[{1, 0, 0}, x])/48 + 
 (65*HPL[{1, 4}, xb]*HPL[{1, 0, 0}, x])/32 - 
 (215*Pi^2*HPL[{2, 0}, xb]*HPL[{1, 0, 0}, x])/192 - 
 (263*Pi^2*HPL[{2, 1}, xb]*HPL[{1, 0, 0}, x])/48 + 
 (25*HPL[{2, 3}, xb]*HPL[{1, 0, 0}, x])/8 + 
 (75*HPL[{3, 2}, xb]*HPL[{1, 0, 0}, x])/16 + 
 (25*HPL[{4, 0}, xb]*HPL[{1, 0, 0}, x])/16 + 
 (143*HPL[{4, 1}, xb]*HPL[{1, 0, 0}, x])/32 + 
 (181*Pi^4*HPL[{0}, x]*HPL[{1, 0, 0}, xb])/2880 + 
 (8*Pi^4*HPL[{1}, x]*HPL[{1, 0, 0}, xb])/45 - 
 (305*Pi^2*HPL[{3}, x]*HPL[{1, 0, 0}, xb])/192 + 
 (25*HPL[{5}, x]*HPL[{1, 0, 0}, xb])/32 - 
 (205*Pi^2*HPL[{1, 2}, x]*HPL[{1, 0, 0}, xb])/48 + 
 (65*HPL[{1, 4}, x]*HPL[{1, 0, 0}, xb])/32 - 
 (215*Pi^2*HPL[{2, 0}, x]*HPL[{1, 0, 0}, xb])/192 - 
 (263*Pi^2*HPL[{2, 1}, x]*HPL[{1, 0, 0}, xb])/48 + 
 (25*HPL[{2, 3}, x]*HPL[{1, 0, 0}, xb])/8 + 
 (75*HPL[{3, 2}, x]*HPL[{1, 0, 0}, xb])/16 + 
 (25*HPL[{4, 0}, x]*HPL[{1, 0, 0}, xb])/16 + 
 (143*HPL[{4, 1}, x]*HPL[{1, 0, 0}, xb])/32 - 
 (23*Pi^2*HPL[{1, 0, 0}, x]*HPL[{1, 0, 0}, xb])/96 + 
 (19*Pi^4*HPL[{0}, xb]*HPL[{1, 1, 0}, x])/96 + 
 (Pi^4*HPL[{1}, xb]*HPL[{1, 1, 0}, x])/2 - 
 (413*Pi^2*HPL[{3}, xb]*HPL[{1, 1, 0}, x])/96 + 
 (23*HPL[{5}, xb]*HPL[{1, 1, 0}, x])/32 - 
 (151*Pi^2*HPL[{1, 2}, xb]*HPL[{1, 1, 0}, x])/12 + 
 (47*HPL[{1, 4}, xb]*HPL[{1, 1, 0}, x])/16 - 
 (209*Pi^2*HPL[{2, 0}, xb]*HPL[{1, 1, 0}, x])/48 - 
 (167*Pi^2*HPL[{2, 1}, xb]*HPL[{1, 1, 0}, x])/12 + 
 (169*HPL[{2, 3}, xb]*HPL[{1, 1, 0}, x])/32 + 
 (227*HPL[{3, 2}, xb]*HPL[{1, 1, 0}, x])/32 + 
 (71*HPL[{4, 0}, xb]*HPL[{1, 1, 0}, x])/32 + 
 (173*HPL[{4, 1}, xb]*HPL[{1, 1, 0}, x])/32 - 
 (59*Pi^2*HPL[{0, 0, 0}, xb]*HPL[{1, 1, 0}, x])/192 - 
 (143*Pi^2*HPL[{1, 0, 0}, xb]*HPL[{1, 1, 0}, x])/48 + 
 (19*Pi^4*HPL[{0}, x]*HPL[{1, 1, 0}, xb])/96 + 
 (Pi^4*HPL[{1}, x]*HPL[{1, 1, 0}, xb])/2 - 
 (413*Pi^2*HPL[{3}, x]*HPL[{1, 1, 0}, xb])/96 + 
 (23*HPL[{5}, x]*HPL[{1, 1, 0}, xb])/32 - 
 (151*Pi^2*HPL[{1, 2}, x]*HPL[{1, 1, 0}, xb])/12 + 
 (47*HPL[{1, 4}, x]*HPL[{1, 1, 0}, xb])/16 - 
 (209*Pi^2*HPL[{2, 0}, x]*HPL[{1, 1, 0}, xb])/48 - 
 (167*Pi^2*HPL[{2, 1}, x]*HPL[{1, 1, 0}, xb])/12 + 
 (169*HPL[{2, 3}, x]*HPL[{1, 1, 0}, xb])/32 + 
 (227*HPL[{3, 2}, x]*HPL[{1, 1, 0}, xb])/32 + 
 (71*HPL[{4, 0}, x]*HPL[{1, 1, 0}, xb])/32 + 
 (173*HPL[{4, 1}, x]*HPL[{1, 1, 0}, xb])/32 - 
 (59*Pi^2*HPL[{0, 0, 0}, x]*HPL[{1, 1, 0}, xb])/192 - 
 (143*Pi^2*HPL[{1, 0, 0}, x]*HPL[{1, 1, 0}, xb])/48 - 
 (45*Pi^2*HPL[{1, 1, 0}, x]*HPL[{1, 1, 0}, xb])/4 + 
 (Pi^4*HPL[{0}, xb]*HPL[{1, 1, 1}, x])/2 + 
 Pi^4*HPL[{1}, xb]*HPL[{1, 1, 1}, x] - 
 (533*Pi^2*HPL[{3}, xb]*HPL[{1, 1, 1}, x])/48 + 
 (41*HPL[{5}, xb]*HPL[{1, 1, 1}, x])/32 - 29*Pi^2*HPL[{1, 2}, xb]*
  HPL[{1, 1, 1}, x] + (53*HPL[{1, 4}, xb]*HPL[{1, 1, 1}, x])/8 - 
 (301*Pi^2*HPL[{2, 0}, xb]*HPL[{1, 1, 1}, x])/24 - 
 29*Pi^2*HPL[{2, 1}, xb]*HPL[{1, 1, 1}, x] + 
 (89*HPL[{2, 3}, xb]*HPL[{1, 1, 1}, x])/8 + 
 (95*HPL[{3, 2}, xb]*HPL[{1, 1, 1}, x])/8 + 
 (113*HPL[{4, 0}, xb]*HPL[{1, 1, 1}, x])/32 + 
 8*HPL[{4, 1}, xb]*HPL[{1, 1, 1}, x] - 
 (277*Pi^2*HPL[{0, 0, 0}, xb]*HPL[{1, 1, 1}, x])/96 - 
 (89*Pi^2*HPL[{1, 0, 0}, xb]*HPL[{1, 1, 1}, x])/8 - 
 29*Pi^2*HPL[{1, 1, 0}, xb]*HPL[{1, 1, 1}, x] + 
 (Pi^4*HPL[{0}, x]*HPL[{1, 1, 1}, xb])/2 + 
 Pi^4*HPL[{1}, x]*HPL[{1, 1, 1}, xb] - 
 (533*Pi^2*HPL[{3}, x]*HPL[{1, 1, 1}, xb])/48 + 
 (41*HPL[{5}, x]*HPL[{1, 1, 1}, xb])/32 - 29*Pi^2*HPL[{1, 2}, x]*
  HPL[{1, 1, 1}, xb] + (53*HPL[{1, 4}, x]*HPL[{1, 1, 1}, xb])/8 - 
 (301*Pi^2*HPL[{2, 0}, x]*HPL[{1, 1, 1}, xb])/24 - 
 29*Pi^2*HPL[{2, 1}, x]*HPL[{1, 1, 1}, xb] + 
 (89*HPL[{2, 3}, x]*HPL[{1, 1, 1}, xb])/8 + 
 (95*HPL[{3, 2}, x]*HPL[{1, 1, 1}, xb])/8 + 
 (113*HPL[{4, 0}, x]*HPL[{1, 1, 1}, xb])/32 + 
 8*HPL[{4, 1}, x]*HPL[{1, 1, 1}, xb] - 
 (277*Pi^2*HPL[{0, 0, 0}, x]*HPL[{1, 1, 1}, xb])/96 - 
 (89*Pi^2*HPL[{1, 0, 0}, x]*HPL[{1, 1, 1}, xb])/8 - 
 29*Pi^2*HPL[{1, 1, 0}, x]*HPL[{1, 1, 1}, xb] - 
 58*Pi^2*HPL[{1, 1, 1}, x]*HPL[{1, 1, 1}, xb] + (Pi^4*HPL[{1, 1, 2}, x])/2 - 
 (167*Pi^2*HPL[{2}, xb]*HPL[{1, 1, 2}, x])/12 + 
 (173*HPL[{4}, xb]*HPL[{1, 1, 2}, x])/32 - 
 (413*Pi^2*HPL[{0, 0}, xb]*HPL[{1, 1, 2}, x])/96 - 
 (151*Pi^2*HPL[{1, 0}, xb]*HPL[{1, 1, 2}, x])/12 - 
 29*Pi^2*HPL[{1, 1}, xb]*HPL[{1, 1, 2}, x] + 
 (29*HPL[{1, 3}, xb]*HPL[{1, 1, 2}, x])/2 + 
 (147*HPL[{2, 2}, xb]*HPL[{1, 1, 2}, x])/8 + 
 (227*HPL[{3, 0}, xb]*HPL[{1, 1, 2}, x])/32 + 
 (145*HPL[{3, 1}, xb]*HPL[{1, 1, 2}, x])/8 + (Pi^4*HPL[{1, 1, 2}, xb])/2 - 
 (167*Pi^2*HPL[{2}, x]*HPL[{1, 1, 2}, xb])/12 + 
 (173*HPL[{4}, x]*HPL[{1, 1, 2}, xb])/32 - 
 (413*Pi^2*HPL[{0, 0}, x]*HPL[{1, 1, 2}, xb])/96 - 
 (151*Pi^2*HPL[{1, 0}, x]*HPL[{1, 1, 2}, xb])/12 - 
 29*Pi^2*HPL[{1, 1}, x]*HPL[{1, 1, 2}, xb] + 
 (29*HPL[{1, 3}, x]*HPL[{1, 1, 2}, xb])/2 + 
 (147*HPL[{2, 2}, x]*HPL[{1, 1, 2}, xb])/8 + 
 (227*HPL[{3, 0}, x]*HPL[{1, 1, 2}, xb])/32 + 
 (145*HPL[{3, 1}, x]*HPL[{1, 1, 2}, xb])/8 + 
 (69*HPL[{1, 1, 2}, x]*HPL[{1, 1, 2}, xb])/2 - 
 (209*Pi^2*HPL[{0}, xb]*HPL[{1, 1, 3}, x])/48 - 
 (45*Pi^2*HPL[{1}, xb]*HPL[{1, 1, 3}, x])/4 + 
 (257*HPL[{3}, xb]*HPL[{1, 1, 3}, x])/32 + 
 (225*HPL[{1, 2}, xb]*HPL[{1, 1, 3}, x])/16 + 
 (209*HPL[{2, 0}, xb]*HPL[{1, 1, 3}, x])/32 + 
 (271*HPL[{2, 1}, xb]*HPL[{1, 1, 3}, x])/16 + 
 (71*HPL[{0, 0, 0}, xb]*HPL[{1, 1, 3}, x])/32 + 
 (37*HPL[{1, 0, 0}, xb]*HPL[{1, 1, 3}, x])/8 + 
 (165*HPL[{1, 1, 0}, xb]*HPL[{1, 1, 3}, x])/16 + 
 (205*HPL[{1, 1, 1}, xb]*HPL[{1, 1, 3}, x])/8 - 
 (209*Pi^2*HPL[{0}, x]*HPL[{1, 1, 3}, xb])/48 - 
 (45*Pi^2*HPL[{1}, x]*HPL[{1, 1, 3}, xb])/4 + 
 (257*HPL[{3}, x]*HPL[{1, 1, 3}, xb])/32 + 
 (225*HPL[{1, 2}, x]*HPL[{1, 1, 3}, xb])/16 + 
 (209*HPL[{2, 0}, x]*HPL[{1, 1, 3}, xb])/32 + 
 (271*HPL[{2, 1}, x]*HPL[{1, 1, 3}, xb])/16 + 
 (71*HPL[{0, 0, 0}, x]*HPL[{1, 1, 3}, xb])/32 + 
 (37*HPL[{1, 0, 0}, x]*HPL[{1, 1, 3}, xb])/8 + 
 (165*HPL[{1, 1, 0}, x]*HPL[{1, 1, 3}, xb])/16 + 
 (205*HPL[{1, 1, 1}, x]*HPL[{1, 1, 3}, xb])/8 - 
 (143*Pi^2*HPL[{1, 1, 4}, x])/48 + (127*HPL[{2}, xb]*HPL[{1, 1, 4}, x])/32 + 
 (57*HPL[{0, 0}, xb]*HPL[{1, 1, 4}, x])/32 + 
 (5*HPL[{1, 0}, xb]*HPL[{1, 1, 4}, x])/2 + 
 (89*HPL[{1, 1}, xb]*HPL[{1, 1, 4}, x])/16 - (143*Pi^2*HPL[{1, 1, 4}, xb])/
  48 + (127*HPL[{2}, x]*HPL[{1, 1, 4}, xb])/32 + 
 (57*HPL[{0, 0}, x]*HPL[{1, 1, 4}, xb])/32 + 
 (5*HPL[{1, 0}, x]*HPL[{1, 1, 4}, xb])/2 + 
 (89*HPL[{1, 1}, x]*HPL[{1, 1, 4}, xb])/16 + 
 (5*HPL[{0}, xb]*HPL[{1, 1, 5}, x])/32 + (5*HPL[{1}, xb]*HPL[{1, 1, 5}, x])/
  16 + (5*HPL[{0}, x]*HPL[{1, 1, 5}, xb])/32 + 
 (5*HPL[{1}, x]*HPL[{1, 1, 5}, xb])/16 + (Pi^4*HPL[{1, 2, 0}, x])/4 - 
 (265*Pi^2*HPL[{2}, xb]*HPL[{1, 2, 0}, x])/48 + 
 (25*HPL[{4}, xb]*HPL[{1, 2, 0}, x])/8 - 
 (79*Pi^2*HPL[{0, 0}, xb]*HPL[{1, 2, 0}, x])/64 - 
 (205*Pi^2*HPL[{1, 0}, xb]*HPL[{1, 2, 0}, x])/48 - 
 (151*Pi^2*HPL[{1, 1}, xb]*HPL[{1, 2, 0}, x])/12 + 
 (27*HPL[{1, 3}, xb]*HPL[{1, 2, 0}, x])/4 + 
 (293*HPL[{2, 2}, xb]*HPL[{1, 2, 0}, x])/32 + 
 (49*HPL[{3, 0}, xb]*HPL[{1, 2, 0}, x])/16 + 
 (339*HPL[{3, 1}, xb]*HPL[{1, 2, 0}, x])/32 + 
 (233*HPL[{1, 1, 2}, xb]*HPL[{1, 2, 0}, x])/16 + 
 (Pi^4*HPL[{1, 2, 0}, xb])/4 - (265*Pi^2*HPL[{2}, x]*HPL[{1, 2, 0}, xb])/48 + 
 (25*HPL[{4}, x]*HPL[{1, 2, 0}, xb])/8 - 
 (79*Pi^2*HPL[{0, 0}, x]*HPL[{1, 2, 0}, xb])/64 - 
 (205*Pi^2*HPL[{1, 0}, x]*HPL[{1, 2, 0}, xb])/48 - 
 (151*Pi^2*HPL[{1, 1}, x]*HPL[{1, 2, 0}, xb])/12 + 
 (27*HPL[{1, 3}, x]*HPL[{1, 2, 0}, xb])/4 + 
 (293*HPL[{2, 2}, x]*HPL[{1, 2, 0}, xb])/32 + 
 (49*HPL[{3, 0}, x]*HPL[{1, 2, 0}, xb])/16 + 
 (339*HPL[{3, 1}, x]*HPL[{1, 2, 0}, xb])/32 + 
 (233*HPL[{1, 1, 2}, x]*HPL[{1, 2, 0}, xb])/16 + 
 (81*HPL[{1, 2, 0}, x]*HPL[{1, 2, 0}, xb])/16 + (Pi^4*HPL[{1, 2, 1}, x])/2 - 
 (179*Pi^2*HPL[{2}, xb]*HPL[{1, 2, 1}, x])/12 + 
 (229*HPL[{4}, xb]*HPL[{1, 2, 1}, x])/32 - 
 (521*Pi^2*HPL[{0, 0}, xb]*HPL[{1, 2, 1}, x])/96 - 
 (83*Pi^2*HPL[{1, 0}, xb]*HPL[{1, 2, 1}, x])/6 - 
 29*Pi^2*HPL[{1, 1}, xb]*HPL[{1, 2, 1}, x] + 
 (141*HPL[{1, 3}, xb]*HPL[{1, 2, 1}, x])/8 + 
 (43*HPL[{2, 2}, xb]*HPL[{1, 2, 1}, x])/2 + 
 (295*HPL[{3, 0}, xb]*HPL[{1, 2, 1}, x])/32 + 
 (169*HPL[{3, 1}, xb]*HPL[{1, 2, 1}, x])/8 + 
 (151*HPL[{1, 1, 2}, xb]*HPL[{1, 2, 1}, x])/4 + 
 (291*HPL[{1, 2, 0}, xb]*HPL[{1, 2, 1}, x])/16 + 
 (Pi^4*HPL[{1, 2, 1}, xb])/2 - (179*Pi^2*HPL[{2}, x]*HPL[{1, 2, 1}, xb])/12 + 
 (229*HPL[{4}, x]*HPL[{1, 2, 1}, xb])/32 - 
 (521*Pi^2*HPL[{0, 0}, x]*HPL[{1, 2, 1}, xb])/96 - 
 (83*Pi^2*HPL[{1, 0}, x]*HPL[{1, 2, 1}, xb])/6 - 
 29*Pi^2*HPL[{1, 1}, x]*HPL[{1, 2, 1}, xb] + 
 (141*HPL[{1, 3}, x]*HPL[{1, 2, 1}, xb])/8 + 
 (43*HPL[{2, 2}, x]*HPL[{1, 2, 1}, xb])/2 + 
 (295*HPL[{3, 0}, x]*HPL[{1, 2, 1}, xb])/32 + 
 (169*HPL[{3, 1}, x]*HPL[{1, 2, 1}, xb])/8 + 
 (151*HPL[{1, 1, 2}, x]*HPL[{1, 2, 1}, xb])/4 + 
 (291*HPL[{1, 2, 0}, x]*HPL[{1, 2, 1}, xb])/16 + 
 (163*HPL[{1, 2, 1}, x]*HPL[{1, 2, 1}, xb])/4 - 
 (265*Pi^2*HPL[{0}, xb]*HPL[{1, 2, 2}, x])/48 - 
 (151*Pi^2*HPL[{1}, xb]*HPL[{1, 2, 2}, x])/12 + 
 (339*HPL[{3}, xb]*HPL[{1, 2, 2}, x])/32 + 
 (291*HPL[{1, 2}, xb]*HPL[{1, 2, 2}, x])/16 + 
 (293*HPL[{2, 0}, xb]*HPL[{1, 2, 2}, x])/32 + 
 (337*HPL[{2, 1}, xb]*HPL[{1, 2, 2}, x])/16 + 
 (25*HPL[{0, 0, 0}, xb]*HPL[{1, 2, 2}, x])/8 + 
 (27*HPL[{1, 0, 0}, xb]*HPL[{1, 2, 2}, x])/4 + 
 (233*HPL[{1, 1, 0}, xb]*HPL[{1, 2, 2}, x])/16 + 
 (247*HPL[{1, 1, 1}, xb]*HPL[{1, 2, 2}, x])/8 - 
 (265*Pi^2*HPL[{0}, x]*HPL[{1, 2, 2}, xb])/48 - 
 (151*Pi^2*HPL[{1}, x]*HPL[{1, 2, 2}, xb])/12 + 
 (339*HPL[{3}, x]*HPL[{1, 2, 2}, xb])/32 + 
 (291*HPL[{1, 2}, x]*HPL[{1, 2, 2}, xb])/16 + 
 (293*HPL[{2, 0}, x]*HPL[{1, 2, 2}, xb])/32 + 
 (337*HPL[{2, 1}, x]*HPL[{1, 2, 2}, xb])/16 + 
 (25*HPL[{0, 0, 0}, x]*HPL[{1, 2, 2}, xb])/8 + 
 (27*HPL[{1, 0, 0}, x]*HPL[{1, 2, 2}, xb])/4 + 
 (233*HPL[{1, 1, 0}, x]*HPL[{1, 2, 2}, xb])/16 + 
 (247*HPL[{1, 1, 1}, x]*HPL[{1, 2, 2}, xb])/8 - 
 (205*Pi^2*HPL[{1, 2, 3}, x])/48 + (225*HPL[{2}, xb]*HPL[{1, 2, 3}, x])/32 + 
 (49*HPL[{0, 0}, xb]*HPL[{1, 2, 3}, x])/16 + 
 (81*HPL[{1, 0}, xb]*HPL[{1, 2, 3}, x])/16 + 
 (165*HPL[{1, 1}, xb]*HPL[{1, 2, 3}, x])/16 - (205*Pi^2*HPL[{1, 2, 3}, xb])/
  48 + (225*HPL[{2}, x]*HPL[{1, 2, 3}, xb])/32 + 
 (49*HPL[{0, 0}, x]*HPL[{1, 2, 3}, xb])/16 + 
 (81*HPL[{1, 0}, x]*HPL[{1, 2, 3}, xb])/16 + 
 (165*HPL[{1, 1}, x]*HPL[{1, 2, 3}, xb])/16 + 
 (5*HPL[{0}, xb]*HPL[{1, 2, 4}, x])/4 + (5*HPL[{1}, xb]*HPL[{1, 2, 4}, x])/
  2 + (5*HPL[{0}, x]*HPL[{1, 2, 4}, xb])/4 + 
 (5*HPL[{1}, x]*HPL[{1, 2, 4}, xb])/2 + (11*HPL[{1, 2, 5}, x])/32 + 
 (11*HPL[{1, 2, 5}, xb])/32 - (305*Pi^2*HPL[{0}, xb]*HPL[{1, 3, 0}, x])/192 - 
 (205*Pi^2*HPL[{1}, xb]*HPL[{1, 3, 0}, x])/48 + 
 (75*HPL[{3}, xb]*HPL[{1, 3, 0}, x])/16 + 
 (27*HPL[{1, 2}, xb]*HPL[{1, 3, 0}, x])/4 + 
 (25*HPL[{2, 0}, xb]*HPL[{1, 3, 0}, x])/8 + 
 (277*HPL[{2, 1}, xb]*HPL[{1, 3, 0}, x])/32 + 
 (25*HPL[{0, 0, 0}, xb]*HPL[{1, 3, 0}, x])/32 + 
 (65*HPL[{1, 0, 0}, xb]*HPL[{1, 3, 0}, x])/32 + 
 (37*HPL[{1, 1, 0}, xb]*HPL[{1, 3, 0}, x])/8 + 
 (43*HPL[{1, 1, 1}, xb]*HPL[{1, 3, 0}, x])/4 - 
 (305*Pi^2*HPL[{0}, x]*HPL[{1, 3, 0}, xb])/192 - 
 (205*Pi^2*HPL[{1}, x]*HPL[{1, 3, 0}, xb])/48 + 
 (75*HPL[{3}, x]*HPL[{1, 3, 0}, xb])/16 + 
 (27*HPL[{1, 2}, x]*HPL[{1, 3, 0}, xb])/4 + 
 (25*HPL[{2, 0}, x]*HPL[{1, 3, 0}, xb])/8 + 
 (277*HPL[{2, 1}, x]*HPL[{1, 3, 0}, xb])/32 + 
 (25*HPL[{0, 0, 0}, x]*HPL[{1, 3, 0}, xb])/32 + 
 (65*HPL[{1, 0, 0}, x]*HPL[{1, 3, 0}, xb])/32 + 
 (37*HPL[{1, 1, 0}, x]*HPL[{1, 3, 0}, xb])/8 + 
 (43*HPL[{1, 1, 1}, x]*HPL[{1, 3, 0}, xb])/4 - 
 (263*Pi^2*HPL[{0}, xb]*HPL[{1, 3, 1}, x])/48 - 
 (89*Pi^2*HPL[{1}, xb]*HPL[{1, 3, 1}, x])/8 + 
 (377*HPL[{3}, xb]*HPL[{1, 3, 1}, x])/32 + 
 (141*HPL[{1, 2}, xb]*HPL[{1, 3, 1}, x])/8 + 
 (335*HPL[{2, 0}, xb]*HPL[{1, 3, 1}, x])/32 + 
 (163*HPL[{2, 1}, xb]*HPL[{1, 3, 1}, x])/8 + 
 (143*HPL[{0, 0, 0}, xb]*HPL[{1, 3, 1}, x])/32 + 
 (65*HPL[{1, 0, 0}, xb]*HPL[{1, 3, 1}, x])/8 + 
 (29*HPL[{1, 1, 0}, xb]*HPL[{1, 3, 1}, x])/2 + 
 (53*HPL[{1, 1, 1}, xb]*HPL[{1, 3, 1}, x])/2 - 
 (263*Pi^2*HPL[{0}, x]*HPL[{1, 3, 1}, xb])/48 - 
 (89*Pi^2*HPL[{1}, x]*HPL[{1, 3, 1}, xb])/8 + 
 (377*HPL[{3}, x]*HPL[{1, 3, 1}, xb])/32 + 
 (141*HPL[{1, 2}, x]*HPL[{1, 3, 1}, xb])/8 + 
 (335*HPL[{2, 0}, x]*HPL[{1, 3, 1}, xb])/32 + 
 (163*HPL[{2, 1}, x]*HPL[{1, 3, 1}, xb])/8 + 
 (143*HPL[{0, 0, 0}, x]*HPL[{1, 3, 1}, xb])/32 + 
 (65*HPL[{1, 0, 0}, x]*HPL[{1, 3, 1}, xb])/8 + 
 (29*HPL[{1, 1, 0}, x]*HPL[{1, 3, 1}, xb])/2 + 
 (53*HPL[{1, 1, 1}, x]*HPL[{1, 3, 1}, xb])/2 - 
 (205*Pi^2*HPL[{1, 3, 2}, x])/48 + (277*HPL[{2}, xb]*HPL[{1, 3, 2}, x])/32 + 
 (75*HPL[{0, 0}, xb]*HPL[{1, 3, 2}, x])/16 + 
 (27*HPL[{1, 0}, xb]*HPL[{1, 3, 2}, x])/4 + 
 (43*HPL[{1, 1}, xb]*HPL[{1, 3, 2}, x])/4 - (205*Pi^2*HPL[{1, 3, 2}, xb])/
  48 + (277*HPL[{2}, x]*HPL[{1, 3, 2}, xb])/32 + 
 (75*HPL[{0, 0}, x]*HPL[{1, 3, 2}, xb])/16 + 
 (27*HPL[{1, 0}, x]*HPL[{1, 3, 2}, xb])/4 + 
 (43*HPL[{1, 1}, x]*HPL[{1, 3, 2}, xb])/4 + 
 (25*HPL[{0}, xb]*HPL[{1, 3, 3}, x])/8 + (37*HPL[{1}, xb]*HPL[{1, 3, 3}, x])/
  8 + (25*HPL[{0}, x]*HPL[{1, 3, 3}, xb])/8 + 
 (37*HPL[{1}, x]*HPL[{1, 3, 3}, xb])/8 + (65*HPL[{1, 3, 4}, x])/32 + 
 (65*HPL[{1, 3, 4}, xb])/32 - (215*Pi^2*HPL[{1, 4, 0}, x])/192 + 
 (11*HPL[{2}, xb]*HPL[{1, 4, 0}, x])/4 + 
 (25*HPL[{0, 0}, xb]*HPL[{1, 4, 0}, x])/16 + 
 (65*HPL[{1, 0}, xb]*HPL[{1, 4, 0}, x])/32 + 
 (47*HPL[{1, 1}, xb]*HPL[{1, 4, 0}, x])/16 - (215*Pi^2*HPL[{1, 4, 0}, xb])/
  192 + (11*HPL[{2}, x]*HPL[{1, 4, 0}, xb])/4 + 
 (25*HPL[{0, 0}, x]*HPL[{1, 4, 0}, xb])/16 + 
 (65*HPL[{1, 0}, x]*HPL[{1, 4, 0}, xb])/32 + 
 (47*HPL[{1, 1}, x]*HPL[{1, 4, 0}, xb])/16 - (143*Pi^2*HPL[{1, 4, 1}, x])/
  48 + (197*HPL[{2}, xb]*HPL[{1, 4, 1}, x])/32 + 
 (129*HPL[{0, 0}, xb]*HPL[{1, 4, 1}, x])/32 + 
 (37*HPL[{1, 0}, xb]*HPL[{1, 4, 1}, x])/8 + 
 (53*HPL[{1, 1}, xb]*HPL[{1, 4, 1}, x])/8 - (143*Pi^2*HPL[{1, 4, 1}, xb])/
  48 + (197*HPL[{2}, x]*HPL[{1, 4, 1}, xb])/32 + 
 (129*HPL[{0, 0}, x]*HPL[{1, 4, 1}, xb])/32 + 
 (37*HPL[{1, 0}, x]*HPL[{1, 4, 1}, xb])/8 + 
 (53*HPL[{1, 1}, x]*HPL[{1, 4, 1}, xb])/8 + 
 (11*HPL[{0}, xb]*HPL[{1, 4, 2}, x])/4 + (47*HPL[{1}, xb]*HPL[{1, 4, 2}, x])/
  16 + (11*HPL[{0}, x]*HPL[{1, 4, 2}, xb])/4 + 
 (47*HPL[{1}, x]*HPL[{1, 4, 2}, xb])/16 + (65*HPL[{1, 4, 3}, x])/32 + 
 (65*HPL[{1, 4, 3}, xb])/32 + (15*HPL[{0}, xb]*HPL[{1, 5, 0}, x])/32 + 
 (11*HPL[{1}, xb]*HPL[{1, 5, 0}, x])/32 + (15*HPL[{0}, x]*HPL[{1, 5, 0}, xb])/
  32 + (11*HPL[{1}, x]*HPL[{1, 5, 0}, xb])/32 + 
 (21*HPL[{0}, xb]*HPL[{1, 5, 1}, x])/32 + (9*HPL[{1}, xb]*HPL[{1, 5, 1}, x])/
  16 + (21*HPL[{0}, x]*HPL[{1, 5, 1}, xb])/32 + 
 (9*HPL[{1}, x]*HPL[{1, 5, 1}, xb])/16 + (11*HPL[{1, 5, 2}, x])/32 + 
 (11*HPL[{1, 5, 2}, xb])/32 + (89*Pi^4*HPL[{2, 0, 0}, x])/960 - 
 (11*Pi^2*HPL[{2}, xb]*HPL[{2, 0, 0}, x])/6 + 
 (35*HPL[{4}, xb]*HPL[{2, 0, 0}, x])/16 - 
 (59*Pi^2*HPL[{0, 0}, xb]*HPL[{2, 0, 0}, x])/192 - 
 (215*Pi^2*HPL[{1, 0}, xb]*HPL[{2, 0, 0}, x])/192 - 
 (209*Pi^2*HPL[{1, 1}, xb]*HPL[{2, 0, 0}, x])/48 + 
 (25*HPL[{1, 3}, xb]*HPL[{2, 0, 0}, x])/8 + 
 (137*HPL[{2, 2}, xb]*HPL[{2, 0, 0}, x])/32 + 
 (33*HPL[{3, 0}, xb]*HPL[{2, 0, 0}, x])/32 + 
 (93*HPL[{3, 1}, xb]*HPL[{2, 0, 0}, x])/16 + 
 (169*HPL[{1, 1, 2}, xb]*HPL[{2, 0, 0}, x])/32 + 
 (5*HPL[{1, 2, 0}, xb]*HPL[{2, 0, 0}, x])/4 + 
 (239*HPL[{1, 2, 1}, xb]*HPL[{2, 0, 0}, x])/32 + 
 (89*Pi^4*HPL[{2, 0, 0}, xb])/960 - (11*Pi^2*HPL[{2}, x]*HPL[{2, 0, 0}, xb])/
  6 + (35*HPL[{4}, x]*HPL[{2, 0, 0}, xb])/16 - 
 (59*Pi^2*HPL[{0, 0}, x]*HPL[{2, 0, 0}, xb])/192 - 
 (215*Pi^2*HPL[{1, 0}, x]*HPL[{2, 0, 0}, xb])/192 - 
 (209*Pi^2*HPL[{1, 1}, x]*HPL[{2, 0, 0}, xb])/48 + 
 (25*HPL[{1, 3}, x]*HPL[{2, 0, 0}, xb])/8 + 
 (137*HPL[{2, 2}, x]*HPL[{2, 0, 0}, xb])/32 + 
 (33*HPL[{3, 0}, x]*HPL[{2, 0, 0}, xb])/32 + 
 (93*HPL[{3, 1}, x]*HPL[{2, 0, 0}, xb])/16 + 
 (169*HPL[{1, 1, 2}, x]*HPL[{2, 0, 0}, xb])/32 + 
 (5*HPL[{1, 2, 0}, x]*HPL[{2, 0, 0}, xb])/4 + 
 (239*HPL[{1, 2, 1}, x]*HPL[{2, 0, 0}, xb])/32 + 
 (19*Pi^4*HPL[{2, 1, 0}, x])/80 - (55*Pi^2*HPL[{2}, xb]*HPL[{2, 1, 0}, x])/
  8 + (65*HPL[{4}, xb]*HPL[{2, 1, 0}, x])/16 - 
 (71*Pi^2*HPL[{0, 0}, xb]*HPL[{2, 1, 0}, x])/32 - 
 (263*Pi^2*HPL[{1, 0}, xb]*HPL[{2, 1, 0}, x])/48 - 
 (167*Pi^2*HPL[{1, 1}, xb]*HPL[{2, 1, 0}, x])/12 + 
 (277*HPL[{1, 3}, xb]*HPL[{2, 1, 0}, x])/32 + 
 (185*HPL[{2, 2}, xb]*HPL[{2, 1, 0}, x])/16 + 
 (65*HPL[{3, 0}, xb]*HPL[{2, 1, 0}, x])/16 + 
 13*HPL[{3, 1}, xb]*HPL[{2, 1, 0}, x] + 
 (287*HPL[{1, 1, 2}, xb]*HPL[{2, 1, 0}, x])/16 + 
 (225*HPL[{1, 2, 0}, xb]*HPL[{2, 1, 0}, x])/32 + 
 (345*HPL[{1, 2, 1}, xb]*HPL[{2, 1, 0}, x])/16 + 
 (31*HPL[{2, 0, 0}, xb]*HPL[{2, 1, 0}, x])/16 + 
 (19*Pi^4*HPL[{2, 1, 0}, xb])/80 - (55*Pi^2*HPL[{2}, x]*HPL[{2, 1, 0}, xb])/
  8 + (65*HPL[{4}, x]*HPL[{2, 1, 0}, xb])/16 - 
 (71*Pi^2*HPL[{0, 0}, x]*HPL[{2, 1, 0}, xb])/32 - 
 (263*Pi^2*HPL[{1, 0}, x]*HPL[{2, 1, 0}, xb])/48 - 
 (167*Pi^2*HPL[{1, 1}, x]*HPL[{2, 1, 0}, xb])/12 + 
 (277*HPL[{1, 3}, x]*HPL[{2, 1, 0}, xb])/32 + 
 (185*HPL[{2, 2}, x]*HPL[{2, 1, 0}, xb])/16 + 
 (65*HPL[{3, 0}, x]*HPL[{2, 1, 0}, xb])/16 + 
 13*HPL[{3, 1}, x]*HPL[{2, 1, 0}, xb] + 
 (287*HPL[{1, 1, 2}, x]*HPL[{2, 1, 0}, xb])/16 + 
 (225*HPL[{1, 2, 0}, x]*HPL[{2, 1, 0}, xb])/32 + 
 (345*HPL[{1, 2, 1}, x]*HPL[{2, 1, 0}, xb])/16 + 
 (31*HPL[{2, 0, 0}, x]*HPL[{2, 1, 0}, xb])/16 + 
 (75*HPL[{2, 1, 0}, x]*HPL[{2, 1, 0}, xb])/8 + (Pi^4*HPL[{2, 1, 1}, x])/2 - 
 (391*Pi^2*HPL[{2}, xb]*HPL[{2, 1, 1}, x])/24 + 
 (143*HPL[{4}, xb]*HPL[{2, 1, 1}, x])/16 - 
 (213*Pi^2*HPL[{0, 0}, xb]*HPL[{2, 1, 1}, x])/32 - 
 (179*Pi^2*HPL[{1, 0}, xb]*HPL[{2, 1, 1}, x])/12 - 
 29*Pi^2*HPL[{1, 1}, xb]*HPL[{2, 1, 1}, x] + 
 (163*HPL[{1, 3}, xb]*HPL[{2, 1, 1}, x])/8 + 
 (99*HPL[{2, 2}, xb]*HPL[{2, 1, 1}, x])/4 + 
 (45*HPL[{3, 0}, xb]*HPL[{2, 1, 1}, x])/4 + 
 (195*HPL[{3, 1}, xb]*HPL[{2, 1, 1}, x])/8 + 
 (81*HPL[{1, 1, 2}, xb]*HPL[{2, 1, 1}, x])/2 + 
 (337*HPL[{1, 2, 0}, xb]*HPL[{2, 1, 1}, x])/16 + 
 (87*HPL[{1, 2, 1}, xb]*HPL[{2, 1, 1}, x])/2 + 
 (75*HPL[{2, 0, 0}, xb]*HPL[{2, 1, 1}, x])/8 + 
 (399*HPL[{2, 1, 0}, xb]*HPL[{2, 1, 1}, x])/16 + 
 (Pi^4*HPL[{2, 1, 1}, xb])/2 - (391*Pi^2*HPL[{2}, x]*HPL[{2, 1, 1}, xb])/24 + 
 (143*HPL[{4}, x]*HPL[{2, 1, 1}, xb])/16 - 
 (213*Pi^2*HPL[{0, 0}, x]*HPL[{2, 1, 1}, xb])/32 - 
 (179*Pi^2*HPL[{1, 0}, x]*HPL[{2, 1, 1}, xb])/12 - 
 29*Pi^2*HPL[{1, 1}, x]*HPL[{2, 1, 1}, xb] + 
 (163*HPL[{1, 3}, x]*HPL[{2, 1, 1}, xb])/8 + 
 (99*HPL[{2, 2}, x]*HPL[{2, 1, 1}, xb])/4 + 
 (45*HPL[{3, 0}, x]*HPL[{2, 1, 1}, xb])/4 + 
 (195*HPL[{3, 1}, x]*HPL[{2, 1, 1}, xb])/8 + 
 (81*HPL[{1, 1, 2}, x]*HPL[{2, 1, 1}, xb])/2 + 
 (337*HPL[{1, 2, 0}, x]*HPL[{2, 1, 1}, xb])/16 + 
 (87*HPL[{1, 2, 1}, x]*HPL[{2, 1, 1}, xb])/2 + 
 (75*HPL[{2, 0, 0}, x]*HPL[{2, 1, 1}, xb])/8 + 
 (399*HPL[{2, 1, 0}, x]*HPL[{2, 1, 1}, xb])/16 + 
 (189*HPL[{2, 1, 1}, x]*HPL[{2, 1, 1}, xb])/4 - 
 (55*Pi^2*HPL[{0}, xb]*HPL[{2, 1, 2}, x])/8 - 
 (167*Pi^2*HPL[{1}, xb]*HPL[{2, 1, 2}, x])/12 + 
 13*HPL[{3}, xb]*HPL[{2, 1, 2}, x] + (345*HPL[{1, 2}, xb]*HPL[{2, 1, 2}, x])/
  16 + (185*HPL[{2, 0}, xb]*HPL[{2, 1, 2}, x])/16 + 
 (399*HPL[{2, 1}, xb]*HPL[{2, 1, 2}, x])/16 + 
 (65*HPL[{0, 0, 0}, xb]*HPL[{2, 1, 2}, x])/16 + 
 (277*HPL[{1, 0, 0}, xb]*HPL[{2, 1, 2}, x])/32 + 
 (287*HPL[{1, 1, 0}, xb]*HPL[{2, 1, 2}, x])/16 + 
 (279*HPL[{1, 1, 1}, xb]*HPL[{2, 1, 2}, x])/8 - 
 (55*Pi^2*HPL[{0}, x]*HPL[{2, 1, 2}, xb])/8 - 
 (167*Pi^2*HPL[{1}, x]*HPL[{2, 1, 2}, xb])/12 + 
 13*HPL[{3}, x]*HPL[{2, 1, 2}, xb] + (345*HPL[{1, 2}, x]*HPL[{2, 1, 2}, xb])/
  16 + (185*HPL[{2, 0}, x]*HPL[{2, 1, 2}, xb])/16 + 
 (399*HPL[{2, 1}, x]*HPL[{2, 1, 2}, xb])/16 + 
 (65*HPL[{0, 0, 0}, x]*HPL[{2, 1, 2}, xb])/16 + 
 (277*HPL[{1, 0, 0}, x]*HPL[{2, 1, 2}, xb])/32 + 
 (287*HPL[{1, 1, 0}, x]*HPL[{2, 1, 2}, xb])/16 + 
 (279*HPL[{1, 1, 1}, x]*HPL[{2, 1, 2}, xb])/8 - 
 (263*Pi^2*HPL[{2, 1, 3}, x])/48 + (75*HPL[{2}, xb]*HPL[{2, 1, 3}, x])/8 + 
 (65*HPL[{0, 0}, xb]*HPL[{2, 1, 3}, x])/16 + 
 (225*HPL[{1, 0}, xb]*HPL[{2, 1, 3}, x])/32 + 
 (221*HPL[{1, 1}, xb]*HPL[{2, 1, 3}, x])/16 - (263*Pi^2*HPL[{2, 1, 3}, xb])/
  48 + (75*HPL[{2}, x]*HPL[{2, 1, 3}, xb])/8 + 
 (65*HPL[{0, 0}, x]*HPL[{2, 1, 3}, xb])/16 + 
 (225*HPL[{1, 0}, x]*HPL[{2, 1, 3}, xb])/32 + 
 (221*HPL[{1, 1}, x]*HPL[{2, 1, 3}, xb])/16 + 
 (31*HPL[{0}, xb]*HPL[{2, 1, 4}, x])/16 + 
 (127*HPL[{1}, xb]*HPL[{2, 1, 4}, x])/32 + 
 (31*HPL[{0}, x]*HPL[{2, 1, 4}, xb])/16 + 
 (127*HPL[{1}, x]*HPL[{2, 1, 4}, xb])/32 + (21*HPL[{2, 1, 5}, x])/32 + 
 (21*HPL[{2, 1, 5}, xb])/32 - (107*Pi^2*HPL[{0}, xb]*HPL[{2, 2, 0}, x])/48 - 
 (265*Pi^2*HPL[{1}, xb]*HPL[{2, 2, 0}, x])/48 + 
 (197*HPL[{3}, xb]*HPL[{2, 2, 0}, x])/32 + 
 (293*HPL[{1, 2}, xb]*HPL[{2, 2, 0}, x])/32 + 
 (137*HPL[{2, 0}, xb]*HPL[{2, 2, 0}, x])/32 + 
 (185*HPL[{2, 1}, xb]*HPL[{2, 2, 0}, x])/16 + 
 (33*HPL[{0, 0, 0}, xb]*HPL[{2, 2, 0}, x])/32 + 
 (11*HPL[{1, 0, 0}, xb]*HPL[{2, 2, 0}, x])/4 + 
 (209*HPL[{1, 1, 0}, xb]*HPL[{2, 2, 0}, x])/32 + 
 (59*HPL[{1, 1, 1}, xb]*HPL[{2, 2, 0}, x])/4 - 
 (107*Pi^2*HPL[{0}, x]*HPL[{2, 2, 0}, xb])/48 - 
 (265*Pi^2*HPL[{1}, x]*HPL[{2, 2, 0}, xb])/48 + 
 (197*HPL[{3}, x]*HPL[{2, 2, 0}, xb])/32 + 
 (293*HPL[{1, 2}, x]*HPL[{2, 2, 0}, xb])/32 + 
 (137*HPL[{2, 0}, x]*HPL[{2, 2, 0}, xb])/32 + 
 (185*HPL[{2, 1}, x]*HPL[{2, 2, 0}, xb])/16 + 
 (33*HPL[{0, 0, 0}, x]*HPL[{2, 2, 0}, xb])/32 + 
 (11*HPL[{1, 0, 0}, x]*HPL[{2, 2, 0}, xb])/4 + 
 (209*HPL[{1, 1, 0}, x]*HPL[{2, 2, 0}, xb])/32 + 
 (59*HPL[{1, 1, 1}, x]*HPL[{2, 2, 0}, xb])/4 - 
 (55*Pi^2*HPL[{0}, xb]*HPL[{2, 2, 1}, x])/8 - 
 (301*Pi^2*HPL[{1}, xb]*HPL[{2, 2, 1}, x])/24 + 
 (117*HPL[{3}, xb]*HPL[{2, 2, 1}, x])/8 + 
 (43*HPL[{1, 2}, xb]*HPL[{2, 2, 1}, x])/2 + 
 (213*HPL[{2, 0}, xb]*HPL[{2, 2, 1}, x])/16 + 
 (99*HPL[{2, 1}, xb]*HPL[{2, 2, 1}, x])/4 + 
 (93*HPL[{0, 0, 0}, xb]*HPL[{2, 2, 1}, x])/16 + 
 (335*HPL[{1, 0, 0}, xb]*HPL[{2, 2, 1}, x])/32 + 
 (147*HPL[{1, 1, 0}, xb]*HPL[{2, 2, 1}, x])/8 + 
 (63*HPL[{1, 1, 1}, xb]*HPL[{2, 2, 1}, x])/2 - 
 (55*Pi^2*HPL[{0}, x]*HPL[{2, 2, 1}, xb])/8 - 
 (301*Pi^2*HPL[{1}, x]*HPL[{2, 2, 1}, xb])/24 + 
 (117*HPL[{3}, x]*HPL[{2, 2, 1}, xb])/8 + 
 (43*HPL[{1, 2}, x]*HPL[{2, 2, 1}, xb])/2 + 
 (213*HPL[{2, 0}, x]*HPL[{2, 2, 1}, xb])/16 + 
 (99*HPL[{2, 1}, x]*HPL[{2, 2, 1}, xb])/4 + 
 (93*HPL[{0, 0, 0}, x]*HPL[{2, 2, 1}, xb])/16 + 
 (335*HPL[{1, 0, 0}, x]*HPL[{2, 2, 1}, xb])/32 + 
 (147*HPL[{1, 1, 0}, x]*HPL[{2, 2, 1}, xb])/8 + 
 (63*HPL[{1, 1, 1}, x]*HPL[{2, 2, 1}, xb])/2 - 
 (265*Pi^2*HPL[{2, 2, 2}, x])/48 + (185*HPL[{2}, xb]*HPL[{2, 2, 2}, x])/16 + 
 (197*HPL[{0, 0}, xb]*HPL[{2, 2, 2}, x])/32 + 
 (293*HPL[{1, 0}, xb]*HPL[{2, 2, 2}, x])/32 + 
 (59*HPL[{1, 1}, xb]*HPL[{2, 2, 2}, x])/4 - (265*Pi^2*HPL[{2, 2, 2}, xb])/
  48 + (185*HPL[{2}, x]*HPL[{2, 2, 2}, xb])/16 + 
 (197*HPL[{0, 0}, x]*HPL[{2, 2, 2}, xb])/32 + 
 (293*HPL[{1, 0}, x]*HPL[{2, 2, 2}, xb])/32 + 
 (59*HPL[{1, 1}, x]*HPL[{2, 2, 2}, xb])/4 + 
 (137*HPL[{0}, xb]*HPL[{2, 2, 3}, x])/32 + 
 (209*HPL[{1}, xb]*HPL[{2, 2, 3}, x])/32 + 
 (137*HPL[{0}, x]*HPL[{2, 2, 3}, xb])/32 + 
 (209*HPL[{1}, x]*HPL[{2, 2, 3}, xb])/32 + (11*HPL[{2, 2, 4}, x])/4 + 
 (11*HPL[{2, 2, 4}, xb])/4 - (11*Pi^2*HPL[{2, 3, 0}, x])/6 + 
 (137*HPL[{2}, xb]*HPL[{2, 3, 0}, x])/32 + 
 (35*HPL[{0, 0}, xb]*HPL[{2, 3, 0}, x])/16 + 
 (25*HPL[{1, 0}, xb]*HPL[{2, 3, 0}, x])/8 + 
 (169*HPL[{1, 1}, xb]*HPL[{2, 3, 0}, x])/32 - (11*Pi^2*HPL[{2, 3, 0}, xb])/
  6 + (137*HPL[{2}, x]*HPL[{2, 3, 0}, xb])/32 + 
 (35*HPL[{0, 0}, x]*HPL[{2, 3, 0}, xb])/16 + 
 (25*HPL[{1, 0}, x]*HPL[{2, 3, 0}, xb])/8 + 
 (169*HPL[{1, 1}, x]*HPL[{2, 3, 0}, xb])/32 - (209*Pi^2*HPL[{2, 3, 1}, x])/
  48 + (75*HPL[{2}, xb]*HPL[{2, 3, 1}, x])/8 + 
 (93*HPL[{0, 0}, xb]*HPL[{2, 3, 1}, x])/16 + 
 (239*HPL[{1, 0}, xb]*HPL[{2, 3, 1}, x])/32 + 
 (89*HPL[{1, 1}, xb]*HPL[{2, 3, 1}, x])/8 - (209*Pi^2*HPL[{2, 3, 1}, xb])/
  48 + (75*HPL[{2}, x]*HPL[{2, 3, 1}, xb])/8 + 
 (93*HPL[{0, 0}, x]*HPL[{2, 3, 1}, xb])/16 + 
 (239*HPL[{1, 0}, x]*HPL[{2, 3, 1}, xb])/32 + 
 (89*HPL[{1, 1}, x]*HPL[{2, 3, 1}, xb])/8 + 
 (137*HPL[{0}, xb]*HPL[{2, 3, 2}, x])/32 + 
 (169*HPL[{1}, xb]*HPL[{2, 3, 2}, x])/32 + 
 (137*HPL[{0}, x]*HPL[{2, 3, 2}, xb])/32 + 
 (169*HPL[{1}, x]*HPL[{2, 3, 2}, xb])/32 + (25*HPL[{2, 3, 3}, x])/8 + 
 (25*HPL[{2, 3, 3}, xb])/8 + (33*HPL[{0}, xb]*HPL[{2, 4, 0}, x])/32 + 
 (5*HPL[{1}, xb]*HPL[{2, 4, 0}, x])/4 + (33*HPL[{0}, x]*HPL[{2, 4, 0}, xb])/
  32 + (5*HPL[{1}, x]*HPL[{2, 4, 0}, xb])/4 + 
 (31*HPL[{0}, xb]*HPL[{2, 4, 1}, x])/16 + (81*HPL[{1}, xb]*HPL[{2, 4, 1}, x])/
  32 + (31*HPL[{0}, x]*HPL[{2, 4, 1}, xb])/16 + 
 (81*HPL[{1}, x]*HPL[{2, 4, 1}, xb])/32 + (5*HPL[{2, 4, 2}, x])/4 + 
 (5*HPL[{2, 4, 2}, xb])/4 + (5*HPL[{2, 5, 1}, x])/32 + 
 (5*HPL[{2, 5, 1}, xb])/32 - (109*Pi^2*HPL[{0}, xb]*HPL[{3, 0, 0}, x])/192 - 
 (305*Pi^2*HPL[{1}, xb]*HPL[{3, 0, 0}, x])/192 + 
 (9*HPL[{3}, xb]*HPL[{3, 0, 0}, x])/4 + 
 (49*HPL[{1, 2}, xb]*HPL[{3, 0, 0}, x])/16 + 
 (33*HPL[{2, 0}, xb]*HPL[{3, 0, 0}, x])/32 + 
 (65*HPL[{2, 1}, xb]*HPL[{3, 0, 0}, x])/16 + 
 (15*HPL[{1, 0, 0}, xb]*HPL[{3, 0, 0}, x])/32 + 
 (57*HPL[{1, 1, 0}, xb]*HPL[{3, 0, 0}, x])/32 + 
 (153*HPL[{1, 1, 1}, xb]*HPL[{3, 0, 0}, x])/32 - 
 (109*Pi^2*HPL[{0}, x]*HPL[{3, 0, 0}, xb])/192 - 
 (305*Pi^2*HPL[{1}, x]*HPL[{3, 0, 0}, xb])/192 + 
 (9*HPL[{3}, x]*HPL[{3, 0, 0}, xb])/4 + 
 (49*HPL[{1, 2}, x]*HPL[{3, 0, 0}, xb])/16 + 
 (33*HPL[{2, 0}, x]*HPL[{3, 0, 0}, xb])/32 + 
 (65*HPL[{2, 1}, x]*HPL[{3, 0, 0}, xb])/16 + 
 (15*HPL[{1, 0, 0}, x]*HPL[{3, 0, 0}, xb])/32 + 
 (57*HPL[{1, 1, 0}, x]*HPL[{3, 0, 0}, xb])/32 + 
 (153*HPL[{1, 1, 1}, x]*HPL[{3, 0, 0}, xb])/32 - 
 (65*Pi^2*HPL[{0}, xb]*HPL[{3, 1, 0}, x])/32 - 
 (521*Pi^2*HPL[{1}, xb]*HPL[{3, 1, 0}, x])/96 + 
 (123*HPL[{3}, xb]*HPL[{3, 1, 0}, x])/16 + 
 (339*HPL[{1, 2}, xb]*HPL[{3, 1, 0}, x])/32 + 
 (93*HPL[{2, 0}, xb]*HPL[{3, 1, 0}, x])/16 + 
 13*HPL[{2, 1}, xb]*HPL[{3, 1, 0}, x] + 
 (55*HPL[{0, 0, 0}, xb]*HPL[{3, 1, 0}, x])/32 + 
 (129*HPL[{1, 0, 0}, xb]*HPL[{3, 1, 0}, x])/32 + 
 (257*HPL[{1, 1, 0}, xb]*HPL[{3, 1, 0}, x])/32 + 
 15*HPL[{1, 1, 1}, xb]*HPL[{3, 1, 0}, x] - 
 (65*Pi^2*HPL[{0}, x]*HPL[{3, 1, 0}, xb])/32 - 
 (521*Pi^2*HPL[{1}, x]*HPL[{3, 1, 0}, xb])/96 + 
 (123*HPL[{3}, x]*HPL[{3, 1, 0}, xb])/16 + 
 (339*HPL[{1, 2}, x]*HPL[{3, 1, 0}, xb])/32 + 
 (93*HPL[{2, 0}, x]*HPL[{3, 1, 0}, xb])/16 + 
 13*HPL[{2, 1}, x]*HPL[{3, 1, 0}, xb] + 
 (55*HPL[{0, 0, 0}, x]*HPL[{3, 1, 0}, xb])/32 + 
 (129*HPL[{1, 0, 0}, x]*HPL[{3, 1, 0}, xb])/32 + 
 (257*HPL[{1, 1, 0}, x]*HPL[{3, 1, 0}, xb])/32 + 
 15*HPL[{1, 1, 1}, x]*HPL[{3, 1, 0}, xb] - 
 (213*Pi^2*HPL[{0}, xb]*HPL[{3, 1, 1}, x])/32 - 
 (533*Pi^2*HPL[{1}, xb]*HPL[{3, 1, 1}, x])/48 + 
 (255*HPL[{3}, xb]*HPL[{3, 1, 1}, x])/16 + 
 (169*HPL[{1, 2}, xb]*HPL[{3, 1, 1}, x])/8 + 
 (117*HPL[{2, 0}, xb]*HPL[{3, 1, 1}, x])/8 + 
 (195*HPL[{2, 1}, xb]*HPL[{3, 1, 1}, x])/8 + 
 (233*HPL[{0, 0, 0}, xb]*HPL[{3, 1, 1}, x])/32 + 
 (377*HPL[{1, 0, 0}, xb]*HPL[{3, 1, 1}, x])/32 + 
 (145*HPL[{1, 1, 0}, xb]*HPL[{3, 1, 1}, x])/8 + 
 (111*HPL[{1, 1, 1}, xb]*HPL[{3, 1, 1}, x])/4 - 
 (213*Pi^2*HPL[{0}, x]*HPL[{3, 1, 1}, xb])/32 - 
 (533*Pi^2*HPL[{1}, x]*HPL[{3, 1, 1}, xb])/48 + 
 (255*HPL[{3}, x]*HPL[{3, 1, 1}, xb])/16 + 
 (169*HPL[{1, 2}, x]*HPL[{3, 1, 1}, xb])/8 + 
 (117*HPL[{2, 0}, x]*HPL[{3, 1, 1}, xb])/8 + 
 (195*HPL[{2, 1}, x]*HPL[{3, 1, 1}, xb])/8 + 
 (233*HPL[{0, 0, 0}, x]*HPL[{3, 1, 1}, xb])/32 + 
 (377*HPL[{1, 0, 0}, x]*HPL[{3, 1, 1}, xb])/32 + 
 (145*HPL[{1, 1, 0}, x]*HPL[{3, 1, 1}, xb])/8 + 
 (111*HPL[{1, 1, 1}, x]*HPL[{3, 1, 1}, xb])/4 - 
 (521*Pi^2*HPL[{3, 1, 2}, x])/96 + 13*HPL[{2}, xb]*HPL[{3, 1, 2}, x] + 
 (123*HPL[{0, 0}, xb]*HPL[{3, 1, 2}, x])/16 + 
 (339*HPL[{1, 0}, xb]*HPL[{3, 1, 2}, x])/32 + 
 15*HPL[{1, 1}, xb]*HPL[{3, 1, 2}, x] - (521*Pi^2*HPL[{3, 1, 2}, xb])/96 + 
 13*HPL[{2}, x]*HPL[{3, 1, 2}, xb] + (123*HPL[{0, 0}, x]*HPL[{3, 1, 2}, xb])/
  16 + (339*HPL[{1, 0}, x]*HPL[{3, 1, 2}, xb])/32 + 
 15*HPL[{1, 1}, x]*HPL[{3, 1, 2}, xb] + (93*HPL[{0}, xb]*HPL[{3, 1, 3}, x])/
  16 + (257*HPL[{1}, xb]*HPL[{3, 1, 3}, x])/32 + 
 (93*HPL[{0}, x]*HPL[{3, 1, 3}, xb])/16 + 
 (257*HPL[{1}, x]*HPL[{3, 1, 3}, xb])/32 + (129*HPL[{3, 1, 4}, x])/32 + 
 (129*HPL[{3, 1, 4}, xb])/32 - (107*Pi^2*HPL[{3, 2, 0}, x])/48 + 
 (197*HPL[{2}, xb]*HPL[{3, 2, 0}, x])/32 + 
 (103*HPL[{0, 0}, xb]*HPL[{3, 2, 0}, x])/32 + 
 (75*HPL[{1, 0}, xb]*HPL[{3, 2, 0}, x])/16 + 
 (227*HPL[{1, 1}, xb]*HPL[{3, 2, 0}, x])/32 - (107*Pi^2*HPL[{3, 2, 0}, xb])/
  48 + (197*HPL[{2}, x]*HPL[{3, 2, 0}, xb])/32 + 
 (103*HPL[{0, 0}, x]*HPL[{3, 2, 0}, xb])/32 + 
 (75*HPL[{1, 0}, x]*HPL[{3, 2, 0}, xb])/16 + 
 (227*HPL[{1, 1}, x]*HPL[{3, 2, 0}, xb])/32 - (413*Pi^2*HPL[{3, 2, 1}, x])/
  96 + (45*HPL[{2}, xb]*HPL[{3, 2, 1}, x])/4 + 
 (123*HPL[{0, 0}, xb]*HPL[{3, 2, 1}, x])/16 + 
 (295*HPL[{1, 0}, xb]*HPL[{3, 2, 1}, x])/32 + 
 (95*HPL[{1, 1}, xb]*HPL[{3, 2, 1}, x])/8 - (413*Pi^2*HPL[{3, 2, 1}, xb])/
  96 + (45*HPL[{2}, x]*HPL[{3, 2, 1}, xb])/4 + 
 (123*HPL[{0, 0}, x]*HPL[{3, 2, 1}, xb])/16 + 
 (295*HPL[{1, 0}, x]*HPL[{3, 2, 1}, xb])/32 + 
 (95*HPL[{1, 1}, x]*HPL[{3, 2, 1}, xb])/8 + 
 (197*HPL[{0}, xb]*HPL[{3, 2, 2}, x])/32 + 
 (227*HPL[{1}, xb]*HPL[{3, 2, 2}, x])/32 + 
 (197*HPL[{0}, x]*HPL[{3, 2, 2}, xb])/32 + 
 (227*HPL[{1}, x]*HPL[{3, 2, 2}, xb])/32 + (75*HPL[{3, 2, 3}, x])/16 + 
 (75*HPL[{3, 2, 3}, xb])/16 + (9*HPL[{0}, xb]*HPL[{3, 3, 0}, x])/4 + 
 (49*HPL[{1}, xb]*HPL[{3, 3, 0}, x])/16 + (9*HPL[{0}, x]*HPL[{3, 3, 0}, xb])/
  4 + (49*HPL[{1}, x]*HPL[{3, 3, 0}, xb])/16 + 
 (65*HPL[{0}, xb]*HPL[{3, 3, 1}, x])/16 + 
 (153*HPL[{1}, xb]*HPL[{3, 3, 1}, x])/32 + 
 (65*HPL[{0}, x]*HPL[{3, 3, 1}, xb])/16 + 
 (153*HPL[{1}, x]*HPL[{3, 3, 1}, xb])/32 + (49*HPL[{3, 3, 2}, x])/16 + 
 (49*HPL[{3, 3, 2}, xb])/16 + (33*HPL[{3, 4, 0}, x])/32 + 
 (33*HPL[{3, 4, 0}, xb])/32 + (57*HPL[{3, 4, 1}, x])/32 + 
 (57*HPL[{3, 4, 1}, xb])/32 - (109*Pi^2*HPL[{4, 0, 0}, x])/192 + 
 (35*HPL[{2}, xb]*HPL[{4, 0, 0}, x])/16 + 
 (35*HPL[{0, 0}, xb]*HPL[{4, 0, 0}, x])/32 + 
 (25*HPL[{1, 0}, xb]*HPL[{4, 0, 0}, x])/16 + 
 (71*HPL[{1, 1}, xb]*HPL[{4, 0, 0}, x])/32 - (109*Pi^2*HPL[{4, 0, 0}, xb])/
  192 + (35*HPL[{2}, x]*HPL[{4, 0, 0}, xb])/16 + 
 (35*HPL[{0, 0}, x]*HPL[{4, 0, 0}, xb])/32 + 
 (25*HPL[{1, 0}, x]*HPL[{4, 0, 0}, xb])/16 + 
 (71*HPL[{1, 1}, x]*HPL[{4, 0, 0}, xb])/32 - (71*Pi^2*HPL[{4, 1, 0}, x])/32 + 
 (93*HPL[{2}, xb]*HPL[{4, 1, 0}, x])/16 + 
 (65*HPL[{0, 0}, xb]*HPL[{4, 1, 0}, x])/16 + 
 (143*HPL[{1, 0}, xb]*HPL[{4, 1, 0}, x])/32 + 
 (173*HPL[{1, 1}, xb]*HPL[{4, 1, 0}, x])/32 - (71*Pi^2*HPL[{4, 1, 0}, xb])/
  32 + (93*HPL[{2}, x]*HPL[{4, 1, 0}, xb])/16 + 
 (65*HPL[{0, 0}, x]*HPL[{4, 1, 0}, xb])/16 + 
 (143*HPL[{1, 0}, x]*HPL[{4, 1, 0}, xb])/32 + 
 (173*HPL[{1, 1}, x]*HPL[{4, 1, 0}, xb])/32 - (277*Pi^2*HPL[{4, 1, 1}, x])/
  96 + (143*HPL[{2}, xb]*HPL[{4, 1, 1}, x])/16 + 
 (233*HPL[{0, 0}, xb]*HPL[{4, 1, 1}, x])/32 + 
 (229*HPL[{1, 0}, xb]*HPL[{4, 1, 1}, x])/32 + 
 8*HPL[{1, 1}, xb]*HPL[{4, 1, 1}, x] - (277*Pi^2*HPL[{4, 1, 1}, xb])/96 + 
 (143*HPL[{2}, x]*HPL[{4, 1, 1}, xb])/16 + 
 (233*HPL[{0, 0}, x]*HPL[{4, 1, 1}, xb])/32 + 
 (229*HPL[{1, 0}, x]*HPL[{4, 1, 1}, xb])/32 + 
 8*HPL[{1, 1}, x]*HPL[{4, 1, 1}, xb] + (93*HPL[{0}, xb]*HPL[{4, 1, 2}, x])/
  16 + (173*HPL[{1}, xb]*HPL[{4, 1, 2}, x])/32 + 
 (93*HPL[{0}, x]*HPL[{4, 1, 2}, xb])/16 + 
 (173*HPL[{1}, x]*HPL[{4, 1, 2}, xb])/32 + (143*HPL[{4, 1, 3}, x])/32 + 
 (143*HPL[{4, 1, 3}, xb])/32 + (103*HPL[{0}, xb]*HPL[{4, 2, 0}, x])/32 + 
 (25*HPL[{1}, xb]*HPL[{4, 2, 0}, x])/8 + (103*HPL[{0}, x]*HPL[{4, 2, 0}, xb])/
  32 + (25*HPL[{1}, x]*HPL[{4, 2, 0}, xb])/8 + 
 (65*HPL[{0}, xb]*HPL[{4, 2, 1}, x])/16 + 
 (113*HPL[{1}, xb]*HPL[{4, 2, 1}, x])/32 + 
 (65*HPL[{0}, x]*HPL[{4, 2, 1}, xb])/16 + 
 (113*HPL[{1}, x]*HPL[{4, 2, 1}, xb])/32 + (25*HPL[{4, 2, 2}, x])/8 + 
 (25*HPL[{4, 2, 2}, xb])/8 + (35*HPL[{4, 3, 0}, x])/16 + 
 (35*HPL[{4, 3, 0}, xb])/16 + (71*HPL[{4, 3, 1}, x])/32 + 
 (71*HPL[{4, 3, 1}, xb])/32 + (35*HPL[{0}, xb]*HPL[{5, 0, 0}, x])/32 + 
 (25*HPL[{1}, xb]*HPL[{5, 0, 0}, x])/32 + (35*HPL[{0}, x]*HPL[{5, 0, 0}, xb])/
  32 + (25*HPL[{1}, x]*HPL[{5, 0, 0}, xb])/32 + 
 (55*HPL[{0}, xb]*HPL[{5, 1, 0}, x])/32 + (39*HPL[{1}, xb]*HPL[{5, 1, 0}, x])/
  32 + (55*HPL[{0}, x]*HPL[{5, 1, 0}, xb])/32 + 
 (39*HPL[{1}, x]*HPL[{5, 1, 0}, xb])/32 + (57*HPL[{0}, xb]*HPL[{5, 1, 1}, x])/
  32 + (41*HPL[{1}, xb]*HPL[{5, 1, 1}, x])/32 + 
 (57*HPL[{0}, x]*HPL[{5, 1, 1}, xb])/32 + (41*HPL[{1}, x]*HPL[{5, 1, 1}, xb])/
  32 + (39*HPL[{5, 1, 2}, x])/32 + (39*HPL[{5, 1, 2}, xb])/32 + 
 (33*HPL[{5, 2, 0}, x])/32 + (33*HPL[{5, 2, 0}, xb])/32 + 
 (23*HPL[{5, 2, 1}, x])/32 + (23*HPL[{5, 2, 1}, xb])/32 - 
 (59*Pi^2*HPL[{2}, xb]*HPL[{0, 0, 0, 0}, x])/192 + 
 (35*HPL[{4}, xb]*HPL[{0, 0, 0, 0}, x])/32 - 
 (59*Pi^2*HPL[{1, 1}, xb]*HPL[{0, 0, 0, 0}, x])/192 + 
 (25*HPL[{1, 3}, xb]*HPL[{0, 0, 0, 0}, x])/32 + 
 (33*HPL[{2, 2}, xb]*HPL[{0, 0, 0, 0}, x])/32 + 
 (55*HPL[{3, 1}, xb]*HPL[{0, 0, 0, 0}, x])/32 + 
 (23*HPL[{1, 1, 2}, xb]*HPL[{0, 0, 0, 0}, x])/32 + 
 (39*HPL[{1, 2, 1}, xb]*HPL[{0, 0, 0, 0}, x])/32 + 
 (57*HPL[{2, 1, 1}, xb]*HPL[{0, 0, 0, 0}, x])/32 - 
 (59*Pi^2*HPL[{2}, x]*HPL[{0, 0, 0, 0}, xb])/192 + 
 (35*HPL[{4}, x]*HPL[{0, 0, 0, 0}, xb])/32 - 
 (59*Pi^2*HPL[{1, 1}, x]*HPL[{0, 0, 0, 0}, xb])/192 + 
 (25*HPL[{1, 3}, x]*HPL[{0, 0, 0, 0}, xb])/32 + 
 (33*HPL[{2, 2}, x]*HPL[{0, 0, 0, 0}, xb])/32 + 
 (55*HPL[{3, 1}, x]*HPL[{0, 0, 0, 0}, xb])/32 + 
 (23*HPL[{1, 1, 2}, x]*HPL[{0, 0, 0, 0}, xb])/32 + 
 (39*HPL[{1, 2, 1}, x]*HPL[{0, 0, 0, 0}, xb])/32 + 
 (57*HPL[{2, 1, 1}, x]*HPL[{0, 0, 0, 0}, xb])/32 + 
 (181*Pi^4*HPL[{1, 0, 0, 0}, x])/2880 - 
 (215*Pi^2*HPL[{2}, xb]*HPL[{1, 0, 0, 0}, x])/192 + 
 (25*HPL[{4}, xb]*HPL[{1, 0, 0, 0}, x])/16 - 
 (23*Pi^2*HPL[{1, 0}, xb]*HPL[{1, 0, 0, 0}, x])/96 - 
 (143*Pi^2*HPL[{1, 1}, xb]*HPL[{1, 0, 0, 0}, x])/48 + 
 (65*HPL[{1, 3}, xb]*HPL[{1, 0, 0, 0}, x])/32 + 
 (11*HPL[{2, 2}, xb]*HPL[{1, 0, 0, 0}, x])/4 + 
 (15*HPL[{3, 0}, xb]*HPL[{1, 0, 0, 0}, x])/32 + 
 (129*HPL[{3, 1}, xb]*HPL[{1, 0, 0, 0}, x])/32 + 
 (47*HPL[{1, 1, 2}, xb]*HPL[{1, 0, 0, 0}, x])/16 + 
 (11*HPL[{1, 2, 0}, xb]*HPL[{1, 0, 0, 0}, x])/32 + 
 (37*HPL[{1, 2, 1}, xb]*HPL[{1, 0, 0, 0}, x])/8 + 
 (21*HPL[{2, 1, 0}, xb]*HPL[{1, 0, 0, 0}, x])/32 + 
 (197*HPL[{2, 1, 1}, xb]*HPL[{1, 0, 0, 0}, x])/32 + 
 (181*Pi^4*HPL[{1, 0, 0, 0}, xb])/2880 - 
 (215*Pi^2*HPL[{2}, x]*HPL[{1, 0, 0, 0}, xb])/192 + 
 (25*HPL[{4}, x]*HPL[{1, 0, 0, 0}, xb])/16 - 
 (23*Pi^2*HPL[{1, 0}, x]*HPL[{1, 0, 0, 0}, xb])/96 - 
 (143*Pi^2*HPL[{1, 1}, x]*HPL[{1, 0, 0, 0}, xb])/48 + 
 (65*HPL[{1, 3}, x]*HPL[{1, 0, 0, 0}, xb])/32 + 
 (11*HPL[{2, 2}, x]*HPL[{1, 0, 0, 0}, xb])/4 + 
 (15*HPL[{3, 0}, x]*HPL[{1, 0, 0, 0}, xb])/32 + 
 (129*HPL[{3, 1}, x]*HPL[{1, 0, 0, 0}, xb])/32 + 
 (47*HPL[{1, 1, 2}, x]*HPL[{1, 0, 0, 0}, xb])/16 + 
 (11*HPL[{1, 2, 0}, x]*HPL[{1, 0, 0, 0}, xb])/32 + 
 (37*HPL[{1, 2, 1}, x]*HPL[{1, 0, 0, 0}, xb])/8 + 
 (21*HPL[{2, 1, 0}, x]*HPL[{1, 0, 0, 0}, xb])/32 + 
 (197*HPL[{2, 1, 1}, x]*HPL[{1, 0, 0, 0}, xb])/32 + 
 (19*Pi^4*HPL[{1, 1, 0, 0}, x])/96 - 
 (209*Pi^2*HPL[{2}, xb]*HPL[{1, 1, 0, 0}, x])/48 + 
 (71*HPL[{4}, xb]*HPL[{1, 1, 0, 0}, x])/32 - 
 (59*Pi^2*HPL[{0, 0}, xb]*HPL[{1, 1, 0, 0}, x])/192 - 
 (143*Pi^2*HPL[{1, 0}, xb]*HPL[{1, 1, 0, 0}, x])/48 - 
 (45*Pi^2*HPL[{1, 1}, xb]*HPL[{1, 1, 0, 0}, x])/4 + 
 (37*HPL[{1, 3}, xb]*HPL[{1, 1, 0, 0}, x])/8 + 
 (209*HPL[{2, 2}, xb]*HPL[{1, 1, 0, 0}, x])/32 + 
 (57*HPL[{3, 0}, xb]*HPL[{1, 1, 0, 0}, x])/32 + 
 (257*HPL[{3, 1}, xb]*HPL[{1, 1, 0, 0}, x])/32 + 
 (165*HPL[{1, 1, 2}, xb]*HPL[{1, 1, 0, 0}, x])/16 + 
 (5*HPL[{1, 2, 0}, xb]*HPL[{1, 1, 0, 0}, x])/2 + 
 (225*HPL[{1, 2, 1}, xb]*HPL[{1, 1, 0, 0}, x])/16 + 
 (5*HPL[{2, 0, 0}, xb]*HPL[{1, 1, 0, 0}, x])/32 + 
 (127*HPL[{2, 1, 0}, xb]*HPL[{1, 1, 0, 0}, x])/32 + 
 (271*HPL[{2, 1, 1}, xb]*HPL[{1, 1, 0, 0}, x])/16 + 
 (19*Pi^4*HPL[{1, 1, 0, 0}, xb])/96 - 
 (209*Pi^2*HPL[{2}, x]*HPL[{1, 1, 0, 0}, xb])/48 + 
 (71*HPL[{4}, x]*HPL[{1, 1, 0, 0}, xb])/32 - 
 (59*Pi^2*HPL[{0, 0}, x]*HPL[{1, 1, 0, 0}, xb])/192 - 
 (143*Pi^2*HPL[{1, 0}, x]*HPL[{1, 1, 0, 0}, xb])/48 - 
 (45*Pi^2*HPL[{1, 1}, x]*HPL[{1, 1, 0, 0}, xb])/4 + 
 (37*HPL[{1, 3}, x]*HPL[{1, 1, 0, 0}, xb])/8 + 
 (209*HPL[{2, 2}, x]*HPL[{1, 1, 0, 0}, xb])/32 + 
 (57*HPL[{3, 0}, x]*HPL[{1, 1, 0, 0}, xb])/32 + 
 (257*HPL[{3, 1}, x]*HPL[{1, 1, 0, 0}, xb])/32 + 
 (165*HPL[{1, 1, 2}, x]*HPL[{1, 1, 0, 0}, xb])/16 + 
 (5*HPL[{1, 2, 0}, x]*HPL[{1, 1, 0, 0}, xb])/2 + 
 (225*HPL[{1, 2, 1}, x]*HPL[{1, 1, 0, 0}, xb])/16 + 
 (5*HPL[{2, 0, 0}, x]*HPL[{1, 1, 0, 0}, xb])/32 + 
 (127*HPL[{2, 1, 0}, x]*HPL[{1, 1, 0, 0}, xb])/32 + 
 (271*HPL[{2, 1, 1}, x]*HPL[{1, 1, 0, 0}, xb])/16 + 
 (5*HPL[{1, 1, 0, 0}, x]*HPL[{1, 1, 0, 0}, xb])/16 + 
 (Pi^4*HPL[{1, 1, 1, 0}, x])/2 - (301*Pi^2*HPL[{2}, xb]*HPL[{1, 1, 1, 0}, x])/
  24 + (113*HPL[{4}, xb]*HPL[{1, 1, 1, 0}, x])/32 - 
 (277*Pi^2*HPL[{0, 0}, xb]*HPL[{1, 1, 1, 0}, x])/96 - 
 (89*Pi^2*HPL[{1, 0}, xb]*HPL[{1, 1, 1, 0}, x])/8 - 
 29*Pi^2*HPL[{1, 1}, xb]*HPL[{1, 1, 1, 0}, x] + 
 (43*HPL[{1, 3}, xb]*HPL[{1, 1, 1, 0}, x])/4 + 
 (59*HPL[{2, 2}, xb]*HPL[{1, 1, 1, 0}, x])/4 + 
 (153*HPL[{3, 0}, xb]*HPL[{1, 1, 1, 0}, x])/32 + 
 15*HPL[{3, 1}, xb]*HPL[{1, 1, 1, 0}, x] + 
 (121*HPL[{1, 1, 2}, xb]*HPL[{1, 1, 1, 0}, x])/4 + 
 (165*HPL[{1, 2, 0}, xb]*HPL[{1, 1, 1, 0}, x])/16 + 
 (69*HPL[{1, 2, 1}, xb]*HPL[{1, 1, 1, 0}, x])/2 + 
 (81*HPL[{2, 0, 0}, xb]*HPL[{1, 1, 1, 0}, x])/32 + 
 (221*HPL[{2, 1, 0}, xb]*HPL[{1, 1, 1, 0}, x])/16 + 
 (75*HPL[{2, 1, 1}, xb]*HPL[{1, 1, 1, 0}, x])/2 + 
 (9*HPL[{1, 0, 0, 0}, xb]*HPL[{1, 1, 1, 0}, x])/16 + 
 (89*HPL[{1, 1, 0, 0}, xb]*HPL[{1, 1, 1, 0}, x])/16 + 
 (Pi^4*HPL[{1, 1, 1, 0}, xb])/2 - 
 (301*Pi^2*HPL[{2}, x]*HPL[{1, 1, 1, 0}, xb])/24 + 
 (113*HPL[{4}, x]*HPL[{1, 1, 1, 0}, xb])/32 - 
 (277*Pi^2*HPL[{0, 0}, x]*HPL[{1, 1, 1, 0}, xb])/96 - 
 (89*Pi^2*HPL[{1, 0}, x]*HPL[{1, 1, 1, 0}, xb])/8 - 
 29*Pi^2*HPL[{1, 1}, x]*HPL[{1, 1, 1, 0}, xb] + 
 (43*HPL[{1, 3}, x]*HPL[{1, 1, 1, 0}, xb])/4 + 
 (59*HPL[{2, 2}, x]*HPL[{1, 1, 1, 0}, xb])/4 + 
 (153*HPL[{3, 0}, x]*HPL[{1, 1, 1, 0}, xb])/32 + 
 15*HPL[{3, 1}, x]*HPL[{1, 1, 1, 0}, xb] + 
 (121*HPL[{1, 1, 2}, x]*HPL[{1, 1, 1, 0}, xb])/4 + 
 (165*HPL[{1, 2, 0}, x]*HPL[{1, 1, 1, 0}, xb])/16 + 
 (69*HPL[{1, 2, 1}, x]*HPL[{1, 1, 1, 0}, xb])/2 + 
 (81*HPL[{2, 0, 0}, x]*HPL[{1, 1, 1, 0}, xb])/32 + 
 (221*HPL[{2, 1, 0}, x]*HPL[{1, 1, 1, 0}, xb])/16 + 
 (75*HPL[{2, 1, 1}, x]*HPL[{1, 1, 1, 0}, xb])/2 + 
 (9*HPL[{1, 0, 0, 0}, x]*HPL[{1, 1, 1, 0}, xb])/16 + 
 (89*HPL[{1, 1, 0, 0}, x]*HPL[{1, 1, 1, 0}, xb])/16 + 
 25*HPL[{1, 1, 1, 0}, x]*HPL[{1, 1, 1, 0}, xb] + Pi^4*HPL[{1, 1, 1, 1}, x] - 
 29*Pi^2*HPL[{2}, xb]*HPL[{1, 1, 1, 1}, x] + 
 8*HPL[{4}, xb]*HPL[{1, 1, 1, 1}, x] - 
 (533*Pi^2*HPL[{0, 0}, xb]*HPL[{1, 1, 1, 1}, x])/48 - 
 29*Pi^2*HPL[{1, 0}, xb]*HPL[{1, 1, 1, 1}, x] - 
 58*Pi^2*HPL[{1, 1}, xb]*HPL[{1, 1, 1, 1}, x] + 
 (53*HPL[{1, 3}, xb]*HPL[{1, 1, 1, 1}, x])/2 + 
 (63*HPL[{2, 2}, xb]*HPL[{1, 1, 1, 1}, x])/2 + 
 (95*HPL[{3, 0}, xb]*HPL[{1, 1, 1, 1}, x])/8 + 
 (111*HPL[{3, 1}, xb]*HPL[{1, 1, 1, 1}, x])/4 + 
 (279*HPL[{1, 1, 2}, xb]*HPL[{1, 1, 1, 1}, x])/4 + 
 (247*HPL[{1, 2, 0}, xb]*HPL[{1, 1, 1, 1}, x])/8 + 
 (279*HPL[{1, 2, 1}, xb]*HPL[{1, 1, 1, 1}, x])/4 + 
 (89*HPL[{2, 0, 0}, xb]*HPL[{1, 1, 1, 1}, x])/8 + 
 (279*HPL[{2, 1, 0}, xb]*HPL[{1, 1, 1, 1}, x])/8 + 
 (279*HPL[{2, 1, 1}, xb]*HPL[{1, 1, 1, 1}, x])/4 + 
 (41*HPL[{0, 0, 0, 0}, xb]*HPL[{1, 1, 1, 1}, x])/32 + 
 (53*HPL[{1, 0, 0, 0}, xb]*HPL[{1, 1, 1, 1}, x])/8 + 
 (205*HPL[{1, 1, 0, 0}, xb]*HPL[{1, 1, 1, 1}, x])/8 + 
 (279*HPL[{1, 1, 1, 0}, xb]*HPL[{1, 1, 1, 1}, x])/4 + 
 Pi^4*HPL[{1, 1, 1, 1}, xb] - 29*Pi^2*HPL[{2}, x]*HPL[{1, 1, 1, 1}, xb] + 
 8*HPL[{4}, x]*HPL[{1, 1, 1, 1}, xb] - 
 (533*Pi^2*HPL[{0, 0}, x]*HPL[{1, 1, 1, 1}, xb])/48 - 
 29*Pi^2*HPL[{1, 0}, x]*HPL[{1, 1, 1, 1}, xb] - 
 58*Pi^2*HPL[{1, 1}, x]*HPL[{1, 1, 1, 1}, xb] + 
 (53*HPL[{1, 3}, x]*HPL[{1, 1, 1, 1}, xb])/2 + 
 (63*HPL[{2, 2}, x]*HPL[{1, 1, 1, 1}, xb])/2 + 
 (95*HPL[{3, 0}, x]*HPL[{1, 1, 1, 1}, xb])/8 + 
 (111*HPL[{3, 1}, x]*HPL[{1, 1, 1, 1}, xb])/4 + 
 (279*HPL[{1, 1, 2}, x]*HPL[{1, 1, 1, 1}, xb])/4 + 
 (247*HPL[{1, 2, 0}, x]*HPL[{1, 1, 1, 1}, xb])/8 + 
 (279*HPL[{1, 2, 1}, x]*HPL[{1, 1, 1, 1}, xb])/4 + 
 (89*HPL[{2, 0, 0}, x]*HPL[{1, 1, 1, 1}, xb])/8 + 
 (279*HPL[{2, 1, 0}, x]*HPL[{1, 1, 1, 1}, xb])/8 + 
 (279*HPL[{2, 1, 1}, x]*HPL[{1, 1, 1, 1}, xb])/4 + 
 (41*HPL[{0, 0, 0, 0}, x]*HPL[{1, 1, 1, 1}, xb])/32 + 
 (53*HPL[{1, 0, 0, 0}, x]*HPL[{1, 1, 1, 1}, xb])/8 + 
 (205*HPL[{1, 1, 0, 0}, x]*HPL[{1, 1, 1, 1}, xb])/8 + 
 (279*HPL[{1, 1, 1, 0}, x]*HPL[{1, 1, 1, 1}, xb])/4 + 
 (279*HPL[{1, 1, 1, 1}, x]*HPL[{1, 1, 1, 1}, xb])/2 - 
 (301*Pi^2*HPL[{0}, xb]*HPL[{1, 1, 1, 2}, x])/24 - 
 29*Pi^2*HPL[{1}, xb]*HPL[{1, 1, 1, 2}, x] + 
 15*HPL[{3}, xb]*HPL[{1, 1, 1, 2}, x] + 
 (69*HPL[{1, 2}, xb]*HPL[{1, 1, 1, 2}, x])/2 + 
 (59*HPL[{2, 0}, xb]*HPL[{1, 1, 1, 2}, x])/4 + 
 (75*HPL[{2, 1}, xb]*HPL[{1, 1, 1, 2}, x])/2 + 
 (113*HPL[{0, 0, 0}, xb]*HPL[{1, 1, 1, 2}, x])/32 + 
 (43*HPL[{1, 0, 0}, xb]*HPL[{1, 1, 1, 2}, x])/4 + 
 (121*HPL[{1, 1, 0}, xb]*HPL[{1, 1, 1, 2}, x])/4 + 
 (279*HPL[{1, 1, 1}, xb]*HPL[{1, 1, 1, 2}, x])/4 - 
 (301*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 2}, xb])/24 - 
 29*Pi^2*HPL[{1}, x]*HPL[{1, 1, 1, 2}, xb] + 
 15*HPL[{3}, x]*HPL[{1, 1, 1, 2}, xb] + 
 (69*HPL[{1, 2}, x]*HPL[{1, 1, 1, 2}, xb])/2 + 
 (59*HPL[{2, 0}, x]*HPL[{1, 1, 1, 2}, xb])/4 + 
 (75*HPL[{2, 1}, x]*HPL[{1, 1, 1, 2}, xb])/2 + 
 (113*HPL[{0, 0, 0}, x]*HPL[{1, 1, 1, 2}, xb])/32 + 
 (43*HPL[{1, 0, 0}, x]*HPL[{1, 1, 1, 2}, xb])/4 + 
 (121*HPL[{1, 1, 0}, x]*HPL[{1, 1, 1, 2}, xb])/4 + 
 (279*HPL[{1, 1, 1}, x]*HPL[{1, 1, 1, 2}, xb])/4 - 
 (89*Pi^2*HPL[{1, 1, 1, 3}, x])/8 + (221*HPL[{2}, xb]*HPL[{1, 1, 1, 3}, x])/
  16 + (153*HPL[{0, 0}, xb]*HPL[{1, 1, 1, 3}, x])/32 + 
 (165*HPL[{1, 0}, xb]*HPL[{1, 1, 1, 3}, x])/16 + 
 25*HPL[{1, 1}, xb]*HPL[{1, 1, 1, 3}, x] - (89*Pi^2*HPL[{1, 1, 1, 3}, xb])/
  8 + (221*HPL[{2}, x]*HPL[{1, 1, 1, 3}, xb])/16 + 
 (153*HPL[{0, 0}, x]*HPL[{1, 1, 1, 3}, xb])/32 + 
 (165*HPL[{1, 0}, x]*HPL[{1, 1, 1, 3}, xb])/16 + 
 25*HPL[{1, 1}, x]*HPL[{1, 1, 1, 3}, xb] + 
 (81*HPL[{0}, xb]*HPL[{1, 1, 1, 4}, x])/32 + 
 (89*HPL[{1}, xb]*HPL[{1, 1, 1, 4}, x])/16 + 
 (81*HPL[{0}, x]*HPL[{1, 1, 1, 4}, xb])/32 + 
 (89*HPL[{1}, x]*HPL[{1, 1, 1, 4}, xb])/16 + (9*HPL[{1, 1, 1, 5}, x])/16 + 
 (9*HPL[{1, 1, 1, 5}, xb])/16 - (413*Pi^2*HPL[{0}, xb]*HPL[{1, 1, 2, 0}, x])/
  96 - (151*Pi^2*HPL[{1}, xb]*HPL[{1, 1, 2, 0}, x])/12 + 
 (227*HPL[{3}, xb]*HPL[{1, 1, 2, 0}, x])/32 + 
 (233*HPL[{1, 2}, xb]*HPL[{1, 1, 2, 0}, x])/16 + 
 (169*HPL[{2, 0}, xb]*HPL[{1, 1, 2, 0}, x])/32 + 
 (287*HPL[{2, 1}, xb]*HPL[{1, 1, 2, 0}, x])/16 + 
 (23*HPL[{0, 0, 0}, xb]*HPL[{1, 1, 2, 0}, x])/32 + 
 (47*HPL[{1, 0, 0}, xb]*HPL[{1, 1, 2, 0}, x])/16 + 
 (165*HPL[{1, 1, 0}, xb]*HPL[{1, 1, 2, 0}, x])/16 + 
 (121*HPL[{1, 1, 1}, xb]*HPL[{1, 1, 2, 0}, x])/4 - 
 (413*Pi^2*HPL[{0}, x]*HPL[{1, 1, 2, 0}, xb])/96 - 
 (151*Pi^2*HPL[{1}, x]*HPL[{1, 1, 2, 0}, xb])/12 + 
 (227*HPL[{3}, x]*HPL[{1, 1, 2, 0}, xb])/32 + 
 (233*HPL[{1, 2}, x]*HPL[{1, 1, 2, 0}, xb])/16 + 
 (169*HPL[{2, 0}, x]*HPL[{1, 1, 2, 0}, xb])/32 + 
 (287*HPL[{2, 1}, x]*HPL[{1, 1, 2, 0}, xb])/16 + 
 (23*HPL[{0, 0, 0}, x]*HPL[{1, 1, 2, 0}, xb])/32 + 
 (47*HPL[{1, 0, 0}, x]*HPL[{1, 1, 2, 0}, xb])/16 + 
 (165*HPL[{1, 1, 0}, x]*HPL[{1, 1, 2, 0}, xb])/16 + 
 (121*HPL[{1, 1, 1}, x]*HPL[{1, 1, 2, 0}, xb])/4 - 
 (167*Pi^2*HPL[{0}, xb]*HPL[{1, 1, 2, 1}, x])/12 - 
 29*Pi^2*HPL[{1}, xb]*HPL[{1, 1, 2, 1}, x] + 
 (145*HPL[{3}, xb]*HPL[{1, 1, 2, 1}, x])/8 + 
 (151*HPL[{1, 2}, xb]*HPL[{1, 1, 2, 1}, x])/4 + 
 (147*HPL[{2, 0}, xb]*HPL[{1, 1, 2, 1}, x])/8 + 
 (81*HPL[{2, 1}, xb]*HPL[{1, 1, 2, 1}, x])/2 + 
 (173*HPL[{0, 0, 0}, xb]*HPL[{1, 1, 2, 1}, x])/32 + 
 (29*HPL[{1, 0, 0}, xb]*HPL[{1, 1, 2, 1}, x])/2 + 
 (69*HPL[{1, 1, 0}, xb]*HPL[{1, 1, 2, 1}, x])/2 + 
 (279*HPL[{1, 1, 1}, xb]*HPL[{1, 1, 2, 1}, x])/4 - 
 (167*Pi^2*HPL[{0}, x]*HPL[{1, 1, 2, 1}, xb])/12 - 
 29*Pi^2*HPL[{1}, x]*HPL[{1, 1, 2, 1}, xb] + 
 (145*HPL[{3}, x]*HPL[{1, 1, 2, 1}, xb])/8 + 
 (151*HPL[{1, 2}, x]*HPL[{1, 1, 2, 1}, xb])/4 + 
 (147*HPL[{2, 0}, x]*HPL[{1, 1, 2, 1}, xb])/8 + 
 (81*HPL[{2, 1}, x]*HPL[{1, 1, 2, 1}, xb])/2 + 
 (173*HPL[{0, 0, 0}, x]*HPL[{1, 1, 2, 1}, xb])/32 + 
 (29*HPL[{1, 0, 0}, x]*HPL[{1, 1, 2, 1}, xb])/2 + 
 (69*HPL[{1, 1, 0}, x]*HPL[{1, 1, 2, 1}, xb])/2 + 
 (279*HPL[{1, 1, 1}, x]*HPL[{1, 1, 2, 1}, xb])/4 - 
 (151*Pi^2*HPL[{1, 1, 2, 2}, x])/12 + (287*HPL[{2}, xb]*HPL[{1, 1, 2, 2}, x])/
  16 + (227*HPL[{0, 0}, xb]*HPL[{1, 1, 2, 2}, x])/32 + 
 (233*HPL[{1, 0}, xb]*HPL[{1, 1, 2, 2}, x])/16 + 
 (121*HPL[{1, 1}, xb]*HPL[{1, 1, 2, 2}, x])/4 - 
 (151*Pi^2*HPL[{1, 1, 2, 2}, xb])/12 + 
 (287*HPL[{2}, x]*HPL[{1, 1, 2, 2}, xb])/16 + 
 (227*HPL[{0, 0}, x]*HPL[{1, 1, 2, 2}, xb])/32 + 
 (233*HPL[{1, 0}, x]*HPL[{1, 1, 2, 2}, xb])/16 + 
 (121*HPL[{1, 1}, x]*HPL[{1, 1, 2, 2}, xb])/4 + 
 (169*HPL[{0}, xb]*HPL[{1, 1, 2, 3}, x])/32 + 
 (165*HPL[{1}, xb]*HPL[{1, 1, 2, 3}, x])/16 + 
 (169*HPL[{0}, x]*HPL[{1, 1, 2, 3}, xb])/32 + 
 (165*HPL[{1}, x]*HPL[{1, 1, 2, 3}, xb])/16 + (47*HPL[{1, 1, 2, 4}, x])/16 + 
 (47*HPL[{1, 1, 2, 4}, xb])/16 - (209*Pi^2*HPL[{1, 1, 3, 0}, x])/48 + 
 (209*HPL[{2}, xb]*HPL[{1, 1, 3, 0}, x])/32 + 
 (71*HPL[{0, 0}, xb]*HPL[{1, 1, 3, 0}, x])/32 + 
 (37*HPL[{1, 0}, xb]*HPL[{1, 1, 3, 0}, x])/8 + 
 (165*HPL[{1, 1}, xb]*HPL[{1, 1, 3, 0}, x])/16 - 
 (209*Pi^2*HPL[{1, 1, 3, 0}, xb])/48 + 
 (209*HPL[{2}, x]*HPL[{1, 1, 3, 0}, xb])/32 + 
 (71*HPL[{0, 0}, x]*HPL[{1, 1, 3, 0}, xb])/32 + 
 (37*HPL[{1, 0}, x]*HPL[{1, 1, 3, 0}, xb])/8 + 
 (165*HPL[{1, 1}, x]*HPL[{1, 1, 3, 0}, xb])/16 - 
 (45*Pi^2*HPL[{1, 1, 3, 1}, x])/4 + (271*HPL[{2}, xb]*HPL[{1, 1, 3, 1}, x])/
  16 + (257*HPL[{0, 0}, xb]*HPL[{1, 1, 3, 1}, x])/32 + 
 (225*HPL[{1, 0}, xb]*HPL[{1, 1, 3, 1}, x])/16 + 
 (205*HPL[{1, 1}, xb]*HPL[{1, 1, 3, 1}, x])/8 - 
 (45*Pi^2*HPL[{1, 1, 3, 1}, xb])/4 + (271*HPL[{2}, x]*HPL[{1, 1, 3, 1}, xb])/
  16 + (257*HPL[{0, 0}, x]*HPL[{1, 1, 3, 1}, xb])/32 + 
 (225*HPL[{1, 0}, x]*HPL[{1, 1, 3, 1}, xb])/16 + 
 (205*HPL[{1, 1}, x]*HPL[{1, 1, 3, 1}, xb])/8 + 
 (209*HPL[{0}, xb]*HPL[{1, 1, 3, 2}, x])/32 + 
 (165*HPL[{1}, xb]*HPL[{1, 1, 3, 2}, x])/16 + 
 (209*HPL[{0}, x]*HPL[{1, 1, 3, 2}, xb])/32 + 
 (165*HPL[{1}, x]*HPL[{1, 1, 3, 2}, xb])/16 + (37*HPL[{1, 1, 3, 3}, x])/8 + 
 (37*HPL[{1, 1, 3, 3}, xb])/8 + (57*HPL[{0}, xb]*HPL[{1, 1, 4, 0}, x])/32 + 
 (5*HPL[{1}, xb]*HPL[{1, 1, 4, 0}, x])/2 + 
 (57*HPL[{0}, x]*HPL[{1, 1, 4, 0}, xb])/32 + 
 (5*HPL[{1}, x]*HPL[{1, 1, 4, 0}, xb])/2 + 
 (127*HPL[{0}, xb]*HPL[{1, 1, 4, 1}, x])/32 + 
 (89*HPL[{1}, xb]*HPL[{1, 1, 4, 1}, x])/16 + 
 (127*HPL[{0}, x]*HPL[{1, 1, 4, 1}, xb])/32 + 
 (89*HPL[{1}, x]*HPL[{1, 1, 4, 1}, xb])/16 + (5*HPL[{1, 1, 4, 2}, x])/2 + 
 (5*HPL[{1, 1, 4, 2}, xb])/2 + (5*HPL[{1, 1, 5, 0}, x])/32 + 
 (5*HPL[{1, 1, 5, 0}, xb])/32 + (5*HPL[{1, 1, 5, 1}, x])/16 + 
 (5*HPL[{1, 1, 5, 1}, xb])/16 - (79*Pi^2*HPL[{0}, xb]*HPL[{1, 2, 0, 0}, x])/
  64 - (205*Pi^2*HPL[{1}, xb]*HPL[{1, 2, 0, 0}, x])/48 + 
 (49*HPL[{3}, xb]*HPL[{1, 2, 0, 0}, x])/16 + 
 (81*HPL[{1, 2}, xb]*HPL[{1, 2, 0, 0}, x])/16 + 
 (5*HPL[{2, 0}, xb]*HPL[{1, 2, 0, 0}, x])/4 + 
 (225*HPL[{2, 1}, xb]*HPL[{1, 2, 0, 0}, x])/32 + 
 (11*HPL[{1, 0, 0}, xb]*HPL[{1, 2, 0, 0}, x])/32 + 
 (5*HPL[{1, 1, 0}, xb]*HPL[{1, 2, 0, 0}, x])/2 + 
 (165*HPL[{1, 1, 1}, xb]*HPL[{1, 2, 0, 0}, x])/16 - 
 (79*Pi^2*HPL[{0}, x]*HPL[{1, 2, 0, 0}, xb])/64 - 
 (205*Pi^2*HPL[{1}, x]*HPL[{1, 2, 0, 0}, xb])/48 + 
 (49*HPL[{3}, x]*HPL[{1, 2, 0, 0}, xb])/16 + 
 (81*HPL[{1, 2}, x]*HPL[{1, 2, 0, 0}, xb])/16 + 
 (5*HPL[{2, 0}, x]*HPL[{1, 2, 0, 0}, xb])/4 + 
 (225*HPL[{2, 1}, x]*HPL[{1, 2, 0, 0}, xb])/32 + 
 (11*HPL[{1, 0, 0}, x]*HPL[{1, 2, 0, 0}, xb])/32 + 
 (5*HPL[{1, 1, 0}, x]*HPL[{1, 2, 0, 0}, xb])/2 + 
 (165*HPL[{1, 1, 1}, x]*HPL[{1, 2, 0, 0}, xb])/16 - 
 (521*Pi^2*HPL[{0}, xb]*HPL[{1, 2, 1, 0}, x])/96 - 
 (83*Pi^2*HPL[{1}, xb]*HPL[{1, 2, 1, 0}, x])/6 + 
 (295*HPL[{3}, xb]*HPL[{1, 2, 1, 0}, x])/32 + 
 (291*HPL[{1, 2}, xb]*HPL[{1, 2, 1, 0}, x])/16 + 
 (239*HPL[{2, 0}, xb]*HPL[{1, 2, 1, 0}, x])/32 + 
 (345*HPL[{2, 1}, xb]*HPL[{1, 2, 1, 0}, x])/16 + 
 (39*HPL[{0, 0, 0}, xb]*HPL[{1, 2, 1, 0}, x])/32 + 
 (37*HPL[{1, 0, 0}, xb]*HPL[{1, 2, 1, 0}, x])/8 + 
 (225*HPL[{1, 1, 0}, xb]*HPL[{1, 2, 1, 0}, x])/16 + 
 (69*HPL[{1, 1, 1}, xb]*HPL[{1, 2, 1, 0}, x])/2 - 
 (521*Pi^2*HPL[{0}, x]*HPL[{1, 2, 1, 0}, xb])/96 - 
 (83*Pi^2*HPL[{1}, x]*HPL[{1, 2, 1, 0}, xb])/6 + 
 (295*HPL[{3}, x]*HPL[{1, 2, 1, 0}, xb])/32 + 
 (291*HPL[{1, 2}, x]*HPL[{1, 2, 1, 0}, xb])/16 + 
 (239*HPL[{2, 0}, x]*HPL[{1, 2, 1, 0}, xb])/32 + 
 (345*HPL[{2, 1}, x]*HPL[{1, 2, 1, 0}, xb])/16 + 
 (39*HPL[{0, 0, 0}, x]*HPL[{1, 2, 1, 0}, xb])/32 + 
 (37*HPL[{1, 0, 0}, x]*HPL[{1, 2, 1, 0}, xb])/8 + 
 (225*HPL[{1, 1, 0}, x]*HPL[{1, 2, 1, 0}, xb])/16 + 
 (69*HPL[{1, 1, 1}, x]*HPL[{1, 2, 1, 0}, xb])/2 - 
 (179*Pi^2*HPL[{0}, xb]*HPL[{1, 2, 1, 1}, x])/12 - 
 29*Pi^2*HPL[{1}, xb]*HPL[{1, 2, 1, 1}, x] + 
 (169*HPL[{3}, xb]*HPL[{1, 2, 1, 1}, x])/8 + 
 (163*HPL[{1, 2}, xb]*HPL[{1, 2, 1, 1}, x])/4 + 
 (43*HPL[{2, 0}, xb]*HPL[{1, 2, 1, 1}, x])/2 + 
 (87*HPL[{2, 1}, xb]*HPL[{1, 2, 1, 1}, x])/2 + 
 (229*HPL[{0, 0, 0}, xb]*HPL[{1, 2, 1, 1}, x])/32 + 
 (141*HPL[{1, 0, 0}, xb]*HPL[{1, 2, 1, 1}, x])/8 + 
 (151*HPL[{1, 1, 0}, xb]*HPL[{1, 2, 1, 1}, x])/4 + 
 (279*HPL[{1, 1, 1}, xb]*HPL[{1, 2, 1, 1}, x])/4 - 
 (179*Pi^2*HPL[{0}, x]*HPL[{1, 2, 1, 1}, xb])/12 - 
 29*Pi^2*HPL[{1}, x]*HPL[{1, 2, 1, 1}, xb] + 
 (169*HPL[{3}, x]*HPL[{1, 2, 1, 1}, xb])/8 + 
 (163*HPL[{1, 2}, x]*HPL[{1, 2, 1, 1}, xb])/4 + 
 (43*HPL[{2, 0}, x]*HPL[{1, 2, 1, 1}, xb])/2 + 
 (87*HPL[{2, 1}, x]*HPL[{1, 2, 1, 1}, xb])/2 + 
 (229*HPL[{0, 0, 0}, x]*HPL[{1, 2, 1, 1}, xb])/32 + 
 (141*HPL[{1, 0, 0}, x]*HPL[{1, 2, 1, 1}, xb])/8 + 
 (151*HPL[{1, 1, 0}, x]*HPL[{1, 2, 1, 1}, xb])/4 + 
 (279*HPL[{1, 1, 1}, x]*HPL[{1, 2, 1, 1}, xb])/4 - 
 (83*Pi^2*HPL[{1, 2, 1, 2}, x])/6 + (345*HPL[{2}, xb]*HPL[{1, 2, 1, 2}, x])/
  16 + (295*HPL[{0, 0}, xb]*HPL[{1, 2, 1, 2}, x])/32 + 
 (291*HPL[{1, 0}, xb]*HPL[{1, 2, 1, 2}, x])/16 + 
 (69*HPL[{1, 1}, xb]*HPL[{1, 2, 1, 2}, x])/2 - 
 (83*Pi^2*HPL[{1, 2, 1, 2}, xb])/6 + (345*HPL[{2}, x]*HPL[{1, 2, 1, 2}, xb])/
  16 + (295*HPL[{0, 0}, x]*HPL[{1, 2, 1, 2}, xb])/32 + 
 (291*HPL[{1, 0}, x]*HPL[{1, 2, 1, 2}, xb])/16 + 
 (69*HPL[{1, 1}, x]*HPL[{1, 2, 1, 2}, xb])/2 + 
 (239*HPL[{0}, xb]*HPL[{1, 2, 1, 3}, x])/32 + 
 (225*HPL[{1}, xb]*HPL[{1, 2, 1, 3}, x])/16 + 
 (239*HPL[{0}, x]*HPL[{1, 2, 1, 3}, xb])/32 + 
 (225*HPL[{1}, x]*HPL[{1, 2, 1, 3}, xb])/16 + (37*HPL[{1, 2, 1, 4}, x])/8 + 
 (37*HPL[{1, 2, 1, 4}, xb])/8 - (265*Pi^2*HPL[{1, 2, 2, 0}, x])/48 + 
 (293*HPL[{2}, xb]*HPL[{1, 2, 2, 0}, x])/32 + 
 (25*HPL[{0, 0}, xb]*HPL[{1, 2, 2, 0}, x])/8 + 
 (27*HPL[{1, 0}, xb]*HPL[{1, 2, 2, 0}, x])/4 + 
 (233*HPL[{1, 1}, xb]*HPL[{1, 2, 2, 0}, x])/16 - 
 (265*Pi^2*HPL[{1, 2, 2, 0}, xb])/48 + 
 (293*HPL[{2}, x]*HPL[{1, 2, 2, 0}, xb])/32 + 
 (25*HPL[{0, 0}, x]*HPL[{1, 2, 2, 0}, xb])/8 + 
 (27*HPL[{1, 0}, x]*HPL[{1, 2, 2, 0}, xb])/4 + 
 (233*HPL[{1, 1}, x]*HPL[{1, 2, 2, 0}, xb])/16 - 
 (151*Pi^2*HPL[{1, 2, 2, 1}, x])/12 + (337*HPL[{2}, xb]*HPL[{1, 2, 2, 1}, x])/
  16 + (339*HPL[{0, 0}, xb]*HPL[{1, 2, 2, 1}, x])/32 + 
 (291*HPL[{1, 0}, xb]*HPL[{1, 2, 2, 1}, x])/16 + 
 (247*HPL[{1, 1}, xb]*HPL[{1, 2, 2, 1}, x])/8 - 
 (151*Pi^2*HPL[{1, 2, 2, 1}, xb])/12 + 
 (337*HPL[{2}, x]*HPL[{1, 2, 2, 1}, xb])/16 + 
 (339*HPL[{0, 0}, x]*HPL[{1, 2, 2, 1}, xb])/32 + 
 (291*HPL[{1, 0}, x]*HPL[{1, 2, 2, 1}, xb])/16 + 
 (247*HPL[{1, 1}, x]*HPL[{1, 2, 2, 1}, xb])/8 + 
 (293*HPL[{0}, xb]*HPL[{1, 2, 2, 2}, x])/32 + 
 (233*HPL[{1}, xb]*HPL[{1, 2, 2, 2}, x])/16 + 
 (293*HPL[{0}, x]*HPL[{1, 2, 2, 2}, xb])/32 + 
 (233*HPL[{1}, x]*HPL[{1, 2, 2, 2}, xb])/16 + (27*HPL[{1, 2, 2, 3}, x])/4 + 
 (27*HPL[{1, 2, 2, 3}, xb])/4 + (49*HPL[{0}, xb]*HPL[{1, 2, 3, 0}, x])/16 + 
 (81*HPL[{1}, xb]*HPL[{1, 2, 3, 0}, x])/16 + 
 (49*HPL[{0}, x]*HPL[{1, 2, 3, 0}, xb])/16 + 
 (81*HPL[{1}, x]*HPL[{1, 2, 3, 0}, xb])/16 + 
 (225*HPL[{0}, xb]*HPL[{1, 2, 3, 1}, x])/32 + 
 (165*HPL[{1}, xb]*HPL[{1, 2, 3, 1}, x])/16 + 
 (225*HPL[{0}, x]*HPL[{1, 2, 3, 1}, xb])/32 + 
 (165*HPL[{1}, x]*HPL[{1, 2, 3, 1}, xb])/16 + (81*HPL[{1, 2, 3, 2}, x])/16 + 
 (81*HPL[{1, 2, 3, 2}, xb])/16 + (5*HPL[{1, 2, 4, 0}, x])/4 + 
 (5*HPL[{1, 2, 4, 0}, xb])/4 + (5*HPL[{1, 2, 4, 1}, x])/2 + 
 (5*HPL[{1, 2, 4, 1}, xb])/2 - (305*Pi^2*HPL[{1, 3, 0, 0}, x])/192 + 
 (25*HPL[{2}, xb]*HPL[{1, 3, 0, 0}, x])/8 + 
 (25*HPL[{0, 0}, xb]*HPL[{1, 3, 0, 0}, x])/32 + 
 (65*HPL[{1, 0}, xb]*HPL[{1, 3, 0, 0}, x])/32 + 
 (37*HPL[{1, 1}, xb]*HPL[{1, 3, 0, 0}, x])/8 - 
 (305*Pi^2*HPL[{1, 3, 0, 0}, xb])/192 + 
 (25*HPL[{2}, x]*HPL[{1, 3, 0, 0}, xb])/8 + 
 (25*HPL[{0, 0}, x]*HPL[{1, 3, 0, 0}, xb])/32 + 
 (65*HPL[{1, 0}, x]*HPL[{1, 3, 0, 0}, xb])/32 + 
 (37*HPL[{1, 1}, x]*HPL[{1, 3, 0, 0}, xb])/8 - 
 (263*Pi^2*HPL[{1, 3, 1, 0}, x])/48 + (335*HPL[{2}, xb]*HPL[{1, 3, 1, 0}, x])/
  32 + (143*HPL[{0, 0}, xb]*HPL[{1, 3, 1, 0}, x])/32 + 
 (65*HPL[{1, 0}, xb]*HPL[{1, 3, 1, 0}, x])/8 + 
 (29*HPL[{1, 1}, xb]*HPL[{1, 3, 1, 0}, x])/2 - 
 (263*Pi^2*HPL[{1, 3, 1, 0}, xb])/48 + 
 (335*HPL[{2}, x]*HPL[{1, 3, 1, 0}, xb])/32 + 
 (143*HPL[{0, 0}, x]*HPL[{1, 3, 1, 0}, xb])/32 + 
 (65*HPL[{1, 0}, x]*HPL[{1, 3, 1, 0}, xb])/8 + 
 (29*HPL[{1, 1}, x]*HPL[{1, 3, 1, 0}, xb])/2 - 
 (89*Pi^2*HPL[{1, 3, 1, 1}, x])/8 + (163*HPL[{2}, xb]*HPL[{1, 3, 1, 1}, x])/
  8 + (377*HPL[{0, 0}, xb]*HPL[{1, 3, 1, 1}, x])/32 + 
 (141*HPL[{1, 0}, xb]*HPL[{1, 3, 1, 1}, x])/8 + 
 (53*HPL[{1, 1}, xb]*HPL[{1, 3, 1, 1}, x])/2 - 
 (89*Pi^2*HPL[{1, 3, 1, 1}, xb])/8 + (163*HPL[{2}, x]*HPL[{1, 3, 1, 1}, xb])/
  8 + (377*HPL[{0, 0}, x]*HPL[{1, 3, 1, 1}, xb])/32 + 
 (141*HPL[{1, 0}, x]*HPL[{1, 3, 1, 1}, xb])/8 + 
 (53*HPL[{1, 1}, x]*HPL[{1, 3, 1, 1}, xb])/2 + 
 (335*HPL[{0}, xb]*HPL[{1, 3, 1, 2}, x])/32 + 
 (29*HPL[{1}, xb]*HPL[{1, 3, 1, 2}, x])/2 + 
 (335*HPL[{0}, x]*HPL[{1, 3, 1, 2}, xb])/32 + 
 (29*HPL[{1}, x]*HPL[{1, 3, 1, 2}, xb])/2 + (65*HPL[{1, 3, 1, 3}, x])/8 + 
 (65*HPL[{1, 3, 1, 3}, xb])/8 + (75*HPL[{0}, xb]*HPL[{1, 3, 2, 0}, x])/16 + 
 (27*HPL[{1}, xb]*HPL[{1, 3, 2, 0}, x])/4 + 
 (75*HPL[{0}, x]*HPL[{1, 3, 2, 0}, xb])/16 + 
 (27*HPL[{1}, x]*HPL[{1, 3, 2, 0}, xb])/4 + 
 (277*HPL[{0}, xb]*HPL[{1, 3, 2, 1}, x])/32 + 
 (43*HPL[{1}, xb]*HPL[{1, 3, 2, 1}, x])/4 + 
 (277*HPL[{0}, x]*HPL[{1, 3, 2, 1}, xb])/32 + 
 (43*HPL[{1}, x]*HPL[{1, 3, 2, 1}, xb])/4 + (27*HPL[{1, 3, 2, 2}, x])/4 + 
 (27*HPL[{1, 3, 2, 2}, xb])/4 + (25*HPL[{1, 3, 3, 0}, x])/8 + 
 (25*HPL[{1, 3, 3, 0}, xb])/8 + (37*HPL[{1, 3, 3, 1}, x])/8 + 
 (37*HPL[{1, 3, 3, 1}, xb])/8 + (25*HPL[{0}, xb]*HPL[{1, 4, 0, 0}, x])/16 + 
 (65*HPL[{1}, xb]*HPL[{1, 4, 0, 0}, x])/32 + 
 (25*HPL[{0}, x]*HPL[{1, 4, 0, 0}, xb])/16 + 
 (65*HPL[{1}, x]*HPL[{1, 4, 0, 0}, xb])/32 + 
 (129*HPL[{0}, xb]*HPL[{1, 4, 1, 0}, x])/32 + 
 (37*HPL[{1}, xb]*HPL[{1, 4, 1, 0}, x])/8 + 
 (129*HPL[{0}, x]*HPL[{1, 4, 1, 0}, xb])/32 + 
 (37*HPL[{1}, x]*HPL[{1, 4, 1, 0}, xb])/8 + 
 (197*HPL[{0}, xb]*HPL[{1, 4, 1, 1}, x])/32 + 
 (53*HPL[{1}, xb]*HPL[{1, 4, 1, 1}, x])/8 + 
 (197*HPL[{0}, x]*HPL[{1, 4, 1, 1}, xb])/32 + 
 (53*HPL[{1}, x]*HPL[{1, 4, 1, 1}, xb])/8 + (37*HPL[{1, 4, 1, 2}, x])/8 + 
 (37*HPL[{1, 4, 1, 2}, xb])/8 + (11*HPL[{1, 4, 2, 0}, x])/4 + 
 (11*HPL[{1, 4, 2, 0}, xb])/4 + (47*HPL[{1, 4, 2, 1}, x])/16 + 
 (47*HPL[{1, 4, 2, 1}, xb])/16 + (15*HPL[{1, 5, 0, 0}, x])/32 + 
 (15*HPL[{1, 5, 0, 0}, xb])/32 + (21*HPL[{1, 5, 1, 0}, x])/32 + 
 (21*HPL[{1, 5, 1, 0}, xb])/32 + (9*HPL[{1, 5, 1, 1}, x])/16 + 
 (9*HPL[{1, 5, 1, 1}, xb])/16 - (59*Pi^2*HPL[{0}, xb]*HPL[{2, 0, 0, 0}, x])/
  192 - (215*Pi^2*HPL[{1}, xb]*HPL[{2, 0, 0, 0}, x])/192 + 
 (33*HPL[{3}, xb]*HPL[{2, 0, 0, 0}, x])/32 + 
 (5*HPL[{1, 2}, xb]*HPL[{2, 0, 0, 0}, x])/4 + 
 (31*HPL[{2, 1}, xb]*HPL[{2, 0, 0, 0}, x])/16 + 
 (5*HPL[{1, 1, 0}, xb]*HPL[{2, 0, 0, 0}, x])/32 + 
 (81*HPL[{1, 1, 1}, xb]*HPL[{2, 0, 0, 0}, x])/32 - 
 (59*Pi^2*HPL[{0}, x]*HPL[{2, 0, 0, 0}, xb])/192 - 
 (215*Pi^2*HPL[{1}, x]*HPL[{2, 0, 0, 0}, xb])/192 + 
 (33*HPL[{3}, x]*HPL[{2, 0, 0, 0}, xb])/32 + 
 (5*HPL[{1, 2}, x]*HPL[{2, 0, 0, 0}, xb])/4 + 
 (31*HPL[{2, 1}, x]*HPL[{2, 0, 0, 0}, xb])/16 + 
 (5*HPL[{1, 1, 0}, x]*HPL[{2, 0, 0, 0}, xb])/32 + 
 (81*HPL[{1, 1, 1}, x]*HPL[{2, 0, 0, 0}, xb])/32 - 
 (71*Pi^2*HPL[{0}, xb]*HPL[{2, 1, 0, 0}, x])/32 - 
 (263*Pi^2*HPL[{1}, xb]*HPL[{2, 1, 0, 0}, x])/48 + 
 (65*HPL[{3}, xb]*HPL[{2, 1, 0, 0}, x])/16 + 
 (225*HPL[{1, 2}, xb]*HPL[{2, 1, 0, 0}, x])/32 + 
 (31*HPL[{2, 0}, xb]*HPL[{2, 1, 0, 0}, x])/16 + 
 (75*HPL[{2, 1}, xb]*HPL[{2, 1, 0, 0}, x])/8 + 
 (21*HPL[{1, 0, 0}, xb]*HPL[{2, 1, 0, 0}, x])/32 + 
 (127*HPL[{1, 1, 0}, xb]*HPL[{2, 1, 0, 0}, x])/32 + 
 (221*HPL[{1, 1, 1}, xb]*HPL[{2, 1, 0, 0}, x])/16 - 
 (71*Pi^2*HPL[{0}, x]*HPL[{2, 1, 0, 0}, xb])/32 - 
 (263*Pi^2*HPL[{1}, x]*HPL[{2, 1, 0, 0}, xb])/48 + 
 (65*HPL[{3}, x]*HPL[{2, 1, 0, 0}, xb])/16 + 
 (225*HPL[{1, 2}, x]*HPL[{2, 1, 0, 0}, xb])/32 + 
 (31*HPL[{2, 0}, x]*HPL[{2, 1, 0, 0}, xb])/16 + 
 (75*HPL[{2, 1}, x]*HPL[{2, 1, 0, 0}, xb])/8 + 
 (21*HPL[{1, 0, 0}, x]*HPL[{2, 1, 0, 0}, xb])/32 + 
 (127*HPL[{1, 1, 0}, x]*HPL[{2, 1, 0, 0}, xb])/32 + 
 (221*HPL[{1, 1, 1}, x]*HPL[{2, 1, 0, 0}, xb])/16 - 
 (213*Pi^2*HPL[{0}, xb]*HPL[{2, 1, 1, 0}, x])/32 - 
 (179*Pi^2*HPL[{1}, xb]*HPL[{2, 1, 1, 0}, x])/12 + 
 (45*HPL[{3}, xb]*HPL[{2, 1, 1, 0}, x])/4 + 
 (337*HPL[{1, 2}, xb]*HPL[{2, 1, 1, 0}, x])/16 + 
 (75*HPL[{2, 0}, xb]*HPL[{2, 1, 1, 0}, x])/8 + 
 (399*HPL[{2, 1}, xb]*HPL[{2, 1, 1, 0}, x])/16 + 
 (57*HPL[{0, 0, 0}, xb]*HPL[{2, 1, 1, 0}, x])/32 + 
 (197*HPL[{1, 0, 0}, xb]*HPL[{2, 1, 1, 0}, x])/32 + 
 (271*HPL[{1, 1, 0}, xb]*HPL[{2, 1, 1, 0}, x])/16 + 
 (75*HPL[{1, 1, 1}, xb]*HPL[{2, 1, 1, 0}, x])/2 - 
 (213*Pi^2*HPL[{0}, x]*HPL[{2, 1, 1, 0}, xb])/32 - 
 (179*Pi^2*HPL[{1}, x]*HPL[{2, 1, 1, 0}, xb])/12 + 
 (45*HPL[{3}, x]*HPL[{2, 1, 1, 0}, xb])/4 + 
 (337*HPL[{1, 2}, x]*HPL[{2, 1, 1, 0}, xb])/16 + 
 (75*HPL[{2, 0}, x]*HPL[{2, 1, 1, 0}, xb])/8 + 
 (399*HPL[{2, 1}, x]*HPL[{2, 1, 1, 0}, xb])/16 + 
 (57*HPL[{0, 0, 0}, x]*HPL[{2, 1, 1, 0}, xb])/32 + 
 (197*HPL[{1, 0, 0}, x]*HPL[{2, 1, 1, 0}, xb])/32 + 
 (271*HPL[{1, 1, 0}, x]*HPL[{2, 1, 1, 0}, xb])/16 + 
 (75*HPL[{1, 1, 1}, x]*HPL[{2, 1, 1, 0}, xb])/2 - 
 (391*Pi^2*HPL[{0}, xb]*HPL[{2, 1, 1, 1}, x])/24 - 
 29*Pi^2*HPL[{1}, xb]*HPL[{2, 1, 1, 1}, x] + 
 (195*HPL[{3}, xb]*HPL[{2, 1, 1, 1}, x])/8 + 
 (87*HPL[{1, 2}, xb]*HPL[{2, 1, 1, 1}, x])/2 + 
 (99*HPL[{2, 0}, xb]*HPL[{2, 1, 1, 1}, x])/4 + 
 (189*HPL[{2, 1}, xb]*HPL[{2, 1, 1, 1}, x])/4 + 
 (143*HPL[{0, 0, 0}, xb]*HPL[{2, 1, 1, 1}, x])/16 + 
 (163*HPL[{1, 0, 0}, xb]*HPL[{2, 1, 1, 1}, x])/8 + 
 (81*HPL[{1, 1, 0}, xb]*HPL[{2, 1, 1, 1}, x])/2 + 
 (279*HPL[{1, 1, 1}, xb]*HPL[{2, 1, 1, 1}, x])/4 - 
 (391*Pi^2*HPL[{0}, x]*HPL[{2, 1, 1, 1}, xb])/24 - 
 29*Pi^2*HPL[{1}, x]*HPL[{2, 1, 1, 1}, xb] + 
 (195*HPL[{3}, x]*HPL[{2, 1, 1, 1}, xb])/8 + 
 (87*HPL[{1, 2}, x]*HPL[{2, 1, 1, 1}, xb])/2 + 
 (99*HPL[{2, 0}, x]*HPL[{2, 1, 1, 1}, xb])/4 + 
 (189*HPL[{2, 1}, x]*HPL[{2, 1, 1, 1}, xb])/4 + 
 (143*HPL[{0, 0, 0}, x]*HPL[{2, 1, 1, 1}, xb])/16 + 
 (163*HPL[{1, 0, 0}, x]*HPL[{2, 1, 1, 1}, xb])/8 + 
 (81*HPL[{1, 1, 0}, x]*HPL[{2, 1, 1, 1}, xb])/2 + 
 (279*HPL[{1, 1, 1}, x]*HPL[{2, 1, 1, 1}, xb])/4 - 
 (179*Pi^2*HPL[{2, 1, 1, 2}, x])/12 + (399*HPL[{2}, xb]*HPL[{2, 1, 1, 2}, x])/
  16 + (45*HPL[{0, 0}, xb]*HPL[{2, 1, 1, 2}, x])/4 + 
 (337*HPL[{1, 0}, xb]*HPL[{2, 1, 1, 2}, x])/16 + 
 (75*HPL[{1, 1}, xb]*HPL[{2, 1, 1, 2}, x])/2 - 
 (179*Pi^2*HPL[{2, 1, 1, 2}, xb])/12 + 
 (399*HPL[{2}, x]*HPL[{2, 1, 1, 2}, xb])/16 + 
 (45*HPL[{0, 0}, x]*HPL[{2, 1, 1, 2}, xb])/4 + 
 (337*HPL[{1, 0}, x]*HPL[{2, 1, 1, 2}, xb])/16 + 
 (75*HPL[{1, 1}, x]*HPL[{2, 1, 1, 2}, xb])/2 + 
 (75*HPL[{0}, xb]*HPL[{2, 1, 1, 3}, x])/8 + 
 (271*HPL[{1}, xb]*HPL[{2, 1, 1, 3}, x])/16 + 
 (75*HPL[{0}, x]*HPL[{2, 1, 1, 3}, xb])/8 + 
 (271*HPL[{1}, x]*HPL[{2, 1, 1, 3}, xb])/16 + (197*HPL[{2, 1, 1, 4}, x])/32 + 
 (197*HPL[{2, 1, 1, 4}, xb])/32 - (55*Pi^2*HPL[{2, 1, 2, 0}, x])/8 + 
 (185*HPL[{2}, xb]*HPL[{2, 1, 2, 0}, x])/16 + 
 (65*HPL[{0, 0}, xb]*HPL[{2, 1, 2, 0}, x])/16 + 
 (277*HPL[{1, 0}, xb]*HPL[{2, 1, 2, 0}, x])/32 + 
 (287*HPL[{1, 1}, xb]*HPL[{2, 1, 2, 0}, x])/16 - 
 (55*Pi^2*HPL[{2, 1, 2, 0}, xb])/8 + (185*HPL[{2}, x]*HPL[{2, 1, 2, 0}, xb])/
  16 + (65*HPL[{0, 0}, x]*HPL[{2, 1, 2, 0}, xb])/16 + 
 (277*HPL[{1, 0}, x]*HPL[{2, 1, 2, 0}, xb])/32 + 
 (287*HPL[{1, 1}, x]*HPL[{2, 1, 2, 0}, xb])/16 - 
 (167*Pi^2*HPL[{2, 1, 2, 1}, x])/12 + (399*HPL[{2}, xb]*HPL[{2, 1, 2, 1}, x])/
  16 + 13*HPL[{0, 0}, xb]*HPL[{2, 1, 2, 1}, x] + 
 (345*HPL[{1, 0}, xb]*HPL[{2, 1, 2, 1}, x])/16 + 
 (279*HPL[{1, 1}, xb]*HPL[{2, 1, 2, 1}, x])/8 - 
 (167*Pi^2*HPL[{2, 1, 2, 1}, xb])/12 + 
 (399*HPL[{2}, x]*HPL[{2, 1, 2, 1}, xb])/16 + 
 13*HPL[{0, 0}, x]*HPL[{2, 1, 2, 1}, xb] + 
 (345*HPL[{1, 0}, x]*HPL[{2, 1, 2, 1}, xb])/16 + 
 (279*HPL[{1, 1}, x]*HPL[{2, 1, 2, 1}, xb])/8 + 
 (185*HPL[{0}, xb]*HPL[{2, 1, 2, 2}, x])/16 + 
 (287*HPL[{1}, xb]*HPL[{2, 1, 2, 2}, x])/16 + 
 (185*HPL[{0}, x]*HPL[{2, 1, 2, 2}, xb])/16 + 
 (287*HPL[{1}, x]*HPL[{2, 1, 2, 2}, xb])/16 + (277*HPL[{2, 1, 2, 3}, x])/32 + 
 (277*HPL[{2, 1, 2, 3}, xb])/32 + (65*HPL[{0}, xb]*HPL[{2, 1, 3, 0}, x])/16 + 
 (225*HPL[{1}, xb]*HPL[{2, 1, 3, 0}, x])/32 + 
 (65*HPL[{0}, x]*HPL[{2, 1, 3, 0}, xb])/16 + 
 (225*HPL[{1}, x]*HPL[{2, 1, 3, 0}, xb])/32 + 
 (75*HPL[{0}, xb]*HPL[{2, 1, 3, 1}, x])/8 + 
 (221*HPL[{1}, xb]*HPL[{2, 1, 3, 1}, x])/16 + 
 (75*HPL[{0}, x]*HPL[{2, 1, 3, 1}, xb])/8 + 
 (221*HPL[{1}, x]*HPL[{2, 1, 3, 1}, xb])/16 + (225*HPL[{2, 1, 3, 2}, x])/32 + 
 (225*HPL[{2, 1, 3, 2}, xb])/32 + (31*HPL[{2, 1, 4, 0}, x])/16 + 
 (31*HPL[{2, 1, 4, 0}, xb])/16 + (127*HPL[{2, 1, 4, 1}, x])/32 + 
 (127*HPL[{2, 1, 4, 1}, xb])/32 - (107*Pi^2*HPL[{2, 2, 0, 0}, x])/48 + 
 (137*HPL[{2}, xb]*HPL[{2, 2, 0, 0}, x])/32 + 
 (33*HPL[{0, 0}, xb]*HPL[{2, 2, 0, 0}, x])/32 + 
 (11*HPL[{1, 0}, xb]*HPL[{2, 2, 0, 0}, x])/4 + 
 (209*HPL[{1, 1}, xb]*HPL[{2, 2, 0, 0}, x])/32 - 
 (107*Pi^2*HPL[{2, 2, 0, 0}, xb])/48 + 
 (137*HPL[{2}, x]*HPL[{2, 2, 0, 0}, xb])/32 + 
 (33*HPL[{0, 0}, x]*HPL[{2, 2, 0, 0}, xb])/32 + 
 (11*HPL[{1, 0}, x]*HPL[{2, 2, 0, 0}, xb])/4 + 
 (209*HPL[{1, 1}, x]*HPL[{2, 2, 0, 0}, xb])/32 - 
 (55*Pi^2*HPL[{2, 2, 1, 0}, x])/8 + (213*HPL[{2}, xb]*HPL[{2, 2, 1, 0}, x])/
  16 + (93*HPL[{0, 0}, xb]*HPL[{2, 2, 1, 0}, x])/16 + 
 (335*HPL[{1, 0}, xb]*HPL[{2, 2, 1, 0}, x])/32 + 
 (147*HPL[{1, 1}, xb]*HPL[{2, 2, 1, 0}, x])/8 - 
 (55*Pi^2*HPL[{2, 2, 1, 0}, xb])/8 + (213*HPL[{2}, x]*HPL[{2, 2, 1, 0}, xb])/
  16 + (93*HPL[{0, 0}, x]*HPL[{2, 2, 1, 0}, xb])/16 + 
 (335*HPL[{1, 0}, x]*HPL[{2, 2, 1, 0}, xb])/32 + 
 (147*HPL[{1, 1}, x]*HPL[{2, 2, 1, 0}, xb])/8 - 
 (301*Pi^2*HPL[{2, 2, 1, 1}, x])/24 + (99*HPL[{2}, xb]*HPL[{2, 2, 1, 1}, x])/
  4 + (117*HPL[{0, 0}, xb]*HPL[{2, 2, 1, 1}, x])/8 + 
 (43*HPL[{1, 0}, xb]*HPL[{2, 2, 1, 1}, x])/2 + 
 (63*HPL[{1, 1}, xb]*HPL[{2, 2, 1, 1}, x])/2 - 
 (301*Pi^2*HPL[{2, 2, 1, 1}, xb])/24 + (99*HPL[{2}, x]*HPL[{2, 2, 1, 1}, xb])/
  4 + (117*HPL[{0, 0}, x]*HPL[{2, 2, 1, 1}, xb])/8 + 
 (43*HPL[{1, 0}, x]*HPL[{2, 2, 1, 1}, xb])/2 + 
 (63*HPL[{1, 1}, x]*HPL[{2, 2, 1, 1}, xb])/2 + 
 (213*HPL[{0}, xb]*HPL[{2, 2, 1, 2}, x])/16 + 
 (147*HPL[{1}, xb]*HPL[{2, 2, 1, 2}, x])/8 + 
 (213*HPL[{0}, x]*HPL[{2, 2, 1, 2}, xb])/16 + 
 (147*HPL[{1}, x]*HPL[{2, 2, 1, 2}, xb])/8 + (335*HPL[{2, 2, 1, 3}, x])/32 + 
 (335*HPL[{2, 2, 1, 3}, xb])/32 + (197*HPL[{0}, xb]*HPL[{2, 2, 2, 0}, x])/
  32 + (293*HPL[{1}, xb]*HPL[{2, 2, 2, 0}, x])/32 + 
 (197*HPL[{0}, x]*HPL[{2, 2, 2, 0}, xb])/32 + 
 (293*HPL[{1}, x]*HPL[{2, 2, 2, 0}, xb])/32 + 
 (185*HPL[{0}, xb]*HPL[{2, 2, 2, 1}, x])/16 + 
 (59*HPL[{1}, xb]*HPL[{2, 2, 2, 1}, x])/4 + 
 (185*HPL[{0}, x]*HPL[{2, 2, 2, 1}, xb])/16 + 
 (59*HPL[{1}, x]*HPL[{2, 2, 2, 1}, xb])/4 + (293*HPL[{2, 2, 2, 2}, x])/32 + 
 (293*HPL[{2, 2, 2, 2}, xb])/32 + (137*HPL[{2, 2, 3, 0}, x])/32 + 
 (137*HPL[{2, 2, 3, 0}, xb])/32 + (209*HPL[{2, 2, 3, 1}, x])/32 + 
 (209*HPL[{2, 2, 3, 1}, xb])/32 + (35*HPL[{0}, xb]*HPL[{2, 3, 0, 0}, x])/16 + 
 (25*HPL[{1}, xb]*HPL[{2, 3, 0, 0}, x])/8 + 
 (35*HPL[{0}, x]*HPL[{2, 3, 0, 0}, xb])/16 + 
 (25*HPL[{1}, x]*HPL[{2, 3, 0, 0}, xb])/8 + 
 (93*HPL[{0}, xb]*HPL[{2, 3, 1, 0}, x])/16 + 
 (239*HPL[{1}, xb]*HPL[{2, 3, 1, 0}, x])/32 + 
 (93*HPL[{0}, x]*HPL[{2, 3, 1, 0}, xb])/16 + 
 (239*HPL[{1}, x]*HPL[{2, 3, 1, 0}, xb])/32 + 
 (75*HPL[{0}, xb]*HPL[{2, 3, 1, 1}, x])/8 + 
 (89*HPL[{1}, xb]*HPL[{2, 3, 1, 1}, x])/8 + 
 (75*HPL[{0}, x]*HPL[{2, 3, 1, 1}, xb])/8 + 
 (89*HPL[{1}, x]*HPL[{2, 3, 1, 1}, xb])/8 + (239*HPL[{2, 3, 1, 2}, x])/32 + 
 (239*HPL[{2, 3, 1, 2}, xb])/32 + (137*HPL[{2, 3, 2, 0}, x])/32 + 
 (137*HPL[{2, 3, 2, 0}, xb])/32 + (169*HPL[{2, 3, 2, 1}, x])/32 + 
 (169*HPL[{2, 3, 2, 1}, xb])/32 + (33*HPL[{2, 4, 0, 0}, x])/32 + 
 (33*HPL[{2, 4, 0, 0}, xb])/32 + (31*HPL[{2, 4, 1, 0}, x])/16 + 
 (31*HPL[{2, 4, 1, 0}, xb])/16 + (81*HPL[{2, 4, 1, 1}, x])/32 + 
 (81*HPL[{2, 4, 1, 1}, xb])/32 - (109*Pi^2*HPL[{3, 0, 0, 0}, x])/192 + 
 (33*HPL[{2}, xb]*HPL[{3, 0, 0, 0}, x])/32 + 
 (15*HPL[{1, 0}, xb]*HPL[{3, 0, 0, 0}, x])/32 + 
 (57*HPL[{1, 1}, xb]*HPL[{3, 0, 0, 0}, x])/32 - 
 (109*Pi^2*HPL[{3, 0, 0, 0}, xb])/192 + 
 (33*HPL[{2}, x]*HPL[{3, 0, 0, 0}, xb])/32 + 
 (15*HPL[{1, 0}, x]*HPL[{3, 0, 0, 0}, xb])/32 + 
 (57*HPL[{1, 1}, x]*HPL[{3, 0, 0, 0}, xb])/32 - 
 (65*Pi^2*HPL[{3, 1, 0, 0}, x])/32 + (93*HPL[{2}, xb]*HPL[{3, 1, 0, 0}, x])/
  16 + (55*HPL[{0, 0}, xb]*HPL[{3, 1, 0, 0}, x])/32 + 
 (129*HPL[{1, 0}, xb]*HPL[{3, 1, 0, 0}, x])/32 + 
 (257*HPL[{1, 1}, xb]*HPL[{3, 1, 0, 0}, x])/32 - 
 (65*Pi^2*HPL[{3, 1, 0, 0}, xb])/32 + (93*HPL[{2}, x]*HPL[{3, 1, 0, 0}, xb])/
  16 + (55*HPL[{0, 0}, x]*HPL[{3, 1, 0, 0}, xb])/32 + 
 (129*HPL[{1, 0}, x]*HPL[{3, 1, 0, 0}, xb])/32 + 
 (257*HPL[{1, 1}, x]*HPL[{3, 1, 0, 0}, xb])/32 - 
 (213*Pi^2*HPL[{3, 1, 1, 0}, x])/32 + (117*HPL[{2}, xb]*HPL[{3, 1, 1, 0}, x])/
  8 + (233*HPL[{0, 0}, xb]*HPL[{3, 1, 1, 0}, x])/32 + 
 (377*HPL[{1, 0}, xb]*HPL[{3, 1, 1, 0}, x])/32 + 
 (145*HPL[{1, 1}, xb]*HPL[{3, 1, 1, 0}, x])/8 - 
 (213*Pi^2*HPL[{3, 1, 1, 0}, xb])/32 + 
 (117*HPL[{2}, x]*HPL[{3, 1, 1, 0}, xb])/8 + 
 (233*HPL[{0, 0}, x]*HPL[{3, 1, 1, 0}, xb])/32 + 
 (377*HPL[{1, 0}, x]*HPL[{3, 1, 1, 0}, xb])/32 + 
 (145*HPL[{1, 1}, x]*HPL[{3, 1, 1, 0}, xb])/8 - 
 (533*Pi^2*HPL[{3, 1, 1, 1}, x])/48 + (195*HPL[{2}, xb]*HPL[{3, 1, 1, 1}, x])/
  8 + (255*HPL[{0, 0}, xb]*HPL[{3, 1, 1, 1}, x])/16 + 
 (169*HPL[{1, 0}, xb]*HPL[{3, 1, 1, 1}, x])/8 + 
 (111*HPL[{1, 1}, xb]*HPL[{3, 1, 1, 1}, x])/4 - 
 (533*Pi^2*HPL[{3, 1, 1, 1}, xb])/48 + 
 (195*HPL[{2}, x]*HPL[{3, 1, 1, 1}, xb])/8 + 
 (255*HPL[{0, 0}, x]*HPL[{3, 1, 1, 1}, xb])/16 + 
 (169*HPL[{1, 0}, x]*HPL[{3, 1, 1, 1}, xb])/8 + 
 (111*HPL[{1, 1}, x]*HPL[{3, 1, 1, 1}, xb])/4 + 
 (117*HPL[{0}, xb]*HPL[{3, 1, 1, 2}, x])/8 + 
 (145*HPL[{1}, xb]*HPL[{3, 1, 1, 2}, x])/8 + 
 (117*HPL[{0}, x]*HPL[{3, 1, 1, 2}, xb])/8 + 
 (145*HPL[{1}, x]*HPL[{3, 1, 1, 2}, xb])/8 + (377*HPL[{3, 1, 1, 3}, x])/32 + 
 (377*HPL[{3, 1, 1, 3}, xb])/32 + (123*HPL[{0}, xb]*HPL[{3, 1, 2, 0}, x])/
  16 + (339*HPL[{1}, xb]*HPL[{3, 1, 2, 0}, x])/32 + 
 (123*HPL[{0}, x]*HPL[{3, 1, 2, 0}, xb])/16 + 
 (339*HPL[{1}, x]*HPL[{3, 1, 2, 0}, xb])/32 + 
 13*HPL[{0}, xb]*HPL[{3, 1, 2, 1}, x] + 
 15*HPL[{1}, xb]*HPL[{3, 1, 2, 1}, x] + 
 13*HPL[{0}, x]*HPL[{3, 1, 2, 1}, xb] + 
 15*HPL[{1}, x]*HPL[{3, 1, 2, 1}, xb] + (339*HPL[{3, 1, 2, 2}, x])/32 + 
 (339*HPL[{3, 1, 2, 2}, xb])/32 + (93*HPL[{3, 1, 3, 0}, x])/16 + 
 (93*HPL[{3, 1, 3, 0}, xb])/16 + (257*HPL[{3, 1, 3, 1}, x])/32 + 
 (257*HPL[{3, 1, 3, 1}, xb])/32 + (103*HPL[{0}, xb]*HPL[{3, 2, 0, 0}, x])/
  32 + (75*HPL[{1}, xb]*HPL[{3, 2, 0, 0}, x])/16 + 
 (103*HPL[{0}, x]*HPL[{3, 2, 0, 0}, xb])/32 + 
 (75*HPL[{1}, x]*HPL[{3, 2, 0, 0}, xb])/16 + 
 (123*HPL[{0}, xb]*HPL[{3, 2, 1, 0}, x])/16 + 
 (295*HPL[{1}, xb]*HPL[{3, 2, 1, 0}, x])/32 + 
 (123*HPL[{0}, x]*HPL[{3, 2, 1, 0}, xb])/16 + 
 (295*HPL[{1}, x]*HPL[{3, 2, 1, 0}, xb])/32 + 
 (45*HPL[{0}, xb]*HPL[{3, 2, 1, 1}, x])/4 + 
 (95*HPL[{1}, xb]*HPL[{3, 2, 1, 1}, x])/8 + 
 (45*HPL[{0}, x]*HPL[{3, 2, 1, 1}, xb])/4 + 
 (95*HPL[{1}, x]*HPL[{3, 2, 1, 1}, xb])/8 + (295*HPL[{3, 2, 1, 2}, x])/32 + 
 (295*HPL[{3, 2, 1, 2}, xb])/32 + (197*HPL[{3, 2, 2, 0}, x])/32 + 
 (197*HPL[{3, 2, 2, 0}, xb])/32 + (227*HPL[{3, 2, 2, 1}, x])/32 + 
 (227*HPL[{3, 2, 2, 1}, xb])/32 + (9*HPL[{3, 3, 0, 0}, x])/4 + 
 (9*HPL[{3, 3, 0, 0}, xb])/4 + (65*HPL[{3, 3, 1, 0}, x])/16 + 
 (65*HPL[{3, 3, 1, 0}, xb])/16 + (153*HPL[{3, 3, 1, 1}, x])/32 + 
 (153*HPL[{3, 3, 1, 1}, xb])/32 + (35*HPL[{0}, xb]*HPL[{4, 0, 0, 0}, x])/32 + 
 (25*HPL[{1}, xb]*HPL[{4, 0, 0, 0}, x])/16 + 
 (35*HPL[{0}, x]*HPL[{4, 0, 0, 0}, xb])/32 + 
 (25*HPL[{1}, x]*HPL[{4, 0, 0, 0}, xb])/16 + 
 (65*HPL[{0}, xb]*HPL[{4, 1, 0, 0}, x])/16 + 
 (143*HPL[{1}, xb]*HPL[{4, 1, 0, 0}, x])/32 + 
 (65*HPL[{0}, x]*HPL[{4, 1, 0, 0}, xb])/16 + 
 (143*HPL[{1}, x]*HPL[{4, 1, 0, 0}, xb])/32 + 
 (233*HPL[{0}, xb]*HPL[{4, 1, 1, 0}, x])/32 + 
 (229*HPL[{1}, xb]*HPL[{4, 1, 1, 0}, x])/32 + 
 (233*HPL[{0}, x]*HPL[{4, 1, 1, 0}, xb])/32 + 
 (229*HPL[{1}, x]*HPL[{4, 1, 1, 0}, xb])/32 + 
 (143*HPL[{0}, xb]*HPL[{4, 1, 1, 1}, x])/16 + 
 8*HPL[{1}, xb]*HPL[{4, 1, 1, 1}, x] + 
 (143*HPL[{0}, x]*HPL[{4, 1, 1, 1}, xb])/16 + 
 8*HPL[{1}, x]*HPL[{4, 1, 1, 1}, xb] + (229*HPL[{4, 1, 1, 2}, x])/32 + 
 (229*HPL[{4, 1, 1, 2}, xb])/32 + (93*HPL[{4, 1, 2, 0}, x])/16 + 
 (93*HPL[{4, 1, 2, 0}, xb])/16 + (173*HPL[{4, 1, 2, 1}, x])/32 + 
 (173*HPL[{4, 1, 2, 1}, xb])/32 + (103*HPL[{4, 2, 0, 0}, x])/32 + 
 (103*HPL[{4, 2, 0, 0}, xb])/32 + (65*HPL[{4, 2, 1, 0}, x])/16 + 
 (65*HPL[{4, 2, 1, 0}, xb])/16 + (113*HPL[{4, 2, 1, 1}, x])/32 + 
 (113*HPL[{4, 2, 1, 1}, xb])/32 + (35*HPL[{5, 0, 0, 0}, x])/32 + 
 (35*HPL[{5, 0, 0, 0}, xb])/32 + (55*HPL[{5, 1, 0, 0}, x])/32 + 
 (55*HPL[{5, 1, 0, 0}, xb])/32 + (57*HPL[{5, 1, 1, 0}, x])/32 + 
 (57*HPL[{5, 1, 1, 0}, xb])/32 + (41*HPL[{5, 1, 1, 1}, x])/32 + 
 (41*HPL[{5, 1, 1, 1}, xb])/32 - 
 (23*Pi^2*HPL[{1}, xb]*HPL[{1, 0, 0, 0, 0}, x])/96 + 
 (15*HPL[{3}, xb]*HPL[{1, 0, 0, 0, 0}, x])/32 + 
 (11*HPL[{1, 2}, xb]*HPL[{1, 0, 0, 0, 0}, x])/32 + 
 (21*HPL[{2, 1}, xb]*HPL[{1, 0, 0, 0, 0}, x])/32 + 
 (9*HPL[{1, 1, 1}, xb]*HPL[{1, 0, 0, 0, 0}, x])/16 - 
 (23*Pi^2*HPL[{1}, x]*HPL[{1, 0, 0, 0, 0}, xb])/96 + 
 (15*HPL[{3}, x]*HPL[{1, 0, 0, 0, 0}, xb])/32 + 
 (11*HPL[{1, 2}, x]*HPL[{1, 0, 0, 0, 0}, xb])/32 + 
 (21*HPL[{2, 1}, x]*HPL[{1, 0, 0, 0, 0}, xb])/32 + 
 (9*HPL[{1, 1, 1}, x]*HPL[{1, 0, 0, 0, 0}, xb])/16 - 
 (59*Pi^2*HPL[{0}, xb]*HPL[{1, 1, 0, 0, 0}, x])/192 - 
 (143*Pi^2*HPL[{1}, xb]*HPL[{1, 1, 0, 0, 0}, x])/48 + 
 (57*HPL[{3}, xb]*HPL[{1, 1, 0, 0, 0}, x])/32 + 
 (5*HPL[{1, 2}, xb]*HPL[{1, 1, 0, 0, 0}, x])/2 + 
 (5*HPL[{2, 0}, xb]*HPL[{1, 1, 0, 0, 0}, x])/32 + 
 (127*HPL[{2, 1}, xb]*HPL[{1, 1, 0, 0, 0}, x])/32 + 
 (5*HPL[{1, 1, 0}, xb]*HPL[{1, 1, 0, 0, 0}, x])/16 + 
 (89*HPL[{1, 1, 1}, xb]*HPL[{1, 1, 0, 0, 0}, x])/16 - 
 (59*Pi^2*HPL[{0}, x]*HPL[{1, 1, 0, 0, 0}, xb])/192 - 
 (143*Pi^2*HPL[{1}, x]*HPL[{1, 1, 0, 0, 0}, xb])/48 + 
 (57*HPL[{3}, x]*HPL[{1, 1, 0, 0, 0}, xb])/32 + 
 (5*HPL[{1, 2}, x]*HPL[{1, 1, 0, 0, 0}, xb])/2 + 
 (5*HPL[{2, 0}, x]*HPL[{1, 1, 0, 0, 0}, xb])/32 + 
 (127*HPL[{2, 1}, x]*HPL[{1, 1, 0, 0, 0}, xb])/32 + 
 (5*HPL[{1, 1, 0}, x]*HPL[{1, 1, 0, 0, 0}, xb])/16 + 
 (89*HPL[{1, 1, 1}, x]*HPL[{1, 1, 0, 0, 0}, xb])/16 - 
 (277*Pi^2*HPL[{0}, xb]*HPL[{1, 1, 1, 0, 0}, x])/96 - 
 (89*Pi^2*HPL[{1}, xb]*HPL[{1, 1, 1, 0, 0}, x])/8 + 
 (153*HPL[{3}, xb]*HPL[{1, 1, 1, 0, 0}, x])/32 + 
 (165*HPL[{1, 2}, xb]*HPL[{1, 1, 1, 0, 0}, x])/16 + 
 (81*HPL[{2, 0}, xb]*HPL[{1, 1, 1, 0, 0}, x])/32 + 
 (221*HPL[{2, 1}, xb]*HPL[{1, 1, 1, 0, 0}, x])/16 + 
 (9*HPL[{1, 0, 0}, xb]*HPL[{1, 1, 1, 0, 0}, x])/16 + 
 (89*HPL[{1, 1, 0}, xb]*HPL[{1, 1, 1, 0, 0}, x])/16 + 
 25*HPL[{1, 1, 1}, xb]*HPL[{1, 1, 1, 0, 0}, x] - 
 (277*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 0, 0}, xb])/96 - 
 (89*Pi^2*HPL[{1}, x]*HPL[{1, 1, 1, 0, 0}, xb])/8 + 
 (153*HPL[{3}, x]*HPL[{1, 1, 1, 0, 0}, xb])/32 + 
 (165*HPL[{1, 2}, x]*HPL[{1, 1, 1, 0, 0}, xb])/16 + 
 (81*HPL[{2, 0}, x]*HPL[{1, 1, 1, 0, 0}, xb])/32 + 
 (221*HPL[{2, 1}, x]*HPL[{1, 1, 1, 0, 0}, xb])/16 + 
 (9*HPL[{1, 0, 0}, x]*HPL[{1, 1, 1, 0, 0}, xb])/16 + 
 (89*HPL[{1, 1, 0}, x]*HPL[{1, 1, 1, 0, 0}, xb])/16 + 
 25*HPL[{1, 1, 1}, x]*HPL[{1, 1, 1, 0, 0}, xb] - 
 (533*Pi^2*HPL[{0}, xb]*HPL[{1, 1, 1, 1, 0}, x])/48 - 
 29*Pi^2*HPL[{1}, xb]*HPL[{1, 1, 1, 1, 0}, x] + 
 (95*HPL[{3}, xb]*HPL[{1, 1, 1, 1, 0}, x])/8 + 
 (247*HPL[{1, 2}, xb]*HPL[{1, 1, 1, 1, 0}, x])/8 + 
 (89*HPL[{2, 0}, xb]*HPL[{1, 1, 1, 1, 0}, x])/8 + 
 (279*HPL[{2, 1}, xb]*HPL[{1, 1, 1, 1, 0}, x])/8 + 
 (41*HPL[{0, 0, 0}, xb]*HPL[{1, 1, 1, 1, 0}, x])/32 + 
 (53*HPL[{1, 0, 0}, xb]*HPL[{1, 1, 1, 1, 0}, x])/8 + 
 (205*HPL[{1, 1, 0}, xb]*HPL[{1, 1, 1, 1, 0}, x])/8 + 
 (279*HPL[{1, 1, 1}, xb]*HPL[{1, 1, 1, 1, 0}, x])/4 - 
 (533*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 1, 0}, xb])/48 - 
 29*Pi^2*HPL[{1}, x]*HPL[{1, 1, 1, 1, 0}, xb] + 
 (95*HPL[{3}, x]*HPL[{1, 1, 1, 1, 0}, xb])/8 + 
 (247*HPL[{1, 2}, x]*HPL[{1, 1, 1, 1, 0}, xb])/8 + 
 (89*HPL[{2, 0}, x]*HPL[{1, 1, 1, 1, 0}, xb])/8 + 
 (279*HPL[{2, 1}, x]*HPL[{1, 1, 1, 1, 0}, xb])/8 + 
 (41*HPL[{0, 0, 0}, x]*HPL[{1, 1, 1, 1, 0}, xb])/32 + 
 (53*HPL[{1, 0, 0}, x]*HPL[{1, 1, 1, 1, 0}, xb])/8 + 
 (205*HPL[{1, 1, 0}, x]*HPL[{1, 1, 1, 1, 0}, xb])/8 + 
 (279*HPL[{1, 1, 1}, x]*HPL[{1, 1, 1, 1, 0}, xb])/4 - 
 29*Pi^2*HPL[{0}, xb]*HPL[{1, 1, 1, 1, 1}, x] - 
 58*Pi^2*HPL[{1}, xb]*HPL[{1, 1, 1, 1, 1}, x] + 
 (111*HPL[{3}, xb]*HPL[{1, 1, 1, 1, 1}, x])/4 + 
 (279*HPL[{1, 2}, xb]*HPL[{1, 1, 1, 1, 1}, x])/4 + 
 (63*HPL[{2, 0}, xb]*HPL[{1, 1, 1, 1, 1}, x])/2 + 
 (279*HPL[{2, 1}, xb]*HPL[{1, 1, 1, 1, 1}, x])/4 + 
 8*HPL[{0, 0, 0}, xb]*HPL[{1, 1, 1, 1, 1}, x] + 
 (53*HPL[{1, 0, 0}, xb]*HPL[{1, 1, 1, 1, 1}, x])/2 + 
 (279*HPL[{1, 1, 0}, xb]*HPL[{1, 1, 1, 1, 1}, x])/4 + 
 (279*HPL[{1, 1, 1}, xb]*HPL[{1, 1, 1, 1, 1}, x])/2 - 
 29*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1}, xb] - 
 58*Pi^2*HPL[{1}, x]*HPL[{1, 1, 1, 1, 1}, xb] + 
 (111*HPL[{3}, x]*HPL[{1, 1, 1, 1, 1}, xb])/4 + 
 (279*HPL[{1, 2}, x]*HPL[{1, 1, 1, 1, 1}, xb])/4 + 
 (63*HPL[{2, 0}, x]*HPL[{1, 1, 1, 1, 1}, xb])/2 + 
 (279*HPL[{2, 1}, x]*HPL[{1, 1, 1, 1, 1}, xb])/4 + 
 8*HPL[{0, 0, 0}, x]*HPL[{1, 1, 1, 1, 1}, xb] + 
 (53*HPL[{1, 0, 0}, x]*HPL[{1, 1, 1, 1, 1}, xb])/2 + 
 (279*HPL[{1, 1, 0}, x]*HPL[{1, 1, 1, 1, 1}, xb])/4 + 
 (279*HPL[{1, 1, 1}, x]*HPL[{1, 1, 1, 1, 1}, xb])/2 - 
 29*Pi^2*HPL[{1, 1, 1, 1, 2}, x] + (279*HPL[{2}, xb]*HPL[{1, 1, 1, 1, 2}, x])/
  8 + (95*HPL[{0, 0}, xb]*HPL[{1, 1, 1, 1, 2}, x])/8 + 
 (247*HPL[{1, 0}, xb]*HPL[{1, 1, 1, 1, 2}, x])/8 + 
 (279*HPL[{1, 1}, xb]*HPL[{1, 1, 1, 1, 2}, x])/4 - 
 29*Pi^2*HPL[{1, 1, 1, 1, 2}, xb] + 
 (279*HPL[{2}, x]*HPL[{1, 1, 1, 1, 2}, xb])/8 + 
 (95*HPL[{0, 0}, x]*HPL[{1, 1, 1, 1, 2}, xb])/8 + 
 (247*HPL[{1, 0}, x]*HPL[{1, 1, 1, 1, 2}, xb])/8 + 
 (279*HPL[{1, 1}, x]*HPL[{1, 1, 1, 1, 2}, xb])/4 + 
 (89*HPL[{0}, xb]*HPL[{1, 1, 1, 1, 3}, x])/8 + 
 (205*HPL[{1}, xb]*HPL[{1, 1, 1, 1, 3}, x])/8 + 
 (89*HPL[{0}, x]*HPL[{1, 1, 1, 1, 3}, xb])/8 + 
 (205*HPL[{1}, x]*HPL[{1, 1, 1, 1, 3}, xb])/8 + 
 (53*HPL[{1, 1, 1, 1, 4}, x])/8 + (53*HPL[{1, 1, 1, 1, 4}, xb])/8 - 
 (301*Pi^2*HPL[{1, 1, 1, 2, 0}, x])/24 + 
 (59*HPL[{2}, xb]*HPL[{1, 1, 1, 2, 0}, x])/4 + 
 (113*HPL[{0, 0}, xb]*HPL[{1, 1, 1, 2, 0}, x])/32 + 
 (43*HPL[{1, 0}, xb]*HPL[{1, 1, 1, 2, 0}, x])/4 + 
 (121*HPL[{1, 1}, xb]*HPL[{1, 1, 1, 2, 0}, x])/4 - 
 (301*Pi^2*HPL[{1, 1, 1, 2, 0}, xb])/24 + 
 (59*HPL[{2}, x]*HPL[{1, 1, 1, 2, 0}, xb])/4 + 
 (113*HPL[{0, 0}, x]*HPL[{1, 1, 1, 2, 0}, xb])/32 + 
 (43*HPL[{1, 0}, x]*HPL[{1, 1, 1, 2, 0}, xb])/4 + 
 (121*HPL[{1, 1}, x]*HPL[{1, 1, 1, 2, 0}, xb])/4 - 
 29*Pi^2*HPL[{1, 1, 1, 2, 1}, x] + (75*HPL[{2}, xb]*HPL[{1, 1, 1, 2, 1}, x])/
  2 + 15*HPL[{0, 0}, xb]*HPL[{1, 1, 1, 2, 1}, x] + 
 (69*HPL[{1, 0}, xb]*HPL[{1, 1, 1, 2, 1}, x])/2 + 
 (279*HPL[{1, 1}, xb]*HPL[{1, 1, 1, 2, 1}, x])/4 - 
 29*Pi^2*HPL[{1, 1, 1, 2, 1}, xb] + (75*HPL[{2}, x]*HPL[{1, 1, 1, 2, 1}, xb])/
  2 + 15*HPL[{0, 0}, x]*HPL[{1, 1, 1, 2, 1}, xb] + 
 (69*HPL[{1, 0}, x]*HPL[{1, 1, 1, 2, 1}, xb])/2 + 
 (279*HPL[{1, 1}, x]*HPL[{1, 1, 1, 2, 1}, xb])/4 + 
 (59*HPL[{0}, xb]*HPL[{1, 1, 1, 2, 2}, x])/4 + 
 (121*HPL[{1}, xb]*HPL[{1, 1, 1, 2, 2}, x])/4 + 
 (59*HPL[{0}, x]*HPL[{1, 1, 1, 2, 2}, xb])/4 + 
 (121*HPL[{1}, x]*HPL[{1, 1, 1, 2, 2}, xb])/4 + 
 (43*HPL[{1, 1, 1, 2, 3}, x])/4 + (43*HPL[{1, 1, 1, 2, 3}, xb])/4 + 
 (153*HPL[{0}, xb]*HPL[{1, 1, 1, 3, 0}, x])/32 + 
 (165*HPL[{1}, xb]*HPL[{1, 1, 1, 3, 0}, x])/16 + 
 (153*HPL[{0}, x]*HPL[{1, 1, 1, 3, 0}, xb])/32 + 
 (165*HPL[{1}, x]*HPL[{1, 1, 1, 3, 0}, xb])/16 + 
 (221*HPL[{0}, xb]*HPL[{1, 1, 1, 3, 1}, x])/16 + 
 25*HPL[{1}, xb]*HPL[{1, 1, 1, 3, 1}, x] + 
 (221*HPL[{0}, x]*HPL[{1, 1, 1, 3, 1}, xb])/16 + 
 25*HPL[{1}, x]*HPL[{1, 1, 1, 3, 1}, xb] + (165*HPL[{1, 1, 1, 3, 2}, x])/16 + 
 (165*HPL[{1, 1, 1, 3, 2}, xb])/16 + (81*HPL[{1, 1, 1, 4, 0}, x])/32 + 
 (81*HPL[{1, 1, 1, 4, 0}, xb])/32 + (89*HPL[{1, 1, 1, 4, 1}, x])/16 + 
 (89*HPL[{1, 1, 1, 4, 1}, xb])/16 - (413*Pi^2*HPL[{1, 1, 2, 0, 0}, x])/96 + 
 (169*HPL[{2}, xb]*HPL[{1, 1, 2, 0, 0}, x])/32 + 
 (23*HPL[{0, 0}, xb]*HPL[{1, 1, 2, 0, 0}, x])/32 + 
 (47*HPL[{1, 0}, xb]*HPL[{1, 1, 2, 0, 0}, x])/16 + 
 (165*HPL[{1, 1}, xb]*HPL[{1, 1, 2, 0, 0}, x])/16 - 
 (413*Pi^2*HPL[{1, 1, 2, 0, 0}, xb])/96 + 
 (169*HPL[{2}, x]*HPL[{1, 1, 2, 0, 0}, xb])/32 + 
 (23*HPL[{0, 0}, x]*HPL[{1, 1, 2, 0, 0}, xb])/32 + 
 (47*HPL[{1, 0}, x]*HPL[{1, 1, 2, 0, 0}, xb])/16 + 
 (165*HPL[{1, 1}, x]*HPL[{1, 1, 2, 0, 0}, xb])/16 - 
 (167*Pi^2*HPL[{1, 1, 2, 1, 0}, x])/12 + 
 (147*HPL[{2}, xb]*HPL[{1, 1, 2, 1, 0}, x])/8 + 
 (173*HPL[{0, 0}, xb]*HPL[{1, 1, 2, 1, 0}, x])/32 + 
 (29*HPL[{1, 0}, xb]*HPL[{1, 1, 2, 1, 0}, x])/2 + 
 (69*HPL[{1, 1}, xb]*HPL[{1, 1, 2, 1, 0}, x])/2 - 
 (167*Pi^2*HPL[{1, 1, 2, 1, 0}, xb])/12 + 
 (147*HPL[{2}, x]*HPL[{1, 1, 2, 1, 0}, xb])/8 + 
 (173*HPL[{0, 0}, x]*HPL[{1, 1, 2, 1, 0}, xb])/32 + 
 (29*HPL[{1, 0}, x]*HPL[{1, 1, 2, 1, 0}, xb])/2 + 
 (69*HPL[{1, 1}, x]*HPL[{1, 1, 2, 1, 0}, xb])/2 - 
 29*Pi^2*HPL[{1, 1, 2, 1, 1}, x] + (81*HPL[{2}, xb]*HPL[{1, 1, 2, 1, 1}, x])/
  2 + (145*HPL[{0, 0}, xb]*HPL[{1, 1, 2, 1, 1}, x])/8 + 
 (151*HPL[{1, 0}, xb]*HPL[{1, 1, 2, 1, 1}, x])/4 + 
 (279*HPL[{1, 1}, xb]*HPL[{1, 1, 2, 1, 1}, x])/4 - 
 29*Pi^2*HPL[{1, 1, 2, 1, 1}, xb] + (81*HPL[{2}, x]*HPL[{1, 1, 2, 1, 1}, xb])/
  2 + (145*HPL[{0, 0}, x]*HPL[{1, 1, 2, 1, 1}, xb])/8 + 
 (151*HPL[{1, 0}, x]*HPL[{1, 1, 2, 1, 1}, xb])/4 + 
 (279*HPL[{1, 1}, x]*HPL[{1, 1, 2, 1, 1}, xb])/4 + 
 (147*HPL[{0}, xb]*HPL[{1, 1, 2, 1, 2}, x])/8 + 
 (69*HPL[{1}, xb]*HPL[{1, 1, 2, 1, 2}, x])/2 + 
 (147*HPL[{0}, x]*HPL[{1, 1, 2, 1, 2}, xb])/8 + 
 (69*HPL[{1}, x]*HPL[{1, 1, 2, 1, 2}, xb])/2 + 
 (29*HPL[{1, 1, 2, 1, 3}, x])/2 + (29*HPL[{1, 1, 2, 1, 3}, xb])/2 + 
 (227*HPL[{0}, xb]*HPL[{1, 1, 2, 2, 0}, x])/32 + 
 (233*HPL[{1}, xb]*HPL[{1, 1, 2, 2, 0}, x])/16 + 
 (227*HPL[{0}, x]*HPL[{1, 1, 2, 2, 0}, xb])/32 + 
 (233*HPL[{1}, x]*HPL[{1, 1, 2, 2, 0}, xb])/16 + 
 (287*HPL[{0}, xb]*HPL[{1, 1, 2, 2, 1}, x])/16 + 
 (121*HPL[{1}, xb]*HPL[{1, 1, 2, 2, 1}, x])/4 + 
 (287*HPL[{0}, x]*HPL[{1, 1, 2, 2, 1}, xb])/16 + 
 (121*HPL[{1}, x]*HPL[{1, 1, 2, 2, 1}, xb])/4 + 
 (233*HPL[{1, 1, 2, 2, 2}, x])/16 + (233*HPL[{1, 1, 2, 2, 2}, xb])/16 + 
 (169*HPL[{1, 1, 2, 3, 0}, x])/32 + (169*HPL[{1, 1, 2, 3, 0}, xb])/32 + 
 (165*HPL[{1, 1, 2, 3, 1}, x])/16 + (165*HPL[{1, 1, 2, 3, 1}, xb])/16 + 
 (71*HPL[{0}, xb]*HPL[{1, 1, 3, 0, 0}, x])/32 + 
 (37*HPL[{1}, xb]*HPL[{1, 1, 3, 0, 0}, x])/8 + 
 (71*HPL[{0}, x]*HPL[{1, 1, 3, 0, 0}, xb])/32 + 
 (37*HPL[{1}, x]*HPL[{1, 1, 3, 0, 0}, xb])/8 + 
 (257*HPL[{0}, xb]*HPL[{1, 1, 3, 1, 0}, x])/32 + 
 (225*HPL[{1}, xb]*HPL[{1, 1, 3, 1, 0}, x])/16 + 
 (257*HPL[{0}, x]*HPL[{1, 1, 3, 1, 0}, xb])/32 + 
 (225*HPL[{1}, x]*HPL[{1, 1, 3, 1, 0}, xb])/16 + 
 (271*HPL[{0}, xb]*HPL[{1, 1, 3, 1, 1}, x])/16 + 
 (205*HPL[{1}, xb]*HPL[{1, 1, 3, 1, 1}, x])/8 + 
 (271*HPL[{0}, x]*HPL[{1, 1, 3, 1, 1}, xb])/16 + 
 (205*HPL[{1}, x]*HPL[{1, 1, 3, 1, 1}, xb])/8 + 
 (225*HPL[{1, 1, 3, 1, 2}, x])/16 + (225*HPL[{1, 1, 3, 1, 2}, xb])/16 + 
 (209*HPL[{1, 1, 3, 2, 0}, x])/32 + (209*HPL[{1, 1, 3, 2, 0}, xb])/32 + 
 (165*HPL[{1, 1, 3, 2, 1}, x])/16 + (165*HPL[{1, 1, 3, 2, 1}, xb])/16 + 
 (57*HPL[{1, 1, 4, 0, 0}, x])/32 + (57*HPL[{1, 1, 4, 0, 0}, xb])/32 + 
 (127*HPL[{1, 1, 4, 1, 0}, x])/32 + (127*HPL[{1, 1, 4, 1, 0}, xb])/32 + 
 (89*HPL[{1, 1, 4, 1, 1}, x])/16 + (89*HPL[{1, 1, 4, 1, 1}, xb])/16 - 
 (79*Pi^2*HPL[{1, 2, 0, 0, 0}, x])/64 + 
 (5*HPL[{2}, xb]*HPL[{1, 2, 0, 0, 0}, x])/4 + 
 (11*HPL[{1, 0}, xb]*HPL[{1, 2, 0, 0, 0}, x])/32 + 
 (5*HPL[{1, 1}, xb]*HPL[{1, 2, 0, 0, 0}, x])/2 - 
 (79*Pi^2*HPL[{1, 2, 0, 0, 0}, xb])/64 + 
 (5*HPL[{2}, x]*HPL[{1, 2, 0, 0, 0}, xb])/4 + 
 (11*HPL[{1, 0}, x]*HPL[{1, 2, 0, 0, 0}, xb])/32 + 
 (5*HPL[{1, 1}, x]*HPL[{1, 2, 0, 0, 0}, xb])/2 - 
 (521*Pi^2*HPL[{1, 2, 1, 0, 0}, x])/96 + 
 (239*HPL[{2}, xb]*HPL[{1, 2, 1, 0, 0}, x])/32 + 
 (39*HPL[{0, 0}, xb]*HPL[{1, 2, 1, 0, 0}, x])/32 + 
 (37*HPL[{1, 0}, xb]*HPL[{1, 2, 1, 0, 0}, x])/8 + 
 (225*HPL[{1, 1}, xb]*HPL[{1, 2, 1, 0, 0}, x])/16 - 
 (521*Pi^2*HPL[{1, 2, 1, 0, 0}, xb])/96 + 
 (239*HPL[{2}, x]*HPL[{1, 2, 1, 0, 0}, xb])/32 + 
 (39*HPL[{0, 0}, x]*HPL[{1, 2, 1, 0, 0}, xb])/32 + 
 (37*HPL[{1, 0}, x]*HPL[{1, 2, 1, 0, 0}, xb])/8 + 
 (225*HPL[{1, 1}, x]*HPL[{1, 2, 1, 0, 0}, xb])/16 - 
 (179*Pi^2*HPL[{1, 2, 1, 1, 0}, x])/12 + 
 (43*HPL[{2}, xb]*HPL[{1, 2, 1, 1, 0}, x])/2 + 
 (229*HPL[{0, 0}, xb]*HPL[{1, 2, 1, 1, 0}, x])/32 + 
 (141*HPL[{1, 0}, xb]*HPL[{1, 2, 1, 1, 0}, x])/8 + 
 (151*HPL[{1, 1}, xb]*HPL[{1, 2, 1, 1, 0}, x])/4 - 
 (179*Pi^2*HPL[{1, 2, 1, 1, 0}, xb])/12 + 
 (43*HPL[{2}, x]*HPL[{1, 2, 1, 1, 0}, xb])/2 + 
 (229*HPL[{0, 0}, x]*HPL[{1, 2, 1, 1, 0}, xb])/32 + 
 (141*HPL[{1, 0}, x]*HPL[{1, 2, 1, 1, 0}, xb])/8 + 
 (151*HPL[{1, 1}, x]*HPL[{1, 2, 1, 1, 0}, xb])/4 - 
 29*Pi^2*HPL[{1, 2, 1, 1, 1}, x] + (87*HPL[{2}, xb]*HPL[{1, 2, 1, 1, 1}, x])/
  2 + (169*HPL[{0, 0}, xb]*HPL[{1, 2, 1, 1, 1}, x])/8 + 
 (163*HPL[{1, 0}, xb]*HPL[{1, 2, 1, 1, 1}, x])/4 + 
 (279*HPL[{1, 1}, xb]*HPL[{1, 2, 1, 1, 1}, x])/4 - 
 29*Pi^2*HPL[{1, 2, 1, 1, 1}, xb] + (87*HPL[{2}, x]*HPL[{1, 2, 1, 1, 1}, xb])/
  2 + (169*HPL[{0, 0}, x]*HPL[{1, 2, 1, 1, 1}, xb])/8 + 
 (163*HPL[{1, 0}, x]*HPL[{1, 2, 1, 1, 1}, xb])/4 + 
 (279*HPL[{1, 1}, x]*HPL[{1, 2, 1, 1, 1}, xb])/4 + 
 (43*HPL[{0}, xb]*HPL[{1, 2, 1, 1, 2}, x])/2 + 
 (151*HPL[{1}, xb]*HPL[{1, 2, 1, 1, 2}, x])/4 + 
 (43*HPL[{0}, x]*HPL[{1, 2, 1, 1, 2}, xb])/2 + 
 (151*HPL[{1}, x]*HPL[{1, 2, 1, 1, 2}, xb])/4 + 
 (141*HPL[{1, 2, 1, 1, 3}, x])/8 + (141*HPL[{1, 2, 1, 1, 3}, xb])/8 + 
 (295*HPL[{0}, xb]*HPL[{1, 2, 1, 2, 0}, x])/32 + 
 (291*HPL[{1}, xb]*HPL[{1, 2, 1, 2, 0}, x])/16 + 
 (295*HPL[{0}, x]*HPL[{1, 2, 1, 2, 0}, xb])/32 + 
 (291*HPL[{1}, x]*HPL[{1, 2, 1, 2, 0}, xb])/16 + 
 (345*HPL[{0}, xb]*HPL[{1, 2, 1, 2, 1}, x])/16 + 
 (69*HPL[{1}, xb]*HPL[{1, 2, 1, 2, 1}, x])/2 + 
 (345*HPL[{0}, x]*HPL[{1, 2, 1, 2, 1}, xb])/16 + 
 (69*HPL[{1}, x]*HPL[{1, 2, 1, 2, 1}, xb])/2 + 
 (291*HPL[{1, 2, 1, 2, 2}, x])/16 + (291*HPL[{1, 2, 1, 2, 2}, xb])/16 + 
 (239*HPL[{1, 2, 1, 3, 0}, x])/32 + (239*HPL[{1, 2, 1, 3, 0}, xb])/32 + 
 (225*HPL[{1, 2, 1, 3, 1}, x])/16 + (225*HPL[{1, 2, 1, 3, 1}, xb])/16 + 
 (25*HPL[{0}, xb]*HPL[{1, 2, 2, 0, 0}, x])/8 + 
 (27*HPL[{1}, xb]*HPL[{1, 2, 2, 0, 0}, x])/4 + 
 (25*HPL[{0}, x]*HPL[{1, 2, 2, 0, 0}, xb])/8 + 
 (27*HPL[{1}, x]*HPL[{1, 2, 2, 0, 0}, xb])/4 + 
 (339*HPL[{0}, xb]*HPL[{1, 2, 2, 1, 0}, x])/32 + 
 (291*HPL[{1}, xb]*HPL[{1, 2, 2, 1, 0}, x])/16 + 
 (339*HPL[{0}, x]*HPL[{1, 2, 2, 1, 0}, xb])/32 + 
 (291*HPL[{1}, x]*HPL[{1, 2, 2, 1, 0}, xb])/16 + 
 (337*HPL[{0}, xb]*HPL[{1, 2, 2, 1, 1}, x])/16 + 
 (247*HPL[{1}, xb]*HPL[{1, 2, 2, 1, 1}, x])/8 + 
 (337*HPL[{0}, x]*HPL[{1, 2, 2, 1, 1}, xb])/16 + 
 (247*HPL[{1}, x]*HPL[{1, 2, 2, 1, 1}, xb])/8 + 
 (291*HPL[{1, 2, 2, 1, 2}, x])/16 + (291*HPL[{1, 2, 2, 1, 2}, xb])/16 + 
 (293*HPL[{1, 2, 2, 2, 0}, x])/32 + (293*HPL[{1, 2, 2, 2, 0}, xb])/32 + 
 (233*HPL[{1, 2, 2, 2, 1}, x])/16 + (233*HPL[{1, 2, 2, 2, 1}, xb])/16 + 
 (49*HPL[{1, 2, 3, 0, 0}, x])/16 + (49*HPL[{1, 2, 3, 0, 0}, xb])/16 + 
 (225*HPL[{1, 2, 3, 1, 0}, x])/32 + (225*HPL[{1, 2, 3, 1, 0}, xb])/32 + 
 (165*HPL[{1, 2, 3, 1, 1}, x])/16 + (165*HPL[{1, 2, 3, 1, 1}, xb])/16 + 
 (25*HPL[{0}, xb]*HPL[{1, 3, 0, 0, 0}, x])/32 + 
 (65*HPL[{1}, xb]*HPL[{1, 3, 0, 0, 0}, x])/32 + 
 (25*HPL[{0}, x]*HPL[{1, 3, 0, 0, 0}, xb])/32 + 
 (65*HPL[{1}, x]*HPL[{1, 3, 0, 0, 0}, xb])/32 + 
 (143*HPL[{0}, xb]*HPL[{1, 3, 1, 0, 0}, x])/32 + 
 (65*HPL[{1}, xb]*HPL[{1, 3, 1, 0, 0}, x])/8 + 
 (143*HPL[{0}, x]*HPL[{1, 3, 1, 0, 0}, xb])/32 + 
 (65*HPL[{1}, x]*HPL[{1, 3, 1, 0, 0}, xb])/8 + 
 (377*HPL[{0}, xb]*HPL[{1, 3, 1, 1, 0}, x])/32 + 
 (141*HPL[{1}, xb]*HPL[{1, 3, 1, 1, 0}, x])/8 + 
 (377*HPL[{0}, x]*HPL[{1, 3, 1, 1, 0}, xb])/32 + 
 (141*HPL[{1}, x]*HPL[{1, 3, 1, 1, 0}, xb])/8 + 
 (163*HPL[{0}, xb]*HPL[{1, 3, 1, 1, 1}, x])/8 + 
 (53*HPL[{1}, xb]*HPL[{1, 3, 1, 1, 1}, x])/2 + 
 (163*HPL[{0}, x]*HPL[{1, 3, 1, 1, 1}, xb])/8 + 
 (53*HPL[{1}, x]*HPL[{1, 3, 1, 1, 1}, xb])/2 + 
 (141*HPL[{1, 3, 1, 1, 2}, x])/8 + (141*HPL[{1, 3, 1, 1, 2}, xb])/8 + 
 (335*HPL[{1, 3, 1, 2, 0}, x])/32 + (335*HPL[{1, 3, 1, 2, 0}, xb])/32 + 
 (29*HPL[{1, 3, 1, 2, 1}, x])/2 + (29*HPL[{1, 3, 1, 2, 1}, xb])/2 + 
 (75*HPL[{1, 3, 2, 0, 0}, x])/16 + (75*HPL[{1, 3, 2, 0, 0}, xb])/16 + 
 (277*HPL[{1, 3, 2, 1, 0}, x])/32 + (277*HPL[{1, 3, 2, 1, 0}, xb])/32 + 
 (43*HPL[{1, 3, 2, 1, 1}, x])/4 + (43*HPL[{1, 3, 2, 1, 1}, xb])/4 + 
 (25*HPL[{1, 4, 0, 0, 0}, x])/16 + (25*HPL[{1, 4, 0, 0, 0}, xb])/16 + 
 (129*HPL[{1, 4, 1, 0, 0}, x])/32 + (129*HPL[{1, 4, 1, 0, 0}, xb])/32 + 
 (197*HPL[{1, 4, 1, 1, 0}, x])/32 + (197*HPL[{1, 4, 1, 1, 0}, xb])/32 + 
 (53*HPL[{1, 4, 1, 1, 1}, x])/8 + (53*HPL[{1, 4, 1, 1, 1}, xb])/8 - 
 (59*Pi^2*HPL[{2, 0, 0, 0, 0}, x])/192 + 
 (5*HPL[{1, 1}, xb]*HPL[{2, 0, 0, 0, 0}, x])/32 - 
 (59*Pi^2*HPL[{2, 0, 0, 0, 0}, xb])/192 + 
 (5*HPL[{1, 1}, x]*HPL[{2, 0, 0, 0, 0}, xb])/32 - 
 (71*Pi^2*HPL[{2, 1, 0, 0, 0}, x])/32 + 
 (31*HPL[{2}, xb]*HPL[{2, 1, 0, 0, 0}, x])/16 + 
 (21*HPL[{1, 0}, xb]*HPL[{2, 1, 0, 0, 0}, x])/32 + 
 (127*HPL[{1, 1}, xb]*HPL[{2, 1, 0, 0, 0}, x])/32 - 
 (71*Pi^2*HPL[{2, 1, 0, 0, 0}, xb])/32 + 
 (31*HPL[{2}, x]*HPL[{2, 1, 0, 0, 0}, xb])/16 + 
 (21*HPL[{1, 0}, x]*HPL[{2, 1, 0, 0, 0}, xb])/32 + 
 (127*HPL[{1, 1}, x]*HPL[{2, 1, 0, 0, 0}, xb])/32 - 
 (213*Pi^2*HPL[{2, 1, 1, 0, 0}, x])/32 + 
 (75*HPL[{2}, xb]*HPL[{2, 1, 1, 0, 0}, x])/8 + 
 (57*HPL[{0, 0}, xb]*HPL[{2, 1, 1, 0, 0}, x])/32 + 
 (197*HPL[{1, 0}, xb]*HPL[{2, 1, 1, 0, 0}, x])/32 + 
 (271*HPL[{1, 1}, xb]*HPL[{2, 1, 1, 0, 0}, x])/16 - 
 (213*Pi^2*HPL[{2, 1, 1, 0, 0}, xb])/32 + 
 (75*HPL[{2}, x]*HPL[{2, 1, 1, 0, 0}, xb])/8 + 
 (57*HPL[{0, 0}, x]*HPL[{2, 1, 1, 0, 0}, xb])/32 + 
 (197*HPL[{1, 0}, x]*HPL[{2, 1, 1, 0, 0}, xb])/32 + 
 (271*HPL[{1, 1}, x]*HPL[{2, 1, 1, 0, 0}, xb])/16 - 
 (391*Pi^2*HPL[{2, 1, 1, 1, 0}, x])/24 + 
 (99*HPL[{2}, xb]*HPL[{2, 1, 1, 1, 0}, x])/4 + 
 (143*HPL[{0, 0}, xb]*HPL[{2, 1, 1, 1, 0}, x])/16 + 
 (163*HPL[{1, 0}, xb]*HPL[{2, 1, 1, 1, 0}, x])/8 + 
 (81*HPL[{1, 1}, xb]*HPL[{2, 1, 1, 1, 0}, x])/2 - 
 (391*Pi^2*HPL[{2, 1, 1, 1, 0}, xb])/24 + 
 (99*HPL[{2}, x]*HPL[{2, 1, 1, 1, 0}, xb])/4 + 
 (143*HPL[{0, 0}, x]*HPL[{2, 1, 1, 1, 0}, xb])/16 + 
 (163*HPL[{1, 0}, x]*HPL[{2, 1, 1, 1, 0}, xb])/8 + 
 (81*HPL[{1, 1}, x]*HPL[{2, 1, 1, 1, 0}, xb])/2 - 
 29*Pi^2*HPL[{2, 1, 1, 1, 1}, x] + (189*HPL[{2}, xb]*HPL[{2, 1, 1, 1, 1}, x])/
  4 + (195*HPL[{0, 0}, xb]*HPL[{2, 1, 1, 1, 1}, x])/8 + 
 (87*HPL[{1, 0}, xb]*HPL[{2, 1, 1, 1, 1}, x])/2 + 
 (279*HPL[{1, 1}, xb]*HPL[{2, 1, 1, 1, 1}, x])/4 - 
 29*Pi^2*HPL[{2, 1, 1, 1, 1}, xb] + 
 (189*HPL[{2}, x]*HPL[{2, 1, 1, 1, 1}, xb])/4 + 
 (195*HPL[{0, 0}, x]*HPL[{2, 1, 1, 1, 1}, xb])/8 + 
 (87*HPL[{1, 0}, x]*HPL[{2, 1, 1, 1, 1}, xb])/2 + 
 (279*HPL[{1, 1}, x]*HPL[{2, 1, 1, 1, 1}, xb])/4 + 
 (99*HPL[{0}, xb]*HPL[{2, 1, 1, 1, 2}, x])/4 + 
 (81*HPL[{1}, xb]*HPL[{2, 1, 1, 1, 2}, x])/2 + 
 (99*HPL[{0}, x]*HPL[{2, 1, 1, 1, 2}, xb])/4 + 
 (81*HPL[{1}, x]*HPL[{2, 1, 1, 1, 2}, xb])/2 + 
 (163*HPL[{2, 1, 1, 1, 3}, x])/8 + (163*HPL[{2, 1, 1, 1, 3}, xb])/8 + 
 (45*HPL[{0}, xb]*HPL[{2, 1, 1, 2, 0}, x])/4 + 
 (337*HPL[{1}, xb]*HPL[{2, 1, 1, 2, 0}, x])/16 + 
 (45*HPL[{0}, x]*HPL[{2, 1, 1, 2, 0}, xb])/4 + 
 (337*HPL[{1}, x]*HPL[{2, 1, 1, 2, 0}, xb])/16 + 
 (399*HPL[{0}, xb]*HPL[{2, 1, 1, 2, 1}, x])/16 + 
 (75*HPL[{1}, xb]*HPL[{2, 1, 1, 2, 1}, x])/2 + 
 (399*HPL[{0}, x]*HPL[{2, 1, 1, 2, 1}, xb])/16 + 
 (75*HPL[{1}, x]*HPL[{2, 1, 1, 2, 1}, xb])/2 + 
 (337*HPL[{2, 1, 1, 2, 2}, x])/16 + (337*HPL[{2, 1, 1, 2, 2}, xb])/16 + 
 (75*HPL[{2, 1, 1, 3, 0}, x])/8 + (75*HPL[{2, 1, 1, 3, 0}, xb])/8 + 
 (271*HPL[{2, 1, 1, 3, 1}, x])/16 + (271*HPL[{2, 1, 1, 3, 1}, xb])/16 + 
 (65*HPL[{0}, xb]*HPL[{2, 1, 2, 0, 0}, x])/16 + 
 (277*HPL[{1}, xb]*HPL[{2, 1, 2, 0, 0}, x])/32 + 
 (65*HPL[{0}, x]*HPL[{2, 1, 2, 0, 0}, xb])/16 + 
 (277*HPL[{1}, x]*HPL[{2, 1, 2, 0, 0}, xb])/32 + 
 13*HPL[{0}, xb]*HPL[{2, 1, 2, 1, 0}, x] + 
 (345*HPL[{1}, xb]*HPL[{2, 1, 2, 1, 0}, x])/16 + 
 13*HPL[{0}, x]*HPL[{2, 1, 2, 1, 0}, xb] + 
 (345*HPL[{1}, x]*HPL[{2, 1, 2, 1, 0}, xb])/16 + 
 (399*HPL[{0}, xb]*HPL[{2, 1, 2, 1, 1}, x])/16 + 
 (279*HPL[{1}, xb]*HPL[{2, 1, 2, 1, 1}, x])/8 + 
 (399*HPL[{0}, x]*HPL[{2, 1, 2, 1, 1}, xb])/16 + 
 (279*HPL[{1}, x]*HPL[{2, 1, 2, 1, 1}, xb])/8 + 
 (345*HPL[{2, 1, 2, 1, 2}, x])/16 + (345*HPL[{2, 1, 2, 1, 2}, xb])/16 + 
 (185*HPL[{2, 1, 2, 2, 0}, x])/16 + (185*HPL[{2, 1, 2, 2, 0}, xb])/16 + 
 (287*HPL[{2, 1, 2, 2, 1}, x])/16 + (287*HPL[{2, 1, 2, 2, 1}, xb])/16 + 
 (65*HPL[{2, 1, 3, 0, 0}, x])/16 + (65*HPL[{2, 1, 3, 0, 0}, xb])/16 + 
 (75*HPL[{2, 1, 3, 1, 0}, x])/8 + (75*HPL[{2, 1, 3, 1, 0}, xb])/8 + 
 (221*HPL[{2, 1, 3, 1, 1}, x])/16 + (221*HPL[{2, 1, 3, 1, 1}, xb])/16 + 
 (33*HPL[{0}, xb]*HPL[{2, 2, 0, 0, 0}, x])/32 + 
 (11*HPL[{1}, xb]*HPL[{2, 2, 0, 0, 0}, x])/4 + 
 (33*HPL[{0}, x]*HPL[{2, 2, 0, 0, 0}, xb])/32 + 
 (11*HPL[{1}, x]*HPL[{2, 2, 0, 0, 0}, xb])/4 + 
 (93*HPL[{0}, xb]*HPL[{2, 2, 1, 0, 0}, x])/16 + 
 (335*HPL[{1}, xb]*HPL[{2, 2, 1, 0, 0}, x])/32 + 
 (93*HPL[{0}, x]*HPL[{2, 2, 1, 0, 0}, xb])/16 + 
 (335*HPL[{1}, x]*HPL[{2, 2, 1, 0, 0}, xb])/32 + 
 (117*HPL[{0}, xb]*HPL[{2, 2, 1, 1, 0}, x])/8 + 
 (43*HPL[{1}, xb]*HPL[{2, 2, 1, 1, 0}, x])/2 + 
 (117*HPL[{0}, x]*HPL[{2, 2, 1, 1, 0}, xb])/8 + 
 (43*HPL[{1}, x]*HPL[{2, 2, 1, 1, 0}, xb])/2 + 
 (99*HPL[{0}, xb]*HPL[{2, 2, 1, 1, 1}, x])/4 + 
 (63*HPL[{1}, xb]*HPL[{2, 2, 1, 1, 1}, x])/2 + 
 (99*HPL[{0}, x]*HPL[{2, 2, 1, 1, 1}, xb])/4 + 
 (63*HPL[{1}, x]*HPL[{2, 2, 1, 1, 1}, xb])/2 + 
 (43*HPL[{2, 2, 1, 1, 2}, x])/2 + (43*HPL[{2, 2, 1, 1, 2}, xb])/2 + 
 (213*HPL[{2, 2, 1, 2, 0}, x])/16 + (213*HPL[{2, 2, 1, 2, 0}, xb])/16 + 
 (147*HPL[{2, 2, 1, 2, 1}, x])/8 + (147*HPL[{2, 2, 1, 2, 1}, xb])/8 + 
 (197*HPL[{2, 2, 2, 0, 0}, x])/32 + (197*HPL[{2, 2, 2, 0, 0}, xb])/32 + 
 (185*HPL[{2, 2, 2, 1, 0}, x])/16 + (185*HPL[{2, 2, 2, 1, 0}, xb])/16 + 
 (59*HPL[{2, 2, 2, 1, 1}, x])/4 + (59*HPL[{2, 2, 2, 1, 1}, xb])/4 + 
 (35*HPL[{2, 3, 0, 0, 0}, x])/16 + (35*HPL[{2, 3, 0, 0, 0}, xb])/16 + 
 (93*HPL[{2, 3, 1, 0, 0}, x])/16 + (93*HPL[{2, 3, 1, 0, 0}, xb])/16 + 
 (75*HPL[{2, 3, 1, 1, 0}, x])/8 + (75*HPL[{2, 3, 1, 1, 0}, xb])/8 + 
 (89*HPL[{2, 3, 1, 1, 1}, x])/8 + (89*HPL[{2, 3, 1, 1, 1}, xb])/8 + 
 (15*HPL[{1}, xb]*HPL[{3, 0, 0, 0, 0}, x])/32 + 
 (15*HPL[{1}, x]*HPL[{3, 0, 0, 0, 0}, xb])/32 + 
 (55*HPL[{0}, xb]*HPL[{3, 1, 0, 0, 0}, x])/32 + 
 (129*HPL[{1}, xb]*HPL[{3, 1, 0, 0, 0}, x])/32 + 
 (55*HPL[{0}, x]*HPL[{3, 1, 0, 0, 0}, xb])/32 + 
 (129*HPL[{1}, x]*HPL[{3, 1, 0, 0, 0}, xb])/32 + 
 (233*HPL[{0}, xb]*HPL[{3, 1, 1, 0, 0}, x])/32 + 
 (377*HPL[{1}, xb]*HPL[{3, 1, 1, 0, 0}, x])/32 + 
 (233*HPL[{0}, x]*HPL[{3, 1, 1, 0, 0}, xb])/32 + 
 (377*HPL[{1}, x]*HPL[{3, 1, 1, 0, 0}, xb])/32 + 
 (255*HPL[{0}, xb]*HPL[{3, 1, 1, 1, 0}, x])/16 + 
 (169*HPL[{1}, xb]*HPL[{3, 1, 1, 1, 0}, x])/8 + 
 (255*HPL[{0}, x]*HPL[{3, 1, 1, 1, 0}, xb])/16 + 
 (169*HPL[{1}, x]*HPL[{3, 1, 1, 1, 0}, xb])/8 + 
 (195*HPL[{0}, xb]*HPL[{3, 1, 1, 1, 1}, x])/8 + 
 (111*HPL[{1}, xb]*HPL[{3, 1, 1, 1, 1}, x])/4 + 
 (195*HPL[{0}, x]*HPL[{3, 1, 1, 1, 1}, xb])/8 + 
 (111*HPL[{1}, x]*HPL[{3, 1, 1, 1, 1}, xb])/4 + 
 (169*HPL[{3, 1, 1, 1, 2}, x])/8 + (169*HPL[{3, 1, 1, 1, 2}, xb])/8 + 
 (117*HPL[{3, 1, 1, 2, 0}, x])/8 + (117*HPL[{3, 1, 1, 2, 0}, xb])/8 + 
 (145*HPL[{3, 1, 1, 2, 1}, x])/8 + (145*HPL[{3, 1, 1, 2, 1}, xb])/8 + 
 (123*HPL[{3, 1, 2, 0, 0}, x])/16 + (123*HPL[{3, 1, 2, 0, 0}, xb])/16 + 
 13*HPL[{3, 1, 2, 1, 0}, x] + 13*HPL[{3, 1, 2, 1, 0}, xb] + 
 15*HPL[{3, 1, 2, 1, 1}, x] + 15*HPL[{3, 1, 2, 1, 1}, xb] + 
 (103*HPL[{3, 2, 0, 0, 0}, x])/32 + (103*HPL[{3, 2, 0, 0, 0}, xb])/32 + 
 (123*HPL[{3, 2, 1, 0, 0}, x])/16 + (123*HPL[{3, 2, 1, 0, 0}, xb])/16 + 
 (45*HPL[{3, 2, 1, 1, 0}, x])/4 + (45*HPL[{3, 2, 1, 1, 0}, xb])/4 + 
 (95*HPL[{3, 2, 1, 1, 1}, x])/8 + (95*HPL[{3, 2, 1, 1, 1}, xb])/8 + 
 (35*HPL[{4, 0, 0, 0, 0}, x])/32 + (35*HPL[{4, 0, 0, 0, 0}, xb])/32 + 
 (65*HPL[{4, 1, 0, 0, 0}, x])/16 + (65*HPL[{4, 1, 0, 0, 0}, xb])/16 + 
 (233*HPL[{4, 1, 1, 0, 0}, x])/32 + (233*HPL[{4, 1, 1, 0, 0}, xb])/32 + 
 (143*HPL[{4, 1, 1, 1, 0}, x])/16 + (143*HPL[{4, 1, 1, 1, 0}, xb])/16 + 
 8*HPL[{4, 1, 1, 1, 1}, x] + 8*HPL[{4, 1, 1, 1, 1}, xb] - 
 (59*Pi^2*HPL[{1, 1, 0, 0, 0, 0}, x])/192 + 
 (5*HPL[{2}, xb]*HPL[{1, 1, 0, 0, 0, 0}, x])/32 + 
 (5*HPL[{1, 1}, xb]*HPL[{1, 1, 0, 0, 0, 0}, x])/16 - 
 (59*Pi^2*HPL[{1, 1, 0, 0, 0, 0}, xb])/192 + 
 (5*HPL[{2}, x]*HPL[{1, 1, 0, 0, 0, 0}, xb])/32 + 
 (5*HPL[{1, 1}, x]*HPL[{1, 1, 0, 0, 0, 0}, xb])/16 - 
 (277*Pi^2*HPL[{1, 1, 1, 0, 0, 0}, x])/96 + 
 (81*HPL[{2}, xb]*HPL[{1, 1, 1, 0, 0, 0}, x])/32 + 
 (9*HPL[{1, 0}, xb]*HPL[{1, 1, 1, 0, 0, 0}, x])/16 + 
 (89*HPL[{1, 1}, xb]*HPL[{1, 1, 1, 0, 0, 0}, x])/16 - 
 (277*Pi^2*HPL[{1, 1, 1, 0, 0, 0}, xb])/96 + 
 (81*HPL[{2}, x]*HPL[{1, 1, 1, 0, 0, 0}, xb])/32 + 
 (9*HPL[{1, 0}, x]*HPL[{1, 1, 1, 0, 0, 0}, xb])/16 + 
 (89*HPL[{1, 1}, x]*HPL[{1, 1, 1, 0, 0, 0}, xb])/16 - 
 (533*Pi^2*HPL[{1, 1, 1, 1, 0, 0}, x])/48 + 
 (89*HPL[{2}, xb]*HPL[{1, 1, 1, 1, 0, 0}, x])/8 + 
 (41*HPL[{0, 0}, xb]*HPL[{1, 1, 1, 1, 0, 0}, x])/32 + 
 (53*HPL[{1, 0}, xb]*HPL[{1, 1, 1, 1, 0, 0}, x])/8 + 
 (205*HPL[{1, 1}, xb]*HPL[{1, 1, 1, 1, 0, 0}, x])/8 - 
 (533*Pi^2*HPL[{1, 1, 1, 1, 0, 0}, xb])/48 + 
 (89*HPL[{2}, x]*HPL[{1, 1, 1, 1, 0, 0}, xb])/8 + 
 (41*HPL[{0, 0}, x]*HPL[{1, 1, 1, 1, 0, 0}, xb])/32 + 
 (53*HPL[{1, 0}, x]*HPL[{1, 1, 1, 1, 0, 0}, xb])/8 + 
 (205*HPL[{1, 1}, x]*HPL[{1, 1, 1, 1, 0, 0}, xb])/8 - 
 29*Pi^2*HPL[{1, 1, 1, 1, 1, 0}, x] + 
 (63*HPL[{2}, xb]*HPL[{1, 1, 1, 1, 1, 0}, x])/2 + 
 8*HPL[{0, 0}, xb]*HPL[{1, 1, 1, 1, 1, 0}, x] + 
 (53*HPL[{1, 0}, xb]*HPL[{1, 1, 1, 1, 1, 0}, x])/2 + 
 (279*HPL[{1, 1}, xb]*HPL[{1, 1, 1, 1, 1, 0}, x])/4 - 
 29*Pi^2*HPL[{1, 1, 1, 1, 1, 0}, xb] + 
 (63*HPL[{2}, x]*HPL[{1, 1, 1, 1, 1, 0}, xb])/2 + 
 8*HPL[{0, 0}, x]*HPL[{1, 1, 1, 1, 1, 0}, xb] + 
 (53*HPL[{1, 0}, x]*HPL[{1, 1, 1, 1, 1, 0}, xb])/2 + 
 (279*HPL[{1, 1}, x]*HPL[{1, 1, 1, 1, 1, 0}, xb])/4 - 
 58*Pi^2*HPL[{1, 1, 1, 1, 1, 1}, x] + 
 (279*HPL[{2}, xb]*HPL[{1, 1, 1, 1, 1, 1}, x])/4 + 
 (111*HPL[{0, 0}, xb]*HPL[{1, 1, 1, 1, 1, 1}, x])/4 + 
 (279*HPL[{1, 0}, xb]*HPL[{1, 1, 1, 1, 1, 1}, x])/4 + 
 (279*HPL[{1, 1}, xb]*HPL[{1, 1, 1, 1, 1, 1}, x])/2 - 
 58*Pi^2*HPL[{1, 1, 1, 1, 1, 1}, xb] + 
 (279*HPL[{2}, x]*HPL[{1, 1, 1, 1, 1, 1}, xb])/4 + 
 (111*HPL[{0, 0}, x]*HPL[{1, 1, 1, 1, 1, 1}, xb])/4 + 
 (279*HPL[{1, 0}, x]*HPL[{1, 1, 1, 1, 1, 1}, xb])/4 + 
 (279*HPL[{1, 1}, x]*HPL[{1, 1, 1, 1, 1, 1}, xb])/2 + 
 (63*HPL[{0}, xb]*HPL[{1, 1, 1, 1, 1, 2}, x])/2 + 
 (279*HPL[{1}, xb]*HPL[{1, 1, 1, 1, 1, 2}, x])/4 + 
 (63*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 2}, xb])/2 + 
 (279*HPL[{1}, x]*HPL[{1, 1, 1, 1, 1, 2}, xb])/4 + 
 (53*HPL[{1, 1, 1, 1, 1, 3}, x])/2 + (53*HPL[{1, 1, 1, 1, 1, 3}, xb])/2 + 
 (95*HPL[{0}, xb]*HPL[{1, 1, 1, 1, 2, 0}, x])/8 + 
 (247*HPL[{1}, xb]*HPL[{1, 1, 1, 1, 2, 0}, x])/8 + 
 (95*HPL[{0}, x]*HPL[{1, 1, 1, 1, 2, 0}, xb])/8 + 
 (247*HPL[{1}, x]*HPL[{1, 1, 1, 1, 2, 0}, xb])/8 + 
 (279*HPL[{0}, xb]*HPL[{1, 1, 1, 1, 2, 1}, x])/8 + 
 (279*HPL[{1}, xb]*HPL[{1, 1, 1, 1, 2, 1}, x])/4 + 
 (279*HPL[{0}, x]*HPL[{1, 1, 1, 1, 2, 1}, xb])/8 + 
 (279*HPL[{1}, x]*HPL[{1, 1, 1, 1, 2, 1}, xb])/4 + 
 (247*HPL[{1, 1, 1, 1, 2, 2}, x])/8 + (247*HPL[{1, 1, 1, 1, 2, 2}, xb])/8 + 
 (89*HPL[{1, 1, 1, 1, 3, 0}, x])/8 + (89*HPL[{1, 1, 1, 1, 3, 0}, xb])/8 + 
 (205*HPL[{1, 1, 1, 1, 3, 1}, x])/8 + (205*HPL[{1, 1, 1, 1, 3, 1}, xb])/8 + 
 (113*HPL[{0}, xb]*HPL[{1, 1, 1, 2, 0, 0}, x])/32 + 
 (43*HPL[{1}, xb]*HPL[{1, 1, 1, 2, 0, 0}, x])/4 + 
 (113*HPL[{0}, x]*HPL[{1, 1, 1, 2, 0, 0}, xb])/32 + 
 (43*HPL[{1}, x]*HPL[{1, 1, 1, 2, 0, 0}, xb])/4 + 
 15*HPL[{0}, xb]*HPL[{1, 1, 1, 2, 1, 0}, x] + 
 (69*HPL[{1}, xb]*HPL[{1, 1, 1, 2, 1, 0}, x])/2 + 
 15*HPL[{0}, x]*HPL[{1, 1, 1, 2, 1, 0}, xb] + 
 (69*HPL[{1}, x]*HPL[{1, 1, 1, 2, 1, 0}, xb])/2 + 
 (75*HPL[{0}, xb]*HPL[{1, 1, 1, 2, 1, 1}, x])/2 + 
 (279*HPL[{1}, xb]*HPL[{1, 1, 1, 2, 1, 1}, x])/4 + 
 (75*HPL[{0}, x]*HPL[{1, 1, 1, 2, 1, 1}, xb])/2 + 
 (279*HPL[{1}, x]*HPL[{1, 1, 1, 2, 1, 1}, xb])/4 + 
 (69*HPL[{1, 1, 1, 2, 1, 2}, x])/2 + (69*HPL[{1, 1, 1, 2, 1, 2}, xb])/2 + 
 (59*HPL[{1, 1, 1, 2, 2, 0}, x])/4 + (59*HPL[{1, 1, 1, 2, 2, 0}, xb])/4 + 
 (121*HPL[{1, 1, 1, 2, 2, 1}, x])/4 + (121*HPL[{1, 1, 1, 2, 2, 1}, xb])/4 + 
 (153*HPL[{1, 1, 1, 3, 0, 0}, x])/32 + (153*HPL[{1, 1, 1, 3, 0, 0}, xb])/32 + 
 (221*HPL[{1, 1, 1, 3, 1, 0}, x])/16 + (221*HPL[{1, 1, 1, 3, 1, 0}, xb])/16 + 
 25*HPL[{1, 1, 1, 3, 1, 1}, x] + 25*HPL[{1, 1, 1, 3, 1, 1}, xb] + 
 (23*HPL[{0}, xb]*HPL[{1, 1, 2, 0, 0, 0}, x])/32 + 
 (47*HPL[{1}, xb]*HPL[{1, 1, 2, 0, 0, 0}, x])/16 + 
 (23*HPL[{0}, x]*HPL[{1, 1, 2, 0, 0, 0}, xb])/32 + 
 (47*HPL[{1}, x]*HPL[{1, 1, 2, 0, 0, 0}, xb])/16 + 
 (173*HPL[{0}, xb]*HPL[{1, 1, 2, 1, 0, 0}, x])/32 + 
 (29*HPL[{1}, xb]*HPL[{1, 1, 2, 1, 0, 0}, x])/2 + 
 (173*HPL[{0}, x]*HPL[{1, 1, 2, 1, 0, 0}, xb])/32 + 
 (29*HPL[{1}, x]*HPL[{1, 1, 2, 1, 0, 0}, xb])/2 + 
 (145*HPL[{0}, xb]*HPL[{1, 1, 2, 1, 1, 0}, x])/8 + 
 (151*HPL[{1}, xb]*HPL[{1, 1, 2, 1, 1, 0}, x])/4 + 
 (145*HPL[{0}, x]*HPL[{1, 1, 2, 1, 1, 0}, xb])/8 + 
 (151*HPL[{1}, x]*HPL[{1, 1, 2, 1, 1, 0}, xb])/4 + 
 (81*HPL[{0}, xb]*HPL[{1, 1, 2, 1, 1, 1}, x])/2 + 
 (279*HPL[{1}, xb]*HPL[{1, 1, 2, 1, 1, 1}, x])/4 + 
 (81*HPL[{0}, x]*HPL[{1, 1, 2, 1, 1, 1}, xb])/2 + 
 (279*HPL[{1}, x]*HPL[{1, 1, 2, 1, 1, 1}, xb])/4 + 
 (151*HPL[{1, 1, 2, 1, 1, 2}, x])/4 + (151*HPL[{1, 1, 2, 1, 1, 2}, xb])/4 + 
 (147*HPL[{1, 1, 2, 1, 2, 0}, x])/8 + (147*HPL[{1, 1, 2, 1, 2, 0}, xb])/8 + 
 (69*HPL[{1, 1, 2, 1, 2, 1}, x])/2 + (69*HPL[{1, 1, 2, 1, 2, 1}, xb])/2 + 
 (227*HPL[{1, 1, 2, 2, 0, 0}, x])/32 + (227*HPL[{1, 1, 2, 2, 0, 0}, xb])/32 + 
 (287*HPL[{1, 1, 2, 2, 1, 0}, x])/16 + (287*HPL[{1, 1, 2, 2, 1, 0}, xb])/16 + 
 (121*HPL[{1, 1, 2, 2, 1, 1}, x])/4 + (121*HPL[{1, 1, 2, 2, 1, 1}, xb])/4 + 
 (71*HPL[{1, 1, 3, 0, 0, 0}, x])/32 + (71*HPL[{1, 1, 3, 0, 0, 0}, xb])/32 + 
 (257*HPL[{1, 1, 3, 1, 0, 0}, x])/32 + (257*HPL[{1, 1, 3, 1, 0, 0}, xb])/32 + 
 (271*HPL[{1, 1, 3, 1, 1, 0}, x])/16 + (271*HPL[{1, 1, 3, 1, 1, 0}, xb])/16 + 
 (205*HPL[{1, 1, 3, 1, 1, 1}, x])/8 + (205*HPL[{1, 1, 3, 1, 1, 1}, xb])/8 + 
 (11*HPL[{1}, xb]*HPL[{1, 2, 0, 0, 0, 0}, x])/32 + 
 (11*HPL[{1}, x]*HPL[{1, 2, 0, 0, 0, 0}, xb])/32 + 
 (39*HPL[{0}, xb]*HPL[{1, 2, 1, 0, 0, 0}, x])/32 + 
 (37*HPL[{1}, xb]*HPL[{1, 2, 1, 0, 0, 0}, x])/8 + 
 (39*HPL[{0}, x]*HPL[{1, 2, 1, 0, 0, 0}, xb])/32 + 
 (37*HPL[{1}, x]*HPL[{1, 2, 1, 0, 0, 0}, xb])/8 + 
 (229*HPL[{0}, xb]*HPL[{1, 2, 1, 1, 0, 0}, x])/32 + 
 (141*HPL[{1}, xb]*HPL[{1, 2, 1, 1, 0, 0}, x])/8 + 
 (229*HPL[{0}, x]*HPL[{1, 2, 1, 1, 0, 0}, xb])/32 + 
 (141*HPL[{1}, x]*HPL[{1, 2, 1, 1, 0, 0}, xb])/8 + 
 (169*HPL[{0}, xb]*HPL[{1, 2, 1, 1, 1, 0}, x])/8 + 
 (163*HPL[{1}, xb]*HPL[{1, 2, 1, 1, 1, 0}, x])/4 + 
 (169*HPL[{0}, x]*HPL[{1, 2, 1, 1, 1, 0}, xb])/8 + 
 (163*HPL[{1}, x]*HPL[{1, 2, 1, 1, 1, 0}, xb])/4 + 
 (87*HPL[{0}, xb]*HPL[{1, 2, 1, 1, 1, 1}, x])/2 + 
 (279*HPL[{1}, xb]*HPL[{1, 2, 1, 1, 1, 1}, x])/4 + 
 (87*HPL[{0}, x]*HPL[{1, 2, 1, 1, 1, 1}, xb])/2 + 
 (279*HPL[{1}, x]*HPL[{1, 2, 1, 1, 1, 1}, xb])/4 + 
 (163*HPL[{1, 2, 1, 1, 1, 2}, x])/4 + (163*HPL[{1, 2, 1, 1, 1, 2}, xb])/4 + 
 (43*HPL[{1, 2, 1, 1, 2, 0}, x])/2 + (43*HPL[{1, 2, 1, 1, 2, 0}, xb])/2 + 
 (151*HPL[{1, 2, 1, 1, 2, 1}, x])/4 + (151*HPL[{1, 2, 1, 1, 2, 1}, xb])/4 + 
 (295*HPL[{1, 2, 1, 2, 0, 0}, x])/32 + (295*HPL[{1, 2, 1, 2, 0, 0}, xb])/32 + 
 (345*HPL[{1, 2, 1, 2, 1, 0}, x])/16 + (345*HPL[{1, 2, 1, 2, 1, 0}, xb])/16 + 
 (69*HPL[{1, 2, 1, 2, 1, 1}, x])/2 + (69*HPL[{1, 2, 1, 2, 1, 1}, xb])/2 + 
 (25*HPL[{1, 2, 2, 0, 0, 0}, x])/8 + (25*HPL[{1, 2, 2, 0, 0, 0}, xb])/8 + 
 (339*HPL[{1, 2, 2, 1, 0, 0}, x])/32 + (339*HPL[{1, 2, 2, 1, 0, 0}, xb])/32 + 
 (337*HPL[{1, 2, 2, 1, 1, 0}, x])/16 + (337*HPL[{1, 2, 2, 1, 1, 0}, xb])/16 + 
 (247*HPL[{1, 2, 2, 1, 1, 1}, x])/8 + (247*HPL[{1, 2, 2, 1, 1, 1}, xb])/8 + 
 (25*HPL[{1, 3, 0, 0, 0, 0}, x])/32 + (25*HPL[{1, 3, 0, 0, 0, 0}, xb])/32 + 
 (143*HPL[{1, 3, 1, 0, 0, 0}, x])/32 + (143*HPL[{1, 3, 1, 0, 0, 0}, xb])/32 + 
 (377*HPL[{1, 3, 1, 1, 0, 0}, x])/32 + (377*HPL[{1, 3, 1, 1, 0, 0}, xb])/32 + 
 (163*HPL[{1, 3, 1, 1, 1, 0}, x])/8 + (163*HPL[{1, 3, 1, 1, 1, 0}, xb])/8 + 
 (53*HPL[{1, 3, 1, 1, 1, 1}, x])/2 + (53*HPL[{1, 3, 1, 1, 1, 1}, xb])/2 + 
 (21*HPL[{1}, xb]*HPL[{2, 1, 0, 0, 0, 0}, x])/32 + 
 (21*HPL[{1}, x]*HPL[{2, 1, 0, 0, 0, 0}, xb])/32 + 
 (57*HPL[{0}, xb]*HPL[{2, 1, 1, 0, 0, 0}, x])/32 + 
 (197*HPL[{1}, xb]*HPL[{2, 1, 1, 0, 0, 0}, x])/32 + 
 (57*HPL[{0}, x]*HPL[{2, 1, 1, 0, 0, 0}, xb])/32 + 
 (197*HPL[{1}, x]*HPL[{2, 1, 1, 0, 0, 0}, xb])/32 + 
 (143*HPL[{0}, xb]*HPL[{2, 1, 1, 1, 0, 0}, x])/16 + 
 (163*HPL[{1}, xb]*HPL[{2, 1, 1, 1, 0, 0}, x])/8 + 
 (143*HPL[{0}, x]*HPL[{2, 1, 1, 1, 0, 0}, xb])/16 + 
 (163*HPL[{1}, x]*HPL[{2, 1, 1, 1, 0, 0}, xb])/8 + 
 (195*HPL[{0}, xb]*HPL[{2, 1, 1, 1, 1, 0}, x])/8 + 
 (87*HPL[{1}, xb]*HPL[{2, 1, 1, 1, 1, 0}, x])/2 + 
 (195*HPL[{0}, x]*HPL[{2, 1, 1, 1, 1, 0}, xb])/8 + 
 (87*HPL[{1}, x]*HPL[{2, 1, 1, 1, 1, 0}, xb])/2 + 
 (189*HPL[{0}, xb]*HPL[{2, 1, 1, 1, 1, 1}, x])/4 + 
 (279*HPL[{1}, xb]*HPL[{2, 1, 1, 1, 1, 1}, x])/4 + 
 (189*HPL[{0}, x]*HPL[{2, 1, 1, 1, 1, 1}, xb])/4 + 
 (279*HPL[{1}, x]*HPL[{2, 1, 1, 1, 1, 1}, xb])/4 + 
 (87*HPL[{2, 1, 1, 1, 1, 2}, x])/2 + (87*HPL[{2, 1, 1, 1, 1, 2}, xb])/2 + 
 (99*HPL[{2, 1, 1, 1, 2, 0}, x])/4 + (99*HPL[{2, 1, 1, 1, 2, 0}, xb])/4 + 
 (81*HPL[{2, 1, 1, 1, 2, 1}, x])/2 + (81*HPL[{2, 1, 1, 1, 2, 1}, xb])/2 + 
 (45*HPL[{2, 1, 1, 2, 0, 0}, x])/4 + (45*HPL[{2, 1, 1, 2, 0, 0}, xb])/4 + 
 (399*HPL[{2, 1, 1, 2, 1, 0}, x])/16 + (399*HPL[{2, 1, 1, 2, 1, 0}, xb])/16 + 
 (75*HPL[{2, 1, 1, 2, 1, 1}, x])/2 + (75*HPL[{2, 1, 1, 2, 1, 1}, xb])/2 + 
 (65*HPL[{2, 1, 2, 0, 0, 0}, x])/16 + (65*HPL[{2, 1, 2, 0, 0, 0}, xb])/16 + 
 13*HPL[{2, 1, 2, 1, 0, 0}, x] + 13*HPL[{2, 1, 2, 1, 0, 0}, xb] + 
 (399*HPL[{2, 1, 2, 1, 1, 0}, x])/16 + (399*HPL[{2, 1, 2, 1, 1, 0}, xb])/16 + 
 (279*HPL[{2, 1, 2, 1, 1, 1}, x])/8 + (279*HPL[{2, 1, 2, 1, 1, 1}, xb])/8 + 
 (33*HPL[{2, 2, 0, 0, 0, 0}, x])/32 + (33*HPL[{2, 2, 0, 0, 0, 0}, xb])/32 + 
 (93*HPL[{2, 2, 1, 0, 0, 0}, x])/16 + (93*HPL[{2, 2, 1, 0, 0, 0}, xb])/16 + 
 (117*HPL[{2, 2, 1, 1, 0, 0}, x])/8 + (117*HPL[{2, 2, 1, 1, 0, 0}, xb])/8 + 
 (99*HPL[{2, 2, 1, 1, 1, 0}, x])/4 + (99*HPL[{2, 2, 1, 1, 1, 0}, xb])/4 + 
 (63*HPL[{2, 2, 1, 1, 1, 1}, x])/2 + (63*HPL[{2, 2, 1, 1, 1, 1}, xb])/2 + 
 (55*HPL[{3, 1, 0, 0, 0, 0}, x])/32 + (55*HPL[{3, 1, 0, 0, 0, 0}, xb])/32 + 
 (233*HPL[{3, 1, 1, 0, 0, 0}, x])/32 + (233*HPL[{3, 1, 1, 0, 0, 0}, xb])/32 + 
 (255*HPL[{3, 1, 1, 1, 0, 0}, x])/16 + (255*HPL[{3, 1, 1, 1, 0, 0}, xb])/16 + 
 (195*HPL[{3, 1, 1, 1, 1, 0}, x])/8 + (195*HPL[{3, 1, 1, 1, 1, 0}, xb])/8 + 
 (111*HPL[{3, 1, 1, 1, 1, 1}, x])/4 + (111*HPL[{3, 1, 1, 1, 1, 1}, xb])/4 + 
 (9*HPL[{1}, xb]*HPL[{1, 1, 1, 0, 0, 0, 0}, x])/16 + 
 (9*HPL[{1}, x]*HPL[{1, 1, 1, 0, 0, 0, 0}, xb])/16 + 
 (41*HPL[{0}, xb]*HPL[{1, 1, 1, 1, 0, 0, 0}, x])/32 + 
 (53*HPL[{1}, xb]*HPL[{1, 1, 1, 1, 0, 0, 0}, x])/8 + 
 (41*HPL[{0}, x]*HPL[{1, 1, 1, 1, 0, 0, 0}, xb])/32 + 
 (53*HPL[{1}, x]*HPL[{1, 1, 1, 1, 0, 0, 0}, xb])/8 + 
 8*HPL[{0}, xb]*HPL[{1, 1, 1, 1, 1, 0, 0}, x] + 
 (53*HPL[{1}, xb]*HPL[{1, 1, 1, 1, 1, 0, 0}, x])/2 + 
 8*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 0, 0}, xb] + 
 (53*HPL[{1}, x]*HPL[{1, 1, 1, 1, 1, 0, 0}, xb])/2 + 
 (111*HPL[{0}, xb]*HPL[{1, 1, 1, 1, 1, 1, 0}, x])/4 + 
 (279*HPL[{1}, xb]*HPL[{1, 1, 1, 1, 1, 1, 0}, x])/4 + 
 (111*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 1, 0}, xb])/4 + 
 (279*HPL[{1}, x]*HPL[{1, 1, 1, 1, 1, 1, 0}, xb])/4 + 
 (279*HPL[{0}, xb]*HPL[{1, 1, 1, 1, 1, 1, 1}, x])/4 + 
 (279*HPL[{1}, xb]*HPL[{1, 1, 1, 1, 1, 1, 1}, x])/2 + 
 (279*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 1, 1}, xb])/4 + 
 (279*HPL[{1}, x]*HPL[{1, 1, 1, 1, 1, 1, 1}, xb])/2 + 
 (279*HPL[{1, 1, 1, 1, 1, 1, 2}, x])/4 + (279*HPL[{1, 1, 1, 1, 1, 1, 2}, xb])/
  4 + (63*HPL[{1, 1, 1, 1, 1, 2, 0}, x])/2 + 
 (63*HPL[{1, 1, 1, 1, 1, 2, 0}, xb])/2 + (279*HPL[{1, 1, 1, 1, 1, 2, 1}, x])/
  4 + (279*HPL[{1, 1, 1, 1, 1, 2, 1}, xb])/4 + 
 (95*HPL[{1, 1, 1, 1, 2, 0, 0}, x])/8 + (95*HPL[{1, 1, 1, 1, 2, 0, 0}, xb])/
  8 + (279*HPL[{1, 1, 1, 1, 2, 1, 0}, x])/8 + 
 (279*HPL[{1, 1, 1, 1, 2, 1, 0}, xb])/8 + (279*HPL[{1, 1, 1, 1, 2, 1, 1}, x])/
  4 + (279*HPL[{1, 1, 1, 1, 2, 1, 1}, xb])/4 + 
 (113*HPL[{1, 1, 1, 2, 0, 0, 0}, x])/32 + 
 (113*HPL[{1, 1, 1, 2, 0, 0, 0}, xb])/32 + 15*HPL[{1, 1, 1, 2, 1, 0, 0}, x] + 
 15*HPL[{1, 1, 1, 2, 1, 0, 0}, xb] + (75*HPL[{1, 1, 1, 2, 1, 1, 0}, x])/2 + 
 (75*HPL[{1, 1, 1, 2, 1, 1, 0}, xb])/2 + (279*HPL[{1, 1, 1, 2, 1, 1, 1}, x])/
  4 + (279*HPL[{1, 1, 1, 2, 1, 1, 1}, xb])/4 + 
 (23*HPL[{1, 1, 2, 0, 0, 0, 0}, x])/32 + (23*HPL[{1, 1, 2, 0, 0, 0, 0}, xb])/
  32 + (173*HPL[{1, 1, 2, 1, 0, 0, 0}, x])/32 + 
 (173*HPL[{1, 1, 2, 1, 0, 0, 0}, xb])/32 + 
 (145*HPL[{1, 1, 2, 1, 1, 0, 0}, x])/8 + (145*HPL[{1, 1, 2, 1, 1, 0, 0}, xb])/
  8 + (81*HPL[{1, 1, 2, 1, 1, 1, 0}, x])/2 + 
 (81*HPL[{1, 1, 2, 1, 1, 1, 0}, xb])/2 + (279*HPL[{1, 1, 2, 1, 1, 1, 1}, x])/
  4 + (279*HPL[{1, 1, 2, 1, 1, 1, 1}, xb])/4 + 
 (39*HPL[{1, 2, 1, 0, 0, 0, 0}, x])/32 + (39*HPL[{1, 2, 1, 0, 0, 0, 0}, xb])/
  32 + (229*HPL[{1, 2, 1, 1, 0, 0, 0}, x])/32 + 
 (229*HPL[{1, 2, 1, 1, 0, 0, 0}, xb])/32 + 
 (169*HPL[{1, 2, 1, 1, 1, 0, 0}, x])/8 + (169*HPL[{1, 2, 1, 1, 1, 0, 0}, xb])/
  8 + (87*HPL[{1, 2, 1, 1, 1, 1, 0}, x])/2 + 
 (87*HPL[{1, 2, 1, 1, 1, 1, 0}, xb])/2 + (279*HPL[{1, 2, 1, 1, 1, 1, 1}, x])/
  4 + (279*HPL[{1, 2, 1, 1, 1, 1, 1}, xb])/4 + 
 (57*HPL[{2, 1, 1, 0, 0, 0, 0}, x])/32 + (57*HPL[{2, 1, 1, 0, 0, 0, 0}, xb])/
  32 + (143*HPL[{2, 1, 1, 1, 0, 0, 0}, x])/16 + 
 (143*HPL[{2, 1, 1, 1, 0, 0, 0}, xb])/16 + 
 (195*HPL[{2, 1, 1, 1, 1, 0, 0}, x])/8 + (195*HPL[{2, 1, 1, 1, 1, 0, 0}, xb])/
  8 + (189*HPL[{2, 1, 1, 1, 1, 1, 0}, x])/4 + 
 (189*HPL[{2, 1, 1, 1, 1, 1, 0}, xb])/4 + (279*HPL[{2, 1, 1, 1, 1, 1, 1}, x])/
  4 + (279*HPL[{2, 1, 1, 1, 1, 1, 1}, xb])/4 + 
 (41*HPL[{1, 1, 1, 1, 0, 0, 0, 0}, x])/32 + 
 (41*HPL[{1, 1, 1, 1, 0, 0, 0, 0}, xb])/32 + 
 8*HPL[{1, 1, 1, 1, 1, 0, 0, 0}, x] + 8*HPL[{1, 1, 1, 1, 1, 0, 0, 0}, xb] + 
 (111*HPL[{1, 1, 1, 1, 1, 1, 0, 0}, x])/4 + 
 (111*HPL[{1, 1, 1, 1, 1, 1, 0, 0}, xb])/4 + 
 (279*HPL[{1, 1, 1, 1, 1, 1, 1, 0}, x])/4 + 
 (279*HPL[{1, 1, 1, 1, 1, 1, 1, 0}, xb])/4 + 
 (279*HPL[{1, 1, 1, 1, 1, 1, 1, 1}, x])/2 + 
 (279*HPL[{1, 1, 1, 1, 1, 1, 1, 1}, xb])/2 - (31*Pi^4*HPL[{1}, x]*Zeta[3])/
  240 - (31*Pi^4*HPL[{1}, xb]*Zeta[3])/240 - 
 (Pi^2*HPL[{1}, xb]*HPL[{2}, x]*Zeta[3])/4 - 
 (Pi^2*HPL[{1}, x]*HPL[{2}, xb]*Zeta[3])/4 + (5*Pi^2*HPL[{3}, x]*Zeta[3])/
  24 + (5*Pi^2*HPL[{3}, xb]*Zeta[3])/24 - (HPL[{0}, xb]*HPL[{4}, x]*Zeta[3])/
  16 - (HPL[{1}, xb]*HPL[{4}, x]*Zeta[3])/4 - 
 (HPL[{0}, x]*HPL[{4}, xb]*Zeta[3])/16 - (HPL[{1}, x]*HPL[{4}, xb]*Zeta[3])/
  4 - (HPL[{5}, x]*Zeta[3])/8 - (HPL[{5}, xb]*Zeta[3])/8 - 
 (5*Pi^2*HPL[{1}, xb]*HPL[{0, 0}, x]*Zeta[3])/96 + 
 (HPL[{3}, xb]*HPL[{0, 0}, x]*Zeta[3])/8 - 
 (5*Pi^2*HPL[{1}, x]*HPL[{0, 0}, xb]*Zeta[3])/96 + 
 (HPL[{3}, x]*HPL[{0, 0}, xb]*Zeta[3])/8 - 
 (5*Pi^2*HPL[{0}, xb]*HPL[{1, 0}, x]*Zeta[3])/96 - 
 (Pi^2*HPL[{1}, xb]*HPL[{1, 0}, x]*Zeta[3])/12 - 
 (3*HPL[{3}, xb]*HPL[{1, 0}, x]*Zeta[3])/8 - 
 (5*Pi^2*HPL[{0}, x]*HPL[{1, 0}, xb]*Zeta[3])/96 - 
 (Pi^2*HPL[{1}, x]*HPL[{1, 0}, xb]*Zeta[3])/12 - 
 (3*HPL[{3}, x]*HPL[{1, 0}, xb]*Zeta[3])/8 + 
 (Pi^2*HPL[{0}, xb]*HPL[{1, 1}, x]*Zeta[3])/16 + 
 (Pi^2*HPL[{1}, xb]*HPL[{1, 1}, x]*Zeta[3])/4 - 
 (3*HPL[{3}, xb]*HPL[{1, 1}, x]*Zeta[3])/16 + 
 (Pi^2*HPL[{0}, x]*HPL[{1, 1}, xb]*Zeta[3])/16 + 
 (Pi^2*HPL[{1}, x]*HPL[{1, 1}, xb]*Zeta[3])/4 - 
 (3*HPL[{3}, x]*HPL[{1, 1}, xb]*Zeta[3])/16 - (5*Pi^2*HPL[{1, 2}, x]*Zeta[3])/
  48 + (15*HPL[{2}, xb]*HPL[{1, 2}, x]*Zeta[3])/16 + 
 (HPL[{1, 0}, xb]*HPL[{1, 2}, x]*Zeta[3])/8 + 
 (3*HPL[{1, 1}, xb]*HPL[{1, 2}, x]*Zeta[3])/2 - 
 (5*Pi^2*HPL[{1, 2}, xb]*Zeta[3])/48 + 
 (15*HPL[{2}, x]*HPL[{1, 2}, xb]*Zeta[3])/16 + 
 (HPL[{1, 0}, x]*HPL[{1, 2}, xb]*Zeta[3])/8 + 
 (3*HPL[{1, 1}, x]*HPL[{1, 2}, xb]*Zeta[3])/2 - 
 (3*HPL[{0}, xb]*HPL[{1, 3}, x]*Zeta[3])/8 + 
 (HPL[{1}, xb]*HPL[{1, 3}, x]*Zeta[3])/4 - 
 (3*HPL[{0}, x]*HPL[{1, 3}, xb]*Zeta[3])/8 + 
 (HPL[{1}, x]*HPL[{1, 3}, xb]*Zeta[3])/4 - (3*HPL[{1, 4}, x]*Zeta[3])/8 - 
 (3*HPL[{1, 4}, xb]*Zeta[3])/8 + (3*HPL[{2}, xb]*HPL[{2, 0}, x]*Zeta[3])/8 - 
 (3*HPL[{0, 0}, xb]*HPL[{2, 0}, x]*Zeta[3])/16 - 
 (HPL[{1, 0}, xb]*HPL[{2, 0}, x]*Zeta[3])/8 + 
 (7*HPL[{1, 1}, xb]*HPL[{2, 0}, x]*Zeta[3])/16 + 
 (3*HPL[{2}, x]*HPL[{2, 0}, xb]*Zeta[3])/8 - 
 (3*HPL[{0, 0}, x]*HPL[{2, 0}, xb]*Zeta[3])/16 - 
 (HPL[{1, 0}, x]*HPL[{2, 0}, xb]*Zeta[3])/8 + 
 (7*HPL[{1, 1}, x]*HPL[{2, 0}, xb]*Zeta[3])/16 + 
 (7*Pi^2*HPL[{2, 1}, x]*Zeta[3])/16 + (7*HPL[{2}, xb]*HPL[{2, 1}, x]*Zeta[3])/
  8 + (9*HPL[{0, 0}, xb]*HPL[{2, 1}, x]*Zeta[3])/16 + 
 (13*HPL[{1, 0}, xb]*HPL[{2, 1}, x]*Zeta[3])/16 + 
 (3*HPL[{1, 1}, xb]*HPL[{2, 1}, x]*Zeta[3])/4 + 
 (7*Pi^2*HPL[{2, 1}, xb]*Zeta[3])/16 + 
 (7*HPL[{2}, x]*HPL[{2, 1}, xb]*Zeta[3])/8 + 
 (9*HPL[{0, 0}, x]*HPL[{2, 1}, xb]*Zeta[3])/16 + 
 (13*HPL[{1, 0}, x]*HPL[{2, 1}, xb]*Zeta[3])/16 + 
 (3*HPL[{1, 1}, x]*HPL[{2, 1}, xb]*Zeta[3])/4 + 
 (HPL[{0}, xb]*HPL[{2, 2}, x]*Zeta[3])/8 + 
 (17*HPL[{1}, xb]*HPL[{2, 2}, x]*Zeta[3])/16 + 
 (HPL[{0}, x]*HPL[{2, 2}, xb]*Zeta[3])/8 + 
 (17*HPL[{1}, x]*HPL[{2, 2}, xb]*Zeta[3])/16 + (HPL[{2, 3}, x]*Zeta[3])/8 + 
 (HPL[{2, 3}, xb]*Zeta[3])/8 + (HPL[{0}, xb]*HPL[{3, 0}, x]*Zeta[3])/8 - 
 (3*HPL[{1}, xb]*HPL[{3, 0}, x]*Zeta[3])/8 + 
 (HPL[{0}, x]*HPL[{3, 0}, xb]*Zeta[3])/8 - 
 (3*HPL[{1}, x]*HPL[{3, 0}, xb]*Zeta[3])/8 + 
 (HPL[{0}, xb]*HPL[{3, 1}, x]*Zeta[3])/16 + 
 (HPL[{1}, xb]*HPL[{3, 1}, x]*Zeta[3])/16 + 
 (HPL[{0}, x]*HPL[{3, 1}, xb]*Zeta[3])/16 + 
 (HPL[{1}, x]*HPL[{3, 1}, xb]*Zeta[3])/16 - (HPL[{4, 0}, x]*Zeta[3])/16 - 
 (HPL[{4, 0}, xb]*Zeta[3])/16 + (HPL[{4, 1}, x]*Zeta[3])/16 + 
 (HPL[{4, 1}, xb]*Zeta[3])/16 - (3*HPL[{2}, xb]*HPL[{0, 0, 0}, x]*Zeta[3])/
  16 - (HPL[{1, 0}, xb]*HPL[{0, 0, 0}, x]*Zeta[3])/4 - 
 (7*HPL[{1, 1}, xb]*HPL[{0, 0, 0}, x]*Zeta[3])/16 - 
 (3*HPL[{2}, x]*HPL[{0, 0, 0}, xb]*Zeta[3])/16 - 
 (HPL[{1, 0}, x]*HPL[{0, 0, 0}, xb]*Zeta[3])/4 - 
 (7*HPL[{1, 1}, x]*HPL[{0, 0, 0}, xb]*Zeta[3])/16 - 
 (5*Pi^2*HPL[{1, 0, 0}, x]*Zeta[3])/96 - 
 (HPL[{2}, xb]*HPL[{1, 0, 0}, x]*Zeta[3])/8 - 
 (HPL[{0, 0}, xb]*HPL[{1, 0, 0}, x]*Zeta[3])/4 - 
 (7*HPL[{1, 0}, xb]*HPL[{1, 0, 0}, x]*Zeta[3])/8 - 
 (3*HPL[{1, 1}, xb]*HPL[{1, 0, 0}, x]*Zeta[3])/8 - 
 (5*Pi^2*HPL[{1, 0, 0}, xb]*Zeta[3])/96 - 
 (HPL[{2}, x]*HPL[{1, 0, 0}, xb]*Zeta[3])/8 - 
 (HPL[{0, 0}, x]*HPL[{1, 0, 0}, xb]*Zeta[3])/4 - 
 (7*HPL[{1, 0}, x]*HPL[{1, 0, 0}, xb]*Zeta[3])/8 - 
 (3*HPL[{1, 1}, x]*HPL[{1, 0, 0}, xb]*Zeta[3])/8 + 
 (Pi^2*HPL[{1, 1, 0}, x]*Zeta[3])/16 + 
 (7*HPL[{2}, xb]*HPL[{1, 1, 0}, x]*Zeta[3])/16 - 
 (7*HPL[{0, 0}, xb]*HPL[{1, 1, 0}, x]*Zeta[3])/16 - 
 (3*HPL[{1, 0}, xb]*HPL[{1, 1, 0}, x]*Zeta[3])/8 + 
 (3*HPL[{1, 1}, xb]*HPL[{1, 1, 0}, x]*Zeta[3])/2 + 
 (Pi^2*HPL[{1, 1, 0}, xb]*Zeta[3])/16 + 
 (7*HPL[{2}, x]*HPL[{1, 1, 0}, xb]*Zeta[3])/16 - 
 (7*HPL[{0, 0}, x]*HPL[{1, 1, 0}, xb]*Zeta[3])/16 - 
 (3*HPL[{1, 0}, x]*HPL[{1, 1, 0}, xb]*Zeta[3])/8 + 
 (3*HPL[{1, 1}, x]*HPL[{1, 1, 0}, xb]*Zeta[3])/2 + 
 (Pi^2*HPL[{1, 1, 1}, x]*Zeta[3])/8 + 
 (15*HPL[{2}, xb]*HPL[{1, 1, 1}, x]*Zeta[3])/8 + 
 (9*HPL[{0, 0}, xb]*HPL[{1, 1, 1}, x]*Zeta[3])/16 + 
 (15*HPL[{1, 0}, xb]*HPL[{1, 1, 1}, x]*Zeta[3])/8 + 
 (9*HPL[{1, 1}, xb]*HPL[{1, 1, 1}, x]*Zeta[3])/4 + 
 (Pi^2*HPL[{1, 1, 1}, xb]*Zeta[3])/8 + 
 (15*HPL[{2}, x]*HPL[{1, 1, 1}, xb]*Zeta[3])/8 + 
 (9*HPL[{0, 0}, x]*HPL[{1, 1, 1}, xb]*Zeta[3])/16 + 
 (15*HPL[{1, 0}, x]*HPL[{1, 1, 1}, xb]*Zeta[3])/8 + 
 (9*HPL[{1, 1}, x]*HPL[{1, 1, 1}, xb]*Zeta[3])/4 + 
 (HPL[{0}, xb]*HPL[{1, 1, 2}, x]*Zeta[3])/16 + 
 (15*HPL[{1}, xb]*HPL[{1, 1, 2}, x]*Zeta[3])/8 + 
 (HPL[{0}, x]*HPL[{1, 1, 2}, xb]*Zeta[3])/16 + 
 (15*HPL[{1}, x]*HPL[{1, 1, 2}, xb]*Zeta[3])/8 + 
 (HPL[{1, 1, 3}, x]*Zeta[3])/16 + (HPL[{1, 1, 3}, xb]*Zeta[3])/16 + 
 (HPL[{1}, xb]*HPL[{1, 2, 0}, x]*Zeta[3])/8 + 
 (HPL[{1}, x]*HPL[{1, 2, 0}, xb]*Zeta[3])/8 + 
 (7*HPL[{0}, xb]*HPL[{1, 2, 1}, x]*Zeta[3])/16 + 
 (9*HPL[{1}, xb]*HPL[{1, 2, 1}, x]*Zeta[3])/8 + 
 (7*HPL[{0}, x]*HPL[{1, 2, 1}, xb]*Zeta[3])/16 + 
 (9*HPL[{1}, x]*HPL[{1, 2, 1}, xb]*Zeta[3])/8 + 
 (9*HPL[{1, 2, 2}, x]*Zeta[3])/16 + (9*HPL[{1, 2, 2}, xb]*Zeta[3])/16 - 
 (3*HPL[{1, 3, 0}, x]*Zeta[3])/8 - (3*HPL[{1, 3, 0}, xb]*Zeta[3])/8 + 
 (5*HPL[{1, 3, 1}, x]*Zeta[3])/16 + (5*HPL[{1, 3, 1}, xb]*Zeta[3])/16 - 
 (3*HPL[{0}, xb]*HPL[{2, 0, 0}, x]*Zeta[3])/16 - 
 (HPL[{1}, xb]*HPL[{2, 0, 0}, x]*Zeta[3])/8 - 
 (3*HPL[{0}, x]*HPL[{2, 0, 0}, xb]*Zeta[3])/16 - 
 (HPL[{1}, x]*HPL[{2, 0, 0}, xb]*Zeta[3])/8 + 
 (9*HPL[{0}, xb]*HPL[{2, 1, 0}, x]*Zeta[3])/16 + 
 (13*HPL[{1}, xb]*HPL[{2, 1, 0}, x]*Zeta[3])/16 + 
 (9*HPL[{0}, x]*HPL[{2, 1, 0}, xb]*Zeta[3])/16 + 
 (13*HPL[{1}, x]*HPL[{2, 1, 0}, xb]*Zeta[3])/16 + 
 (HPL[{0}, xb]*HPL[{2, 1, 1}, x]*Zeta[3])/2 + 
 (7*HPL[{1}, xb]*HPL[{2, 1, 1}, x]*Zeta[3])/8 + 
 (HPL[{0}, x]*HPL[{2, 1, 1}, xb]*Zeta[3])/2 + 
 (7*HPL[{1}, x]*HPL[{2, 1, 1}, xb]*Zeta[3])/8 + 
 (3*HPL[{2, 1, 2}, x]*Zeta[3])/8 + (3*HPL[{2, 1, 2}, xb]*Zeta[3])/8 + 
 (HPL[{2, 2, 0}, x]*Zeta[3])/8 + (HPL[{2, 2, 0}, xb]*Zeta[3])/8 + 
 (HPL[{2, 2, 1}, x]*Zeta[3])/4 + (HPL[{2, 2, 1}, xb]*Zeta[3])/4 + 
 (HPL[{3, 0, 0}, x]*Zeta[3])/8 + (HPL[{3, 0, 0}, xb]*Zeta[3])/8 + 
 (HPL[{3, 1, 0}, x]*Zeta[3])/16 + (HPL[{3, 1, 0}, xb]*Zeta[3])/16 - 
 (3*HPL[{3, 1, 1}, x]*Zeta[3])/8 - (3*HPL[{3, 1, 1}, xb]*Zeta[3])/8 - 
 (HPL[{1}, xb]*HPL[{0, 0, 0, 0}, x]*Zeta[3])/4 - 
 (HPL[{1}, x]*HPL[{0, 0, 0, 0}, xb]*Zeta[3])/4 - 
 (HPL[{0}, xb]*HPL[{1, 0, 0, 0}, x]*Zeta[3])/4 - 
 (7*HPL[{1}, xb]*HPL[{1, 0, 0, 0}, x]*Zeta[3])/8 - 
 (HPL[{0}, x]*HPL[{1, 0, 0, 0}, xb]*Zeta[3])/4 - 
 (7*HPL[{1}, x]*HPL[{1, 0, 0, 0}, xb]*Zeta[3])/8 - 
 (7*HPL[{0}, xb]*HPL[{1, 1, 0, 0}, x]*Zeta[3])/16 - 
 (3*HPL[{1}, xb]*HPL[{1, 1, 0, 0}, x]*Zeta[3])/8 - 
 (7*HPL[{0}, x]*HPL[{1, 1, 0, 0}, xb]*Zeta[3])/16 - 
 (3*HPL[{1}, x]*HPL[{1, 1, 0, 0}, xb]*Zeta[3])/8 + 
 (9*HPL[{0}, xb]*HPL[{1, 1, 1, 0}, x]*Zeta[3])/16 + 
 (15*HPL[{1}, xb]*HPL[{1, 1, 1, 0}, x]*Zeta[3])/8 + 
 (9*HPL[{0}, x]*HPL[{1, 1, 1, 0}, xb]*Zeta[3])/16 + 
 (15*HPL[{1}, x]*HPL[{1, 1, 1, 0}, xb]*Zeta[3])/8 + 
 (5*HPL[{0}, xb]*HPL[{1, 1, 1, 1}, x]*Zeta[3])/4 + 
 (7*HPL[{1}, xb]*HPL[{1, 1, 1, 1}, x]*Zeta[3])/4 + 
 (5*HPL[{0}, x]*HPL[{1, 1, 1, 1}, xb]*Zeta[3])/4 + 
 (7*HPL[{1}, x]*HPL[{1, 1, 1, 1}, xb]*Zeta[3])/4 + 
 (5*HPL[{1, 1, 1, 2}, x]*Zeta[3])/4 + (5*HPL[{1, 1, 1, 2}, xb]*Zeta[3])/4 + 
 (HPL[{1, 1, 2, 0}, x]*Zeta[3])/16 + (HPL[{1, 1, 2, 0}, xb]*Zeta[3])/16 + 
 (HPL[{1, 1, 2, 1}, x]*Zeta[3])/2 + (HPL[{1, 1, 2, 1}, xb]*Zeta[3])/2 + 
 (7*HPL[{1, 2, 1, 0}, x]*Zeta[3])/16 + (7*HPL[{1, 2, 1, 0}, xb]*Zeta[3])/16 + 
 (HPL[{1, 2, 1, 1}, x]*Zeta[3])/4 + (HPL[{1, 2, 1, 1}, xb]*Zeta[3])/4 - 
 (3*HPL[{2, 0, 0, 0}, x]*Zeta[3])/16 - (3*HPL[{2, 0, 0, 0}, xb]*Zeta[3])/16 + 
 (9*HPL[{2, 1, 0, 0}, x]*Zeta[3])/16 + (9*HPL[{2, 1, 0, 0}, xb]*Zeta[3])/16 + 
 (HPL[{2, 1, 1, 0}, x]*Zeta[3])/2 + (HPL[{2, 1, 1, 0}, xb]*Zeta[3])/2 - 
 (3*HPL[{2, 1, 1, 1}, x]*Zeta[3])/4 - (3*HPL[{2, 1, 1, 1}, xb]*Zeta[3])/4 - 
 (HPL[{1, 0, 0, 0, 0}, x]*Zeta[3])/4 - (HPL[{1, 0, 0, 0, 0}, xb]*Zeta[3])/4 - 
 (7*HPL[{1, 1, 0, 0, 0}, x]*Zeta[3])/16 - 
 (7*HPL[{1, 1, 0, 0, 0}, xb]*Zeta[3])/16 + 
 (9*HPL[{1, 1, 1, 0, 0}, x]*Zeta[3])/16 + 
 (9*HPL[{1, 1, 1, 0, 0}, xb]*Zeta[3])/16 + 
 (5*HPL[{1, 1, 1, 1, 0}, x]*Zeta[3])/4 + (5*HPL[{1, 1, 1, 1, 0}, xb]*Zeta[3])/
  4 - (5*HPL[{0}, xb]*HPL[{1}, x]*Zeta[3]^2)/8 - 
 (5*HPL[{0}, x]*HPL[{1}, xb]*Zeta[3]^2)/8 - 
 (7*HPL[{1}, x]*HPL[{1}, xb]*Zeta[3]^2)/8 - (7*HPL[{2}, x]*Zeta[3]^2)/16 - 
 (7*HPL[{2}, xb]*Zeta[3]^2)/16 - (5*HPL[{1, 0}, x]*Zeta[3]^2)/8 - 
 (5*HPL[{1, 0}, xb]*Zeta[3]^2)/8 - (11*HPL[{1, 1}, x]*Zeta[3]^2)/16 - 
 (11*HPL[{1, 1}, xb]*Zeta[3]^2)/16 - (91*Pi^2*HPL[{1}, x]*Zeta[5])/96 - 
 (91*Pi^2*HPL[{1}, xb]*Zeta[5])/96 - (7*HPL[{0}, xb]*HPL[{2}, x]*Zeta[5])/8 + 
 (11*HPL[{1}, xb]*HPL[{2}, x]*Zeta[5])/16 - 
 (7*HPL[{0}, x]*HPL[{2}, xb]*Zeta[5])/8 + 
 (11*HPL[{1}, x]*HPL[{2}, xb]*Zeta[5])/16 - (15*HPL[{3}, x]*Zeta[5])/16 - 
 (15*HPL[{3}, xb]*Zeta[5])/16 + (HPL[{1}, xb]*HPL[{0, 0}, x]*Zeta[5])/8 + 
 (HPL[{1}, x]*HPL[{0, 0}, xb]*Zeta[5])/8 + 
 (HPL[{0}, xb]*HPL[{1, 0}, x]*Zeta[5])/8 - 
 (HPL[{1}, xb]*HPL[{1, 0}, x]*Zeta[5])/2 + 
 (HPL[{0}, x]*HPL[{1, 0}, xb]*Zeta[5])/8 - 
 (HPL[{1}, x]*HPL[{1, 0}, xb]*Zeta[5])/2 - 
 (11*HPL[{0}, xb]*HPL[{1, 1}, x]*Zeta[5])/8 - 
 (3*HPL[{1}, xb]*HPL[{1, 1}, x]*Zeta[5])/8 - 
 (11*HPL[{0}, x]*HPL[{1, 1}, xb]*Zeta[5])/8 - 
 (3*HPL[{1}, x]*HPL[{1, 1}, xb]*Zeta[5])/8 - (3*HPL[{1, 2}, x]*Zeta[5])/16 - 
 (3*HPL[{1, 2}, xb]*Zeta[5])/16 - (7*HPL[{2, 0}, x]*Zeta[5])/8 - 
 (7*HPL[{2, 0}, xb]*Zeta[5])/8 + (HPL[{2, 1}, x]*Zeta[5])/16 + 
 (HPL[{2, 1}, xb]*Zeta[5])/16 + (HPL[{1, 0, 0}, x]*Zeta[5])/8 + 
 (HPL[{1, 0, 0}, xb]*Zeta[5])/8 - (11*HPL[{1, 1, 0}, x]*Zeta[5])/8 - 
 (11*HPL[{1, 1, 0}, xb]*Zeta[5])/8 + (13*HPL[{1, 1, 1}, x]*Zeta[5])/16 + 
 (13*HPL[{1, 1, 1}, xb]*Zeta[5])/16 + (75*HPL[{1}, x]*Zeta[7])/16 + 
 (75*HPL[{1}, xb]*Zeta[7])/16

